Error Correction in Trained TTT Layers

Test-time-training (TTT) layers update fast-weight memory while processing an input sequence. A gradient-based update, however, does not by itself establish how the memory revises an existing association. We study the structure and empirical role of prediction-derived updates in released TTT implementations. For dot-product objectives, we characterize the absence of a prediction-error residual and establish conditions under which inner-loop ascent and descent are equivalent after reparameterization. For the LayerNorm-based squared-error objective used by TTT-Linear and TTT-MLP, we derive the inner gradient and identify a prediction-derived component that cancels at the released initialization in the zero-epsilon limit. We then measure the full normalized prediction's contribution on three trained checkpoints. Removing this contribution while retaining the LayerNorm Jacobian gives a mean gradient norm ratio of 0.25 to 0.32 across the models. On 100,303 tokens from War and Peace, the same intervention with local per-token norm matching raises perplexity by 2.8-2.9% on TTT-Linear-760M and 1.3B, whereas freezing all fast-weight updates raises it by factors of 4.2-4.5. Separate synthetic tests illustrate the dependence of plain delta-rule overwriting on step size. The results distinguish a prediction-derived update from its behavioral value and show why implementation analysis and live interventions are both needed to assess test-time memory.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Yuhe Hu

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Reproduction material

This directory accompanies the revised arXiv source. It contains historical experiment outputs and the analyses used in the revised paper.

Run from this directory in an environment with the packages in requirements.txt.

```sh
python recompute_and_check.py
python validation_kit/test_conversion.py
python make_figures.py
```

The first command recomputes the tables and paired layer-bootstrap intervals using average ranks for ties. It also checks the LayerNorm decomposition against automatic differentiation, local norm matching, the finite-epsilon residual, a gain-orientation counterexample, a nonlinear sign-symmetry fixture, baseline identity, and frozen-state behavior. It independently reproduces the saved two-write sweep from a closed-form calculation. Results are written to derived/.

The figure command writes three vector PDF figures in the parent directory. It uses only the stored two-write simulation for the noisy-key panels. Its repeated-write panel is an analytical calculation for identical keys and orthogonal values.

The files in verified/ record the local checks and recomputed summaries used for the paper. The conversion log reports the fixture results and seven negative controls. These are not new full-checkpoint language-model runs.

The historical scoring code uses the names hebbian and hebbian_nm. In the paper these are called prediction removed and prediction removed with norm matching. Both use drop_pred, removing the full affine LayerNorm prediction. They retain the normalization Jacobian. Old code comments describing a pure additive write or exact zero correction at finite epsilon are superseded by the paper's definitions. The numerical scoring kernels have not been changed. The bootstrap script has been corrected to use average ranks for duplicated observations.

The stored result JSON files retain their original provenance paths. The language-model runs used the original Modal environment with PyTorch 2.4.1 and Transformers 4.44.2. The local verification used Python 3.12.14, PyTorch 2.14.1, and Transformers 4.44.2. Full model checkpoints are public downloads and are not included. The synthetic_notebook_record.json file preserves the relevant code cells and text outputs for the small matched-training experiment and the separate notebook overwrite run.

The 760M probe in the saved ablation file covers 128 chunks per layer. The standalone 1.3B and MLP probes cover 512 chunks per layer. The language-model ablations each score 100303 next-token positions.

The main paper reports descriptive paired effects on one text. It does not use token-level errors or chunk-position summaries as independent-document uncertainty estimates.

The original implementation license is in validation_kit/LICENSE.ttt-lm-pytorch. Other supplied experiment code is covered by LICENSE.


==> anc/make_figures.py <==
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
ROOT=Path(__file__).resolve().parent
R=ROOT/'results'
OUT=ROOT.parent
OUT.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9.5,'axes.titlesize':9.5,'axes.labelsize':9.5,'legend.fontsize':8,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'ps.fonttype':42,'savefig.bbox':'tight'})
C=['#24557d','#be652d','#39755a']
files=[R/'modal/ladder_linear-760m/ablation_results_linear760m.json',R/'modal/probe_linear-1.3b.json',R/'modal/probe_mlp-760m.json']
names=['Linear-760M','Linear-1.3B','MLP-760M']
datasets=[json.loads(p.read_text()) for p in files]
fig,ax=plt.subplots(1,3,figsize=(6.8,2.65),layout='constrained')
for d,name,col in zip(datasets,names,C):
 rows=d['delta_term_per_layer']; ls=sorted(rows,key=int); y=[rows[k]['delta_fraction_mean'] for k in ls]; x=[rows[k]['gamma_cv2'] for k in ls]
 ax[0].plot(list(map(int,ls)),y,'o-',ms=2.5,lw=1,color=col,label=name)
 ax[1].scatter(x,y,s=12,color=col,alpha=.8)
ax[0].set(xlabel='Layer',ylabel=r'Mean $\|g_{\rm pred}\|_F/\|g\|_F$',ylim=(0,.82),title='(a) Gradient ratio')
ax[0].legend(frameon=False)
ax[1].set(xlabel=r'Head-averaged $\mathrm{CV}(\gamma^2)$',ylabel='Mean gradient norm ratio',ylim=(0,.82),title='(b) Gain variation')
for d,name,col in zip(datasets[:2],names[:2],C[:2]):
 e=d['eta_k2_per_layer']; ls=sorted(e,key=int); ax[2].plot(list(map(int,ls)),[e[k]['median'] for k in ls],'o-',ms=2.5,lw=1,color=col,label=name)
ax[2].set(xlabel='Layer',ylabel=r'Median $\eta\|k\|^2$',yscale='log',title='(c) Effective step')
ax[2].legend(frameon=False)
from matplotlib.ticker import NullFormatter
ax[2].yaxis.set_minor_formatter(NullFormatter())
fig.savefig(OUT/'probe_fig.pdf'); plt.close(fig)

lad=[datasets[0],json.loads((R/'modal/ladder_linear-1.3b/ablation_results_linear13b.json').read_text())]
fig,ax=plt.subplots(1,2,figsize=(6.8,2.65),layout='constrained',gridspec_kw={'width_ratios':[1.1,1]})
arms=['descent','hebbian','hebbian_nm','ascent','frozen']; labels=['Baseline','Prediction\nremoved','Norm\nmatched','Ascent','Frozen']; x=np.arange(5)
for d,name,col,off in zip(lad,names[:2],C[:2],[-.19,.19]):
 y=[d['per_arm'][a]['ppl'] for a in arms]; ax[0].bar(x+off,y,width=.36,color=col,label=name)
 for xx,yy in zip(x+off,y): ax[0].text(xx,yy*1.15,f'{yy:.1f}' if yy<100 else f'{yy:.0f}',ha='center',fontsize=6.4)
ax[0].set(yscale='log',ylim=(8,18000),ylabel='Perplexity',title='(a) Inference-time ablations')
ax[0].set_xticks(x,labels,fontsize=7); ax[0].legend(frameon=False,loc='upper left',fontsize=6.8,ncol=2)
for arm,col,label,style in [('hebbian',C[0],'Prediction removed','-'),('hebbian_nm',C[1],'Norm matched','--')]:
 b=lad[0]['deltas_vs_descent'][arm]['by_position']; ax[1].plot([r['pos_mid'] for r in b],[r['delta_nll'] for r in b],style,color=col,marker='o',ms=3,lw=1.2,label=label)
ax[1].axhline(0,color='#888888',lw=.6); ax[1].set(xscale='log',xlabel='Context position',ylabel=r'$\Delta$NLL from baseline (nats)',title='(b) Context effect on 760M'); ax[1].legend(frameon=False,loc='upper left')
fig.savefig(OUT/'ladder_fig.pdf'); plt.close(fig)

A=json.loads((R/'overwrite_sweep_results.json').read_text())
fig,ax=plt.subplots(1,3,figsize=(6.8,2.65),layout='constrained')
for rule,col,label in [('additive',C[0],'Additive'),('mse',C[1],'Delta rule')]:
 rows=A['eta1_vs_noise'][rule]; ax[0].errorbar([r['noise'] for r in rows],[r['mean'] for r in rows],yerr=[1.96*r['se'] for r in rows],fmt='o-',color=col,ms=3,lw=1.1,capsize=2,label=label)
 rows=A['eta_sweep_noise005'][rule]; ax[1].errorbar([r['eta'] for r in rows],[r['mean'] for r in rows],yerr=[1.96*r['se'] for r in rows],fmt='o-',color=col,ms=3,lw=1.1,capsize=2)
ax[0].set(xlabel=r'Key noise $\sigma$',ylabel='Cosine margin for new value',title='(a) Unit step'); ax[0].legend(frameon=False)
ax[1].axvspan(.001387437,.041920524,color='#555555',alpha=.10,lw=0); ax[1].text(.008,.94,'760M median\nstep range',ha='center',va='top',fontsize=6.7,color='#555555'); ax[1].set(xscale='log',xlabel=r'Effective step $\eta\|k\|^2$',title='(b) Noise 0.05')
r=np.arange(1,2001)
for eta,col in zip([.04,.01,.001],C):
 q=(1-eta)**r; m=(1-q)/np.sqrt(1+q*q); ax[2].plot(r,m,color=col,lw=1.3,label=rf'$\eta={eta:g}$')
ax[2].axhline(0,color='#777777',lw=1,ls='--',label='Additive'); ax[2].set(xscale='log',xlabel=r'Writes per value $r$',title='(c) Identical-key calculation'); ax[2].legend(frameon=False,fontsize=6.7,loc='upper left')
for a in ax: a.set_ylim(-.05,1.07)
fig.savefig(OUT/'overwrite_fig.pdf'); plt.close(fig)
print('Wrote three vector PDF figures')


==> anc/recompute_and_check.py <==
from pathlib import Path
import json, sys, hashlib
import numpy as np
from scipy.stats import rankdata
ROOT=Path(__file__).resolve().parent
R=ROOT/'results/modal'
OUT=ROOT/'derived'
OUT.mkdir(exist_ok=True)
paths={'Linear-760M':R/'ladder_linear-760m/ablation_results_linear760m.json','Linear-1.3B':R/'probe_linear-1.3b.json','MLP-760M':R/'probe_mlp-760m.json'}
def corr(x,y):
 a=rankdata(x,axis=-1); b=rankdata(y,axis=-1); a-=a.mean(axis=-1,keepdims=True); b-=b.mean(axis=-1,keepdims=True)
 return (a*b).sum(axis=-1)/np.sqrt((a*a).sum(axis=-1)*(b*b).sum(axis=-1))
def boot(x,y):
 idx=np.random.default_rng(0).integers(0,len(x),(10000,len(x))); vals=corr(x[idx],y[idx]); return np.quantile(vals,[.025,.975]).tolist()
summary={}
for name,p in paths.items():
 d=json.loads(p.read_text()); rows=d['delta_term_per_layer']; rows=[rows[k] for k in sorted(rows,key=int)]
 x=np.array([v['gamma_cv2'] for v in rows]); y=np.array([v['delta_fraction_mean'] for v in rows]); mask=np.arange(len(x))!=x.argmax()
 e=d['eta_k2_per_layer']; med=[v['median'] for v in e.values()]
 summary[name]={'source':str(p.relative_to(ROOT)),'mode':d['hebbian_mode'],'n_chunks_per_layer':rows[0]['n_minibatches'],'probe_mean':float(y.mean()),'probe_range':[float(y.min()),float(y.max())],'cv_median':float(np.median(x)),'cv_mean':float(x.mean()),'rho':float(corr(x,y)),'ci':boot(x,y),'rho_without_max':float(corr(x[mask],y[mask])),'ci_without_max':boot(x[mask],y[mask]),'eta_median_range':[min(med),max(med)]}
for key,file in [('Linear-760M',R/'ladder_linear-760m/ablation_results_linear760m.json'),('Linear-1.3B',R/'ladder_linear-1.3b/ablation_results_linear13b.json')]:
 d=json.loads(file.read_text()); base=d['per_arm']['descent']['ppl']; s=summary[key]
 s['ppl']={k:v['ppl'] for k,v in d['per_arm'].items()}; s['n_tokens']=int(d['per_arm']['descent']['n_scored_tokens']); s['ppl_ratios']={k:v['ppl']/base for k,v in d['per_arm'].items()}
 s['delta_nll']={k:v['overall']['delta_nll'] for k,v in d['deltas_vs_descent'].items()}; s['normmatch_mean']=d['normmatch_ratio']['mean']; s['normmatch_median']=d['normmatch_ratio']['median']
 for k,v in d['per_arm'].items(): assert abs(np.log(v['ppl'])-v['mean_nll'])<1e-12
(OUT/'verified_metrics.json').write_text(json.dumps(summary,indent=2))
print(json.dumps(summary,indent=2))
# Compare the closed-form two-write simulation with the stored sweep, using the same RNG order.
A=json.loads((ROOT/'results/overwrite_sweep_results.json').read_text())
def samples(n,noise,seed):
 rng=np.random.default_rng(seed); q=[]
 def unit(x): return x/np.linalg.norm(x)
 for _ in range(n):
  k=unit(rng.standard_normal(128)); k1=unit(k+noise*rng.standard_normal(128)); k2=unit(k+noise*rng.standard_normal(128)); v1=unit(rng.standard_normal(128)); v2=unit(rng.standard_normal(128)); q.append([k,k1,k2,v1,v2])
 return np.array(q)
def margins(q,eta,rule,r=1):
 k,k1,k2,v1,v2=q.transpose(1,0,2); dot=lambda x,y:(x*y).sum(-1)
 if rule=='mse':
  a=-np.expm1(r*np.log1p(-eta)) if eta<1 else 1.
  y=a*dot(k1,k)[:,None]*v1+a*dot(k2,k)[:,None]*(v2-a*dot(k1,k2)[:,None]*v1)
 else: y=eta*r*(dot(k1,k)[:,None]*v1+dot(k2,k)[:,None]*v2)
 return dot(y,v2-v1)/np.linalg.norm(y,axis=-1)
worst=0.
for group,param,seed in [('eta1_vs_noise','noise',1),('eta_sweep_noise005','eta',2)]:
 for rule,rows in A[group].items():
  for v in rows:
   noise=v['noise'] if param=='noise' else .05; eta=v['eta'] if param=='eta' else 1.
   m=margins(samples(1000,noise,seed),eta,rule); worst=max(worst,abs(m.mean()-v['mean']))
assert worst<1e-12
print('Two-write sweep reproduced from independent closed form. Maximum mean error',worst)
(OUT/'overwrite_verification.json').write_text(json.dumps({'max_mean_error':worst,'cells':28,'n_trials_per_cell':1000},indent=2))
# Reference-kernel checks against autodiff and exact local norm matching.
sys.path.insert(0,str(ROOT/'validation_kit'))
import torch,ttt,ttt_arms
import torch.nn.functional as F
torch.manual_seed(41); torch.set_num_threads(2)
x=torch.randn(2,3,8,16,dtype=torch.float64,requires_grad=True); target=torch.randn_like(x); gamma=torch.rand(1,3,1,16,dtype=torch.float64)+.3; beta=torch.randn_like(gamma)*.1
loss=.5*((ttt.ln_fwd(x,gamma,beta)-target)**2).sum(); auto,=torch.autograd.grad(loss,x); full=ttt.ln_fused_l2_bwd(x,target,gamma,beta)
err=float((auto-full).abs().max()); assert err<1e-12
D,std,zhat=ttt_arms._ln_stats(x,gamma,beta,1e-6)
z=ttt_arms._project(D,std,zhat,gamma*gamma*zhat); off=ttt_arms._project(D,std,zhat,gamma*beta)
drop=ttt_arms.make_hebbian_bwd('drop_pred')(x,target,gamma,beta); dropw=ttt_arms.make_hebbian_bwd('drop_w')(x,target,gamma,beta)
assert torch.allclose(full-drop,z+off,atol=1e-12,rtol=1e-12)
assert torch.allclose(full-dropw,z,atol=1e-12,rtol=1e-12)
nm=ttt_arms.make_normmatched_hebbian_bwd(ttt.ln_fused_l2_bwd)(x,target,gamma,beta)
assert torch.allclose(nm.norm(dim=-1),full.norm(dim=-1),atol=1e-12,rtol=1e-12)
# Uniform-gain epsilon residual.
g=torch.ones_like(gamma); be=torch.zeros_like(beta)
D,s,h=ttt_arms._ln_stats(x,g,be,1e-6); actual=ttt_arms._project(D,s,h,h); expected=h*1e-6/s**3
assert torch.allclose(actual,expected,atol=1e-12,rtol=1e-8)
# Same CV, different orientation and projected norm at epsilon zero.
h=torch.tensor([1.,-1.,1.,-1.],dtype=torch.float64); proj=lambda v:v-v.mean()-h*(h*v).mean()
v1=proj(torch.tensor([1.,2.,1.,2.])*h); v2=proj(torch.tensor([1.,1.,2.,2.])*h)
assert v1.norm()==0 and v2.norm()>0
# Nonlinear dot-product gauge on a multi-step inner loop.
def dynamics(ascent,sign):
 torch.manual_seed(10); w=sign*torch.randn(5,7,dtype=torch.float64); theta=torch.randn(7,4,dtype=torch.float64); p=sign*torch.randn(3,5,dtype=torch.float64); outputs=[]
 keys=torch.randn(11,4,dtype=torch.float64); values=torch.randn(11,5,dtype=torch.float64)
 for k,v in zip(keys,values):
  w=w.detach().requires_grad_(); theta=theta.detach().requires_grad_(); loss=-(v*(w@torch.tanh(theta@k))).sum(); dw,dt=torch.autograd.grad(loss,(w,theta)); direction=1 if ascent else -1; w=w+direction*.03*dw; theta=theta+direction*.03*dt; outputs.append(p@w@torch.tanh(theta@k))
 return torch.stack(outputs).detach()
gauge_error=float((dynamics(False,1)-dynamics(True,-1)).abs().max()); assert gauge_error<1e-12
# Frozen arm and baseline identity on a tiny released model.
cfg=ttt.TTTConfig(vocab_size=32,hidden_size=32,intermediate_size=64,num_hidden_layers=1,num_attention_heads=2,mini_batch_size=4,ttt_layer_type='linear',share_qk=True,use_gate=True)
model=ttt.TTTForCausalLM(cfg).eval(); ids=torch.arange(16).reshape(1,-1)%32
with torch.no_grad():
 original=model(input_ids=ids).logits
 with ttt_arms.arm('descent',ttt): desc=model(input_ids=ids).logits
 assert torch.equal(original,desc)
 with ttt_arms.arm('frozen',ttt):
  with ttt_arms.StateRecorder(ttt) as rec: model(input_ids=ids)
  drift=rec.max_drift()
  assert all(v['max_pairwise_spread']==0 for v in drift.values())
checks={'autodiff_max_abs_error':err,'drop_pred_matches_prediction_plus_offset':True,'drop_w_matches_prediction_only':True,'token_norm_matching':True,'epsilon_residual':True,'CV_orientation_counterexample':True,'nonlinear_gauge_max_abs_error':gauge_error,'baseline_bitwise_equal':True,'frozen_state_constant':True}
(OUT/'kernel_checks.json').write_text(json.dumps(checks,indent=2)); print(checks)


==> anc/requirements.txt <==
numpy
scipy
matplotlib
torch
transformers==4.44.2
safetensors
msgpack


==> anc/results/modal/ladder_linear-1.3b/ablation_results_linear13b.json <==
{
 "checkpoint": "/vol/converted/linear-1.3b",
 "model": "ttt_linear",
 "arms": [
  "descent",
  "hebbian",
  "hebbian_nm",
  "ascent",
  "frozen"
 ],
 "hebbian_mode": "drop_pred",
 "normmatch_level": "token",
 "baseline_arm": "descent",
 "max_length": 2048,
 "stride": 2048,
 "inner_loss": "ln_fused",
 "mini_batch_size": 16,
 "dtype": "float32",
 "device": "cuda",
 "n_tokens_available": 859225,
 "config": {
  "hidden_size": 2048,
  "num_hidden_layers": 24,
  "num_attention_heads": 32,
  "ttt_layer_type": "linear",
  "ttt_base_lr": 1.0,
  "mini_batch_size": 16,
  "use_gate": true,
  "share_qk": true,
  "pre_conv": true
 },
 "per_arm": {
  "descent": {
   "total_nll": 243547.44008835102,
   "n_scored_tokens": 100303.0,
   "ppl": 11.337515762637347,
   "mean_nll": 2.4281172057500875,
   "seconds": 94.63224506378174,
   "tokens_per_second": 1059.9241297973665,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.773715544720085,
     "ppl": 321.73092022569614
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.447021422078548,
     "ppl": 85.37227693844315
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.015640772042834,
     "ppl": 55.458820481232664
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.2305903812727537,
     "ppl": 25.294586013500126
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.455067972962659,
     "ppl": 31.660440663086725
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.8908757402833123,
     "ppl": 18.009073969336956
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.737775725123415,
     "ppl": 15.452576066232965
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.7771975402160636,
     "ppl": 16.073911278604932
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.596694813559193,
     "ppl": 13.419311330320843
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.551115676227594,
     "ppl": 12.821400337577957
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.4891307954126125,
     "ppl": 12.050796958838514
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.3782124970479397,
     "ppl": 10.785606319618191
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.4040590668019117,
     "ppl": 11.068011121986794
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.4132274400412146,
     "ppl": 11.169953387241634
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.3754296940641506,
     "ppl": 10.755633825285543
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.720893293093188,
     "ppl": 41.30127177569298
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.913542384132514,
     "ppl": 18.42194071011292
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.7934802810621697,
     "ppl": 16.337781041919264
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.7992512142699413,
     "ppl": 16.4323378632014
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.614166064310007,
     "ppl": 13.655823549476777
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.634961967753154,
     "ppl": 13.942782177745451
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.566109009719572,
     "ppl": 13.015084223891174
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.6435799464671264,
     "ppl": 14.063460030459819
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.588050789355994,
     "ppl": 13.303814376774207
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.552813563611067,
     "ppl": 12.843188122818233
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.537546321139356,
     "ppl": 12.648597268246435
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.4853717332003162,
     "ppl": 12.005582298964494
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.58317276009529,
     "ppl": 13.239076007167602
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.535693643538589,
     "ppl": 12.625185189619925
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.421541303610151,
     "ppl": 11.263205963234908
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.5945587682560998,
     "ppl": 13.390677665672614
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.312587149247448,
     "ppl": 10.10052244005396
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.508890221874983,
     "ppl": 12.291281892919077
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.4210121720714595,
     "ppl": 11.257247822192163
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.4036140940130997,
     "ppl": 11.063087253786168
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.3572880381936026,
     "ppl": 10.562268108248194
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.4541946432957595,
     "ppl": 11.637057791461693
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.442116709841826,
     "ppl": 11.497351561448362
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.4419380527940384,
     "ppl": 11.495297662038281
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.3924738654091167,
     "ppl": 10.940525881102214
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.443386164609982,
     "ppl": 11.511956197210159
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.2820300113048315,
     "ppl": 9.796547339507653
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.344316794812088,
     "ppl": 10.426147095905977
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.3043427086920127,
     "ppl": 10.017591612097773
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.253532922388071,
     "ppl": 9.521314551277584
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.399321979044523,
     "ppl": 11.015704969232582
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.3985731323228623,
     "ppl": 11.007458982554981
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.440510219034348,
     "ppl": 11.47889600016852
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.3479244549682976,
     "ppl": 10.463829022289021
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.3174471912747547,
     "ppl": 10.149730884305338
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.4654982812652997,
     "ppl": 11.769345135337462
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.4345466217607226,
     "ppl": 11.410644202672673
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.3897183149124603,
     "ppl": 10.910420207478325
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.318688090419964,
     "ppl": 10.162333494350635
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.3573765122922947,
     "ppl": 10.56320263673939
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.4994769767995817,
     "ppl": 12.176123899713126
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.369659999511051,
     "ppl": 10.69375578374496
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.3965832047581976,
     "ppl": 10.985576715792387
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.4451643641999574,
     "ppl": 11.532444964159568
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.291938034085324,
     "ppl": 9.894094203990882
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.3623766260805255,
     "ppl": 10.616152118291225
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.477631503532569,
     "ppl": 11.913015042737403
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.5221781602643794,
     "ppl": 12.455697643396046
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.3806943800186424,
     "ppl": 10.812408178051859
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.4722337958665657,
     "ppl": 11.84888530261386
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.3249982829832603,
     "ppl": 10.226662526425175
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.4318907910012766,
     "ppl": 11.38037966934247
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.4935465754982205,
     "ppl": 12.104128291123132
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.583123158253183,
     "ppl": 13.238419340895915
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.4434853507148637,
     "ppl": 11.513098079933444
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.4868828697781744,
     "ppl": 12.023738087998455
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.403500953485963,
     "ppl": 11.06183564106791
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.5566788150216344,
     "ppl": 12.89292633725313
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.558339789468767,
     "ppl": 12.91435895303422
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.3712585966666073,
     "ppl": 10.710864462622308
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.2492977969033294,
     "ppl": 9.481075857476403
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.3023225130915788,
     "ppl": 9.997374545686185
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.3596235796519944,
     "ppl": 10.58696555303623
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.452934577641008,
     "ppl": 11.622403569196354
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.390319754441562,
     "ppl": 10.916984139176341
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.3363831526757703,
     "ppl": 10.343757034770569
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.2827413661797045,
     "ppl": 9.803518640455021
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.3685300343933253,
     "ppl": 10.68167903716802
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.467986188643167,
     "ppl": 11.798662630416324
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.4001058705405725,
     "ppl": 11.024343472063055
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.5260644327236523,
     "ppl": 12.50419805998297
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.4086651852959915,
     "ppl": 11.119109284461137
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.3047295847778115,
     "ppl": 10.021467928508503
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.3797277956282867,
     "ppl": 10.801962122395269
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.3342313510659816,
     "ppl": 10.321523251656032
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.4587697239922384,
     "ppl": 11.690420245615131
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.4342981052890296,
     "ppl": 11.407808821969677
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.4077524882390606,
     "ppl": 11.108965535930391
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.454508810947973,
     "ppl": 11.6407143529433
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.54722584969648,
     "ppl": 12.771624187436055
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.4282478067917204,
     "ppl": 11.338996550699603
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.3015171778781984,
     "ppl": 9.989326549025716
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.331334866313847,
     "ppl": 10.29167037201535
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.4359039196654497,
     "ppl": 11.426142361570548
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.505902115357815,
     "ppl": 12.254609051855168
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.383522819972275,
     "ppl": 10.843033716168243
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.341444571804467,
     "ppl": 10.39624384130186
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.442434147152847,
     "ppl": 11.501001829146816
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.4715543672740656,
     "ppl": 11.840837565390984
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.4342364035489426,
     "ppl": 11.407104962029697
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.3802229775185446,
     "ppl": 10.80731238298428
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.227113318842011,
     "ppl": 9.27305904160079
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.513024199937886,
     "ppl": 12.342198955125049
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.213562125011131,
     "ppl": 9.1482456165825
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.3973135288240592,
     "ppl": 10.99360267726497
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.282504484046487,
     "ppl": 9.80119663707785
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.3937907150616873,
     "ppl": 10.954942398917623
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.5231057405210415,
     "ppl": 12.467256662743294
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.42778028410835,
     "ppl": 11.333696551636923
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.458458732222554,
     "ppl": 11.68678518640064
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.3241231455403657,
     "ppl": 10.21771670611455
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.3122801885944266,
     "ppl": 10.097422452901286
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.2866055982560054,
     "ppl": 9.841475000506819
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.3298103006670408,
     "ppl": 10.275991999308905
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.337111817022766,
     "ppl": 10.351296908420737
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.289428277578423,
     "ppl": 9.869293571474952
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.43704230357501,
     "ppl": 11.439157104664863
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.2735185230322905,
     "ppl": 9.713517994621142
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.5171441487401958,
     "ppl": 12.393153075036247
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.414753265461839,
     "ppl": 11.187009795308436
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.269211161866652,
     "ppl": 9.671768344390093
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.4136975995458325,
     "ppl": 11.175206281745162
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.3255068501907794,
     "ppl": 10.231864794367793
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.4250623093876023,
     "ppl": 11.302933676213918
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.3750748627007283,
     "ppl": 10.7518180660864
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.3023320825200906,
     "ppl": 9.997470215304956
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.423147442200945,
     "ppl": 11.281310768509682
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.2976978248381994,
     "ppl": 9.951246551071977
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.477341667473954,
     "ppl": 11.909562721738915
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.396674242794437,
     "ppl": 10.986576866648743
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.278242613741726,
     "ppl": 9.759514094067157
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.3677038526897545,
     "ppl": 10.672857673910329
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.3526589571452607,
     "ppl": 10.51348750491147
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.4201316563051933,
     "ppl": 11.247340000636637
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.3044503720833958,
     "ppl": 10.018670198045289
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.3739619340700275,
     "ppl": 10.739858716114476
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.4003171262565823,
     "ppl": 11.026672673656698
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.307874636071589,
     "ppl": 10.053035574094363
    }
   ]
  },
  "hebbian": {
   "total_nll": 246499.73664498617,
   "n_scored_tokens": 100303.0,
   "ppl": 11.67618137601335,
   "mean_nll": 2.457550986959375,
   "seconds": 93.73033404350281,
   "tokens_per_second": 1070.1231466159786,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.768829121881602,
     "ppl": 320.1626416658428
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.448525437096856,
     "ppl": 85.50077473218904
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.013059326580593,
     "ppl": 55.315841186785036
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.2221414975544893,
     "ppl": 25.081775270115074
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.449580914683456,
     "ppl": 31.48719372272594
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.8908591900107203,
     "ppl": 18.00877591672007
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.7368036228565957,
     "ppl": 15.437561880854945
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.797935100218146,
     "ppl": 16.410725257882273
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.60969678431653,
     "ppl": 13.594928031415837
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.5762165963469723,
     "ppl": 13.147302392793144
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.5100495158875726,
     "ppl": 12.305539365128881
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.4007650064650714,
     "ppl": 11.031612408234817
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.4339024161164358,
     "ppl": 11.40329576847789
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.447235852801955,
     "ppl": 11.556359052785588
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.408211799960824,
     "ppl": 11.114069186011136
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.715391296470937,
     "ppl": 41.0746563083308
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.908592918341267,
     "ppl": 18.330987216039105
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.795337647271193,
     "ppl": 16.368154482926553
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.822047866514641,
     "ppl": 16.811242625898426
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.643734979775134,
     "ppl": 14.065640504209037
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.645675411338931,
     "ppl": 14.092960414644443
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.5762758286801257,
     "ppl": 13.14808116125245
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.670876273607521,
     "ppl": 14.452628102224045
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.597099353006797,
     "ppl": 13.424741069311395
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.576160146052858,
     "ppl": 13.146560244653699
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.5629344749082166,
     "ppl": 12.973832897478669
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.518406105264356,
     "ppl": 12.408802567827108
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.6065709035418068,
     "ppl": 13.552498257005642
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.5606263445996964,
     "ppl": 12.94392213280062
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.4402950848328016,
     "ppl": 11.476426762661129
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.6283172501777945,
     "ppl": 13.850443450089644
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.3258470390818573,
     "ppl": 10.23534615323208
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.5245756685599434,
     "ppl": 12.485596108410597
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.43698711307264,
     "ppl": 11.438525789259035
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.418725723696554,
     "ppl": 11.23153810936929
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.3940879318095223,
     "ppl": 10.95819887518582
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.4637886680556598,
     "ppl": 11.749241297215473
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.4651146887595594,
     "ppl": 11.764831368524984
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.4668611820828863,
     "ppl": 11.7853965211837
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.411026474913799,
     "ppl": 11.145395744532673
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.4538465246492445,
     "ppl": 11.633007419699783
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.3069099319110653,
     "ppl": 10.043342045295699
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.3598357905567604,
     "ppl": 10.589212460975716
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.3322572731810247,
     "ppl": 10.301167859041454
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.289815215051035,
     "ppl": 9.873113109899583
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.439331937627681,
     "ppl": 11.465378595659558
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.4116190439885057,
     "ppl": 11.152002118549406
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.461800322920212,
     "ppl": 11.725902960460173
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.3779936515776177,
     "ppl": 10.783246196790982
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.3441130561164774,
     "ppl": 10.424023102673562
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.4914248827697123,
     "ppl": 12.078474274736571
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.468834521056338,
     "ppl": 11.808676065117856
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.4061895751704094,
     "ppl": 11.091616749369196
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.3483741226862,
     "ppl": 10.468535326463222
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.391448679605481,
     "ppl": 10.929315556599208
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.5381362351003682,
     "ppl": 12.656061053641352
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.4104183119452802,
     "ppl": 11.138619588283865
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.4263246063288784,
     "ppl": 11.317210343621953
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.4764057021491133,
     "ppl": 11.898420998943825
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.338073222447726,
     "ppl": 10.361253486811199
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.38213968312939,
     "ppl": 10.82804668369442
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.4929582929847798,
     "ppl": 12.097009738174428
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.5607536769395423,
     "ppl": 12.945570417630329
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.424846484138741,
     "ppl": 11.300494480969817
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.5035601047928426,
     "ppl": 12.225942210112395
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.3710624124022357,
     "ppl": 10.708763365664742
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.4650817321967247,
     "ppl": 11.764443646509775
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.5253424059361875,
     "ppl": 12.495172952604623
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.6092618158590275,
     "ppl": 13.58901595241731
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.479311492760926,
     "ppl": 11.933045600535996
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.5146070592333665,
     "ppl": 12.361750388970156
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.417763369264643,
     "ppl": 11.220734588134619
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.5827342101084185,
     "ppl": 13.233271283482248
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.584773564443325,
     "ppl": 13.260286149718672
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.41883594169974,
     "ppl": 11.232776095295327
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.303239728246975,
     "ppl": 10.006548495733513
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.347913544117638,
     "ppl": 10.463714853636072
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.4067247707774464,
     "ppl": 11.097554522721772
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.4815877867839338,
     "ppl": 11.960239660008096
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.43559083201857,
     "ppl": 11.422565537504584
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.3626647021252225,
     "ppl": 10.619210817951261
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.3083894740395667,
     "ppl": 10.05821259104943
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.4098808685575976,
     "ppl": 11.132634819219565
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.4921415543714356,
     "ppl": 12.087133676844575
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.4353490472159827,
     "ppl": 11.419804068605117
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.552543535868875,
     "ppl": 12.839720573915152
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.4528808711492793,
     "ppl": 11.621779387436655
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.334237613760531,
     "ppl": 10.321587892405857
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.4083691216755123,
     "ppl": 11.115817807977141
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.36542281314186,
     "ppl": 10.648540208561108
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.49175671811948,
     "ppl": 12.082483004554534
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.476771918622316,
     "ppl": 11.902779194691567
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.4447948554517893,
     "ppl": 11.528184412061657
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.4762788270342524,
     "ppl": 11.896911481175065
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.5754899086428495,
     "ppl": 13.137751880342183
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.45523598000913,
     "ppl": 11.64918219867511
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.3288817695137443,
     "ppl": 10.2664548490623
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.364165685119112,
     "ppl": 10.635162041060067
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.458732980645086,
     "ppl": 11.689990708337056
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.5326573798306433,
     "ppl": 12.586909934311526
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.4220562867423157,
     "ppl": 11.269007818120546
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.3744509392311706,
     "ppl": 10.74511184675592
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.4710406095905677,
     "ppl": 11.83475580652166
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.511389746741487,
     "ppl": 12.322042685319246
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.4548258322320584,
     "ppl": 11.644405292177378
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.433423053688,
     "ppl": 11.397830766889008
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.2648662103965207,
     "ppl": 9.629836142961917
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.5381883826254157,
     "ppl": 12.656721053110669
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.253778761138451,
     "ppl": 9.523655547090797
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.4271321102271113,
     "ppl": 11.32635272584941
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.32425445713744,
     "ppl": 10.219058498908234
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.42779305126277,
     "ppl": 11.333841251614647
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.5605854887354993,
     "ppl": 12.943393308478646
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.4571421549063897,
     "ppl": 11.67140875447717
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.4982442825482503,
     "ppl": 12.161123709002322
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.3513350054132522,
     "ppl": 10.499577365128587
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.3420501144899366,
     "ppl": 10.402541117158561
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.3189011652742275,
     "ppl": 10.164499062784818
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.3530852457649964,
     "ppl": 10.517970240390223
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.3589087233062926,
     "ppl": 10.579400097957874
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.31317787607829,
     "ppl": 10.106490852341897
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.458846182625433,
     "ppl": 11.691314113340097
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.3106937320836,
     "ppl": 10.081416031411248
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.5478272661285417,
     "ppl": 12.779307562308858
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.445871817784865,
     "ppl": 11.540606520312894
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.295888098175526,
     "ppl": 9.933253800752347
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.445670719194839,
     "ppl": 11.538285953952746
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.3603887350617794,
     "ppl": 10.595069326930187
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.4638782178872156,
     "ppl": 11.75029348690555
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.429937401406905,
     "ppl": 11.358171052219015
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.3146847623383975,
     "ppl": 10.121731664746648
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.464680883292474,
     "ppl": 11.75972882719316
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.333307715349211,
     "ppl": 10.311994325435053
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.524116089105157,
     "ppl": 12.47985930331826
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.428525716606159,
     "ppl": 11.342148207044756
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.3071312889129993,
     "ppl": 10.045565455454868
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.397330208040258,
     "ppl": 10.993786043470028
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.3925881584611317,
     "ppl": 10.941776378656044
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.4588188958968984,
     "ppl": 11.69099509997811
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.3328739164244916,
     "ppl": 10.307521963508
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.4202902615527844,
     "ppl": 11.249124029256588
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.4427949286515,
     "ppl": 11.505151926416888
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.329123343649495,
     "ppl": 10.268935258609023
    }
   ]
  },
  "hebbian_nm": {
   "total_nll": 246367.06700632625,
   "n_scored_tokens": 100303.0,
   "ppl": 11.660747632816998,
   "mean_nll": 2.456228298319355,
   "seconds": 213.842200756073,
   "tokens_per_second": 469.0514764876289,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.767949206488473,
     "ppl": 319.8810495359297
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.450923384663801,
     "ppl": 85.70604712478493
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.011326937271016,
     "ppl": 55.2200955731473
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.2274986743395115,
     "ppl": 25.21650333312792
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.4460155883158756,
     "ppl": 31.375131488631254
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.887259620660627,
     "ppl": 17.944068607987326
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.737902409687261,
     "ppl": 15.454533793096479
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.7964941014800573,
     "ppl": 16.387094453563215
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.608861728451517,
     "ppl": 13.583580245705697
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.574679332750335,
     "ppl": 13.127107050190324
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.509196162528392,
     "ppl": 12.295042871021344
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.3997439173278643,
     "ppl": 11.02035389758855
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.4324297188382116,
     "ppl": 11.38651452571512
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.445609365552995,
     "ppl": 11.537578059804998
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.4069527841829252,
     "ppl": 11.100085202424468
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.715376883578292,
     "ppl": 41.07406430798522
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.9066931880730427,
     "ppl": 18.29619634187999
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.795606652900845,
     "ppl": 16.372558200915385
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.8215992363564286,
     "ppl": 16.80370228699761
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.6416546490954067,
     "ppl": 14.036409736111963
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.6432265588970036,
     "ppl": 14.05849105653066
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.577486683453496,
     "ppl": 13.164011220635087
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.668687536279405,
     "ppl": 14.421029688535643
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.5964157031988098,
     "ppl": 13.41556638415029
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.5753221070697028,
     "ppl": 13.135547529860961
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.560606701766699,
     "ppl": 12.943667879996966
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.516601265512244,
     "ppl": 12.386426866028595
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.606154284576983,
     "ppl": 13.5468532052105
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.5590730772809533,
     "ppl": 12.923832368002051
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.4397684616737143,
     "ppl": 11.470384601654942
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.627394128265736,
     "ppl": 13.83766370178951
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.3232158399916503,
     "ppl": 10.208450319409604
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.5254571555718264,
     "ppl": 12.496606851416288
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.43607966836557,
     "ppl": 11.42815066771141
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.417310017012478,
     "ppl": 11.215648795752962
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.393387313916893,
     "ppl": 10.950524053855391
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.4623219526959925,
     "ppl": 11.732021136164843
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.464527747053334,
     "ppl": 11.757928124427206
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.4657507653298993,
     "ppl": 11.772317082603783
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.4097264601403423,
     "ppl": 11.130915979402332
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.452815596866119,
     "ppl": 11.621020808876198
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.305585898947659,
     "ppl": 10.030053128788076
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.3596316514097833,
     "ppl": 10.58705100880278
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.3312779860460866,
     "ppl": 10.291084995697227
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.287505280548602,
     "ppl": 9.850333185476384
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.4396010154434897,
     "ppl": 11.468464089789892
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.4121496357208936,
     "ppl": 11.157920848748878
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.4597909691159336,
     "ppl": 11.7023651285735
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.375883248874517,
     "ppl": 10.760513201194101
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.3416693672558564,
     "ppl": 10.398581132325273
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.4893606025884103,
     "ppl": 12.05356663668747
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.4671923096441426,
     "ppl": 11.78929963697114
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.4039890467282596,
     "ppl": 11.067236166164399
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.3474879079969067,
     "ppl": 10.459262066338109
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.388987134144565,
     "ppl": 10.902445633835683
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.5363355989027845,
     "ppl": 12.633292596994766
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.408565645486178,
     "ppl": 11.118002545520874
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.424715579243611,
     "ppl": 11.299015287743794
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.4760662574290437,
     "ppl": 11.894382828165218
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.33541476425514,
     "ppl": 10.33374510873132
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.3829774839587254,
     "ppl": 10.837122231405951
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.4904528481087422,
     "ppl": 12.06673928342303
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.5589696023909827,
     "ppl": 12.922495145055466
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.4237846505785594,
     "ppl": 11.288501605029174
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.5038174711734253,
     "ppl": 12.229089161550604
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.371210359646256,
     "ppl": 10.710347814896117
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.46393095646288,
     "ppl": 11.750913196988856
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.523348497466672,
     "ppl": 12.470283543274402
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.6075632585409956,
     "ppl": 13.56595382164668
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.476810514891815,
     "ppl": 11.903238606430886
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.513790410086729,
     "ppl": 12.351659297065682
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.4156481711938684,
     "ppl": 11.197025595428562
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.5810748359034044,
     "ppl": 13.211330543450034
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.583325193150387,
     "ppl": 13.241094233788353
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.414812563305928,
     "ppl": 11.187673180539566
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.3002208856263464,
     "ppl": 9.976385851693937
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.345443235538926,
     "ppl": 10.437898149809111
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.4058125092977414,
     "ppl": 11.087435267616872
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.480272742795529,
     "ppl": 11.944521755876124
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.432422679320276,
     "ppl": 11.386434370424018
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.3620757835142348,
     "ppl": 10.61295880820971
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.305194120452611,
     "ppl": 10.026124339325891
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.408177937584947,
     "ppl": 11.113692843594794
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.4898493894722136,
     "ppl": 12.059459702071738
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.435346105094404,
     "ppl": 11.419770470202566
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.5521663096784435,
     "ppl": 12.83487800846553
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.451359088327307,
     "ppl": 11.604107013372246
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.333206433402721,
     "ppl": 10.310949959466182
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.4048371333892855,
     "ppl": 11.076626122716986
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.3645021794333463,
     "ppl": 10.6387413147867
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.490638900014881,
     "ppl": 12.068984532127512
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.4747761408786664,
     "ppl": 11.879047582276339
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.444177347890756,
     "ppl": 11.521067868508087
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.474534772098089,
     "ppl": 11.876180697049197
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.5758088229200666,
     "ppl": 13.141942365154561
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.4531310225428657,
     "ppl": 11.624686955397303
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.327277333772864,
     "ppl": 10.24999618893229
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.3637212757713497,
     "ppl": 10.630436725698983
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.4589815672060076,
     "ppl": 11.692897044147493
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.5308053719408914,
     "ppl": 12.56362045061614
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.421504377006605,
     "ppl": 11.26279005897266
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.374420825637982,
     "ppl": 10.744788277700941
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.4703445532900843,
     "ppl": 11.82652101644908
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.5105737788514713,
     "ppl": 12.311992395063314
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.454834978394228,
     "ppl": 11.64451179428359
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.4311840980919386,
     "ppl": 11.372340076820677
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.262642296174647,
     "ppl": 9.608444009361104
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.5385773659699042,
     "ppl": 12.661645264452176
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.2539237986577856,
     "ppl": 9.525036934640434
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.427416461507338,
     "ppl": 11.32957384669052
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.322866248670244,
     "ppl": 10.204882157508486
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.4271477729129103,
     "ppl": 11.3265301283427
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.560574115867553,
     "ppl": 12.943246105812829
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.4588962489054986,
     "ppl": 11.69189946859999
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.494914772450134,
     "ppl": 12.120700456964808
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.3493372375101407,
     "ppl": 10.478622584835383
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.3420923247042875,
     "ppl": 10.402980219916156
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.3186366568548875,
     "ppl": 10.161810822751074
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.3520125438922626,
     "ppl": 10.506693643310722
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.3574031091128993,
     "ppl": 10.56348358808112
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.312864024901567,
     "ppl": 10.103319416000897
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.456891057728118,
     "ppl": 11.668478464581625
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.3092745391051754,
     "ppl": 10.06711870429971
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.5451437558384624,
     "ppl": 12.74506013118419
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.4431967020676253,
     "ppl": 11.509775319325396
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.2931731879268167,
     "ppl": 9.90632248280318
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.4418410355717466,
     "ppl": 11.494182474286776
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.360630215100465,
     "ppl": 10.597628133619066
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.461595680142406,
     "ppl": 11.7235035846219
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.428004596427267,
     "ppl": 11.336239124546875
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.314745184283633,
     "ppl": 10.122343257939622
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.4639880817831794,
     "ppl": 11.751584490842802
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.3304807962515377,
     "ppl": 10.282884316946829
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.5228815032086267,
     "ppl": 12.464461352034247
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.426453650636224,
     "ppl": 11.31867085942543
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.3043808899019758,
     "ppl": 10.017974103168378
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.3965315654037433,
     "ppl": 10.98500944234942
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.388348116924087,
     "ppl": 10.89548100882499
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.458864712714554,
     "ppl": 11.691530756439764
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.3302720002656736,
     "ppl": 10.280737516107843
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.4177537539195253,
     "ppl": 11.220626697417782
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.440522904003092,
     "ppl": 11.479041610529025
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.32905201335896,
     "ppl": 10.268202798597144
    }
   ]
  },
  "ascent": {
   "total_nll": 735542.2313192307,
   "n_scored_tokens": 100303.0,
   "ppl": 1530.274957437778,
   "mean_nll": 7.333202708984086,
   "seconds": 96.76689553260803,
   "tokens_per_second": 1036.5425019365264,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.874866775103977,
     "ppl": 355.9772324817577
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.686476342009419,
     "ppl": 108.47029340711437
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.869433864951134,
     "ppl": 130.2471585383692
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 4.800353396113734,
     "ppl": 121.55336641660402
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 5.864964982929148,
     "ppl": 352.46981343117795
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 5.82097400356117,
     "ppl": 337.3004255020479
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 6.661684879081967,
     "ppl": 781.867179616517
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 7.081408508581645,
     "ppl": 1189.642961318844
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 7.376357222355948,
     "ppl": 1597.7588736494254
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 7.205972575639254,
     "ppl": 1347.4545534399922
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 7.2070703501868945,
     "ppl": 1348.934566964819
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 7.217101913162066,
     "ppl": 1362.5345897151653
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 7.2638637421581045,
     "ppl": 1427.762399510242
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 7.420800447036647,
     "ppl": 1670.370015500567
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 7.44807473767205,
     "ppl": 1716.5551430608155
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 5.224690953225252,
     "ppl": 185.80373960552964
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 5.949682251526202,
     "ppl": 383.6314213939123
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 6.883501267934049,
     "ppl": 976.037753894638
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 7.132822935687133,
     "ppl": 1252.4074470867079
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 7.215050889917101,
     "ppl": 1359.7428635259055
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 7.336454649974072,
     "ppl": 1535.2594214967041
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 7.317082326286663,
     "ppl": 1505.8041091390176
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 7.432983816011538,
     "ppl": 1690.8452249716213
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 7.338357852034705,
     "ppl": 1538.1841126476038
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 7.283276580673095,
     "ppl": 1455.7501018382554
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 7.125310576416546,
     "ppl": 1243.034164207451
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 6.981810550146051,
     "ppl": 1076.8663235064696
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 7.31862985039096,
     "ppl": 1508.1361812977896
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 7.2440149885267004,
     "ppl": 1399.7024937078818
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 7.171998112819874,
     "ppl": 1302.4444354832601
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 7.112058904635535,
     "ppl": 1226.6705455653519
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 7.256775096181943,
     "ppl": 1417.6772844576178
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 7.247741027111075,
     "ppl": 1404.9275675743665
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 7.08551512337756,
     "ppl": 1194.538411690262
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 7.031056706895766,
     "ppl": 1131.2253524596072
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 7.144228182050752,
     "ppl": 1266.77322948779
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 6.972532985147136,
     "ppl": 1066.9218278767432
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 7.244362892556879,
     "ppl": 1400.189540564363
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 7.467766155129149,
     "ppl": 1750.691540971128
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 7.1569750104844925,
     "ppl": 1283.023922872773
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 7.215844744707431,
     "ppl": 1360.8227304838008
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 7.447894615379259,
     "ppl": 1716.2459810570667
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 7.176769227867207,
     "ppl": 1308.6733954539393
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 7.1026460868988766,
     "ppl": 1215.1782913960653
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 7.2728112307326676,
     "ppl": 1440.5946096845141
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 7.158460722776704,
     "ppl": 1284.9315440233852
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 7.2020881266599845,
     "ppl": 1342.2305876582207
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 7.322198284505415,
     "ppl": 1513.5274794215097
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 7.1309697700308625,
     "ppl": 1250.0886778134977
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 7.216290345667459,
     "ppl": 1361.4292495216287
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 7.296278866886087,
     "ppl": 1474.801770536952
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 7.301001613142981,
     "ppl": 1481.7833582353678
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 7.095905442150979,
     "ppl": 1207.0147509016467
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 7.169394258410982,
     "ppl": 1299.0574712920625
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 7.5218698875577665,
     "ppl": 1848.019654242656
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 7.411775223923133,
     "ppl": 1655.3623789327796
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 7.383494771924494,
     "ppl": 1609.2037524155617
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 7.2931338419664975,
     "ppl": 1470.1707683429825
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 7.102354940060223,
     "ppl": 1214.8245475763206
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 7.153020428320221,
     "ppl": 1277.960118565428
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 7.179175826764846,
     "ppl": 1311.8266401805577
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 7.472694959315903,
     "ppl": 1759.3416566195826
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 7.4681360445743215,
     "ppl": 1751.3392230718882
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 7.20764753770256,
     "ppl": 1349.71337989525
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 7.279458228270024,
     "ppl": 1450.2021337280075
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 7.534251475632155,
     "ppl": 1871.0433129502724
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 7.252524711270502,
     "ppl": 1411.664397911875
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 7.563612564609443,
     "ppl": 1926.793622020043
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 7.440932933695505,
     "ppl": 1704.3395154449208
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 7.7647877741006335,
     "ppl": 2356.1583976239153
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 7.312741008576342,
     "ppl": 1499.2811045543435
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 7.204879835941325,
     "ppl": 1345.9829405496419
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 7.522212860356301,
     "ppl": 1848.6535834192368
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 7.328738708192945,
     "ppl": 1523.459033281105
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 7.510517127378618,
     "ppl": 1827.158172064575
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 7.237898222089547,
     "ppl": 1391.1669719816878
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 7.496389401046683,
     "ppl": 1801.5260694402737
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 7.430820493653746,
     "ppl": 1687.1913353883951
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 7.362903800882234,
     "ppl": 1576.4074966847927
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 7.526613975940712,
     "ppl": 1856.8076518523299
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 7.391163846637046,
     "ppl": 1621.592299849476
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 7.457668984417459,
     "ppl": 1733.1034540061078
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 7.3761909452788705,
     "ppl": 1597.4932250602874
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 7.385334907365697,
     "ppl": 1612.1676314055524
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 7.427540298971247,
     "ppl": 1681.6660862422877
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 7.231583484418201,
     "ppl": 1382.4097962304
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 7.571357382360085,
     "ppl": 1941.7742235994872
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 7.294166718636136,
     "ppl": 1471.6900579142957
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 7.444682533574785,
     "ppl": 1710.742102755158
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 7.344963328033095,
     "ppl": 1548.3781821596697
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 7.498900298515931,
     "ppl": 1806.0552004010176
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 7.268560874278499,
     "ppl": 1434.48456322354
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 7.546594647547214,
     "ppl": 1894.281040828487
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 7.5305975313813365,
     "ppl": 1864.2191002329762
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 7.408712847687528,
     "ppl": 1650.3007907216402
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 7.497642450011157,
     "ppl": 1803.784884723582
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 7.322789957070051,
     "ppl": 1514.4232570843071
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 7.6090673510684885,
     "ppl": 2016.3966303161453
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 7.446645279627885,
     "ppl": 1714.1031524297032
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 7.386863000073891,
     "ppl": 1614.6330562265916
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 7.467922518176516,
     "ppl": 1750.9653058382703
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 7.392842751429939,
     "ppl": 1624.3170856217223
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 7.274634002618954,
     "ppl": 1443.222879679209
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 7.475141057727694,
     "ppl": 1763.650447166061
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 7.4536727516086625,
     "ppl": 1726.1913894305198
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 7.521244839385,
     "ppl": 1846.8649138563142
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 7.227375362278007,
     "ppl": 1376.6046698670198
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 7.6022291279803875,
     "ppl": 2002.6550977043476
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 7.33383468621142,
     "ppl": 1531.2423620190727
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 7.701227852407658,
     "ppl": 2211.0611826440227
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 7.354433582194045,
     "ppl": 1563.11137048815
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 7.544609555026798,
     "ppl": 1890.5244475290037
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 7.45511761441594,
     "ppl": 1728.6873018586577
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 7.477041197805285,
     "ppl": 1767.0048159395976
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 7.6026376735737395,
     "ppl": 2003.4734407733636
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 7.476745528624986,
     "ppl": 1766.4824443024866
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 7.465364052776286,
     "ppl": 1746.4912474885268
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 7.5155187631037785,
     "ppl": 1836.319844227589
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 7.19180544651926,
     "ppl": 1328.4995766328798
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 7.218691081073544,
     "ppl": 1364.7016073848324
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 7.388939466293277,
     "ppl": 1617.9892705514658
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 7.436040475573724,
     "ppl": 1696.0214701761981
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 7.268697599752103,
     "ppl": 1434.6807072134577
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 7.667790732489915,
     "ppl": 2138.352031233304
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 7.553432141905841,
     "ppl": 1907.2775579313272
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 7.510744388236329,
     "ppl": 1827.5734607855804
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 7.217900636393357,
     "ppl": 1363.6233124816106
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 7.527912252835338,
     "ppl": 1859.219867847821
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 7.61543481850796,
     "ppl": 2029.2769341434457
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 7.327206107889948,
     "ppl": 1521.1259677902053
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 7.182492558409612,
     "ppl": 1316.18484060585
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 7.726351019915084,
     "ppl": 2267.3137051500244
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 7.349600316286064,
     "ppl": 1555.5746657116533
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 7.526233647036638,
     "ppl": 1856.101588509685
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 7.612421036082289,
     "ppl": 2023.170341575308
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 7.197054370699928,
     "ppl": 1335.4911031288432
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 7.557936303577105,
     "ppl": 1915.8876204045523
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 7.457091439214959,
     "ppl": 1732.1027974108333
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 7.428726136050834,
     "ppl": 1683.6614510978284
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 7.598171581776114,
     "ppl": 1994.5456953773855
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 7.4704031350690405,
     "ppl": 1755.3141716591197
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 7.313833961512909,
     "ppl": 1500.920644046848
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 7.644814923123518,
     "ppl": 2089.7817697583423
    }
   ]
  },
  "frozen": {
   "total_nll": 393505.4238977015,
   "n_scored_tokens": 100303.0,
   "ppl": 50.56031817501117,
   "mean_nll": 3.923167042837218,
   "seconds": 69.67249464988708,
   "tokens_per_second": 1439.635547772977,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.705243035238617,
     "ppl": 300.43848831614997
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.46328800088935,
     "ppl": 86.77234812202573
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.143685817566453,
     "ppl": 63.03472831237431
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.680397808915289,
     "ppl": 39.66216889906901
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 4.132743569246409,
     "ppl": 62.34874659805319
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 3.687252629416723,
     "ppl": 39.93497991459181
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 3.895502834984781,
     "ppl": 49.18077696145268
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 3.9127719130790224,
     "ppl": 50.0374594076115
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 3.9492041543764347,
     "ppl": 51.894050743223715
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 3.9613815592346207,
     "ppl": 52.52984893805467
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 3.8974928265896973,
     "ppl": 49.27874373893203
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 3.883225545812052,
     "ppl": 48.58066177283068
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 3.903306501872169,
     "ppl": 49.5660687512493
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 3.9578751654684847,
     "ppl": 52.34598114802332
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 3.9167758199671483,
     "ppl": 50.238206353852725
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 4.120485728352844,
     "ppl": 61.589150596850445
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 3.7806962382081446,
     "ppl": 43.846558760286484
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 3.955845391969572,
     "ppl": 52.239838422002826
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 3.88331412940127,
     "ppl": 48.584965412830236
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 3.9762780190341838,
     "ppl": 53.31821507482289
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 3.9713025687389227,
     "ppl": 53.05359180175499
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 3.9125014760834067,
     "ppl": 50.02392925703016
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 4.016307945208572,
     "ppl": 55.49583346372262
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 4.045674838108926,
     "ppl": 57.14973984625442
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 3.9699670553068707,
     "ppl": 52.982785309320185
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 3.9043435295590863,
     "ppl": 49.61749679842147
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 3.8575769723957465,
     "ppl": 47.35048073579966
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 3.918063983445104,
     "ppl": 50.30296307614348
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 3.9700700167591187,
     "ppl": 52.98824077468628
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 3.8579109548767407,
     "ppl": 47.36629760796415
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 3.9879654504654853,
     "ppl": 53.94502381468266
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 3.8087107393304387,
     "ppl": 45.092265689527295
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 3.861544186193729,
     "ppl": 47.538703329084235
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 3.8429392554365465,
     "ppl": 46.66242586248498
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 3.7838204051628677,
     "ppl": 43.98375693365081
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 3.8176232239215726,
     "ppl": 45.495946038003204
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 3.879860607484428,
     "ppl": 48.41746556861779
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 4.01065317998213,
     "ppl": 55.182903161997935
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 3.9772356936332844,
     "ppl": 53.369301033027284
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 3.931097079472461,
     "ppl": 50.962857316009405
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 3.8796027035476777,
     "ppl": 48.404980123732074
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 3.8804906968239545,
     "ppl": 48.44798251070978
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 3.882176509016248,
     "ppl": 48.52972559270126
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 3.8564536070917916,
     "ppl": 47.297318714391295
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 3.7662952554390876,
     "ppl": 43.21965010787053
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 3.8708511504014034,
     "ppl": 47.983209633003014
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 3.7988704307123897,
     "ppl": 44.650719915161936
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 3.9786103990039066,
     "ppl": 53.442718549949014
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 3.843485283222936,
     "ppl": 46.687911800968315
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 3.869503183481839,
     "ppl": 47.918573427243864
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 3.9805422189186785,
     "ppl": 53.54606004438326
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 3.98232723276918,
     "ppl": 53.64172586020394
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 3.8826888151928203,
     "ppl": 48.554594040455534
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 3.8190430902005965,
     "ppl": 45.560590079702024
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 3.9181434669349535,
     "ppl": 50.30696149010038
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 3.999000290989619,
     "ppl": 54.543595044706336
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 3.927385904356405,
     "ppl": 50.77407574549973
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 3.9198996571690907,
     "ppl": 50.395387708481955
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 3.763512012888682,
     "ppl": 43.0995265826741
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 3.9065986119354625,
     "ppl": 49.729514598223346
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 3.8199620948368964,
     "ppl": 45.60247971865581
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 4.005856308716273,
     "ppl": 54.918831744108026
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 3.9610360512020004,
     "ppl": 52.51170258832956
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 3.896759633260853,
     "ppl": 49.242626134979936
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 4.019409791371577,
     "ppl": 55.66824025325052
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 4.0216146289214,
     "ppl": 55.79111508944214
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 3.925997984893057,
     "ppl": 50.70365429849204
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 4.049753297948753,
     "ppl": 57.38329872157229
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 3.9863314095744835,
     "ppl": 53.85694741971651
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 4.011415994727513,
     "ppl": 55.22501355339474
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 3.9879572169805644,
     "ppl": 53.94457966097099
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 3.898471968725507,
     "ppl": 49.32701826328022
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 4.104508301864761,
     "ppl": 60.61293395270372
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 3.951834518359925,
     "ppl": 52.03073066542318
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 4.035035128586041,
     "ppl": 56.54490654604947
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 3.79898892499753,
     "ppl": 44.656011083779724
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 3.927324213500878,
     "ppl": 50.77094354594342
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 3.836979622515489,
     "ppl": 46.38516194934735
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 3.9147320144667384,
     "ppl": 50.13563408596354
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 3.913622852304853,
     "ppl": 50.08005636572326
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 3.959484105699389,
     "ppl": 52.430270493094454
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 3.883526253765829,
     "ppl": 48.59527256090552
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 3.8228596436547004,
     "ppl": 45.73480674928664
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 3.917671241986756,
     "ppl": 50.28321089606961
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 3.963233306347431,
     "ppl": 52.627211051347224
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 4.017294916075562,
     "ppl": 55.550633273049854
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 4.103725985821275,
     "ppl": 60.565534025309084
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 3.863955612333651,
     "ppl": 47.653477730328134
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 3.881325960305044,
     "ppl": 48.48846624617266
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 3.9867573402127805,
     "ppl": 53.87989162968184
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 3.972779833759794,
     "ppl": 53.13202393541548
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 3.97462528117979,
     "ppl": 53.23016682282187
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 4.009042225323727,
     "ppl": 55.09407757329267
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 3.9922597632410506,
     "ppl": 54.17717873578369
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 3.948511221992239,
     "ppl": 51.85810413064096
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 4.036659531397386,
     "ppl": 56.63683289370517
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 3.811686497575781,
     "ppl": 45.226649218235494
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 3.907921573577647,
     "ppl": 49.795348376701085
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 3.9276748155881456,
     "ppl": 50.78874706551637
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 3.9112196011935283,
     "ppl": 49.959845920407716
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 3.9359393093293376,
     "ppl": 51.21022961872312
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 3.871225317640688,
     "ppl": 48.001166737353984
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 3.951117810500735,
     "ppl": 51.99345319196066
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 3.9559097862156705,
     "ppl": 52.243202475325994
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 3.9632543823211064,
     "ppl": 52.62832023275044
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 4.0242740312815855,
     "ppl": 55.93968357671968
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 3.751727787144996,
     "ppl": 42.59461288349907
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 3.980120918040985,
     "ppl": 53.52350579368594
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 3.9129572784371778,
     "ppl": 50.04673547890035
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 3.838966228537991,
     "ppl": 46.477402583994376
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 3.79832370722193,
     "ppl": 44.62631498969929
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 4.064932227390106,
     "ppl": 58.26095989144218
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 4.10769734282884,
     "ppl": 60.80653962616319
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 4.114949720448841,
     "ppl": 61.249134606333875
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 4.116339546777936,
     "ppl": 61.33431944860028
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 3.9245617672689206,
     "ppl": 50.630885085302204
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 3.9143282182288073,
     "ppl": 50.11539359232595
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 3.8949442926052735,
     "ppl": 49.153315083287936
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 3.842610761040732,
     "ppl": 46.64710003445616
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 3.6715332702858676,
     "ppl": 39.312135803815494
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 3.7682631993297573,
     "ppl": 43.304787699782366
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 4.02883408422104,
     "ppl": 56.19535398751415
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 3.8609133903887503,
     "ppl": 47.50872557036636
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 4.111398477323087,
     "ppl": 61.03200979778261
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 4.024067486269981,
     "ppl": 55.92813070726104
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 3.838068041691277,
     "ppl": 46.43567593429317
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 3.825390557069132,
     "ppl": 45.85070418651883
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 3.9376043915573082,
     "ppl": 51.29556989152019
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 3.949968864290967,
     "ppl": 51.93374981553479
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 3.8378855398705682,
     "ppl": 46.427202112156834
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 3.787295168879331,
     "ppl": 44.13685593374
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 4.003194913231394,
     "ppl": 54.77286533659539
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 3.8627971064175206,
     "ppl": 47.59830286083074
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 3.981683762544797,
     "ppl": 53.607220109730484
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 3.952663185369713,
     "ppl": 52.07386468482192
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 3.6547900782820113,
     "ppl": 38.659404814622214
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 3.9711215973841587,
     "ppl": 53.04399149008844
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 3.9243931777158494,
     "ppl": 50.622349966500224
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 3.9244257801364886,
     "ppl": 50.624000404551566
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 3.939708354628831,
     "ppl": 51.40360749000964
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 3.9225703574017214,
     "ppl": 50.5301585683359
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 3.88147560477391,
     "ppl": 48.49572281988973
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 3.8264112212687458,
     "ppl": 45.89752624954608
    }
   ]
  }
 },
 "eta_k2_per_layer": {
  "0": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.002573817502707243,
   "std": 0.002783674871579183,
   "p5": 0.0004522604576777667,
   "p25": 0.001023368095047772,
   "median": 0.0017895606579259038,
   "p75": 0.003242308273911476,
   "p95": 0.008705140091478825,
   "max": 0.08656206727027893,
   "mean_no_token_idx": 0.0050324867479503155,
   "mean_gate_sigmoid": 0.3367862105369568,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "1": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.0061326054856181145,
   "std": 0.021379488268334728,
   "p5": 0.0006154081202112138,
   "p25": 0.001233452931046486,
   "median": 0.0019124778918921947,
   "p75": 0.003146287053823471,
   "p95": 0.021942313760519028,
   "max": 0.26855209469795227,
   "mean_no_token_idx": 0.015447776764631271,
   "mean_gate_sigmoid": 0.33896777033805847,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "2": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.004264600574970245,
   "std": 0.009209706596913378,
   "p5": 0.000344142725225538,
   "p25": 0.0007340774172917008,
   "median": 0.0013901244383305311,
   "p75": 0.003705269657075405,
   "p95": 0.019211892038583755,
   "max": 0.14315930008888245,
   "mean_no_token_idx": 0.011761532165110111,
   "mean_gate_sigmoid": 0.2630767226219177,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "3": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.007019135169684887,
   "std": 0.01124441668073017,
   "p5": 0.00041592001798562706,
   "p25": 0.0016675672959536314,
   "median": 0.004402391146868467,
   "p75": 0.011278541758656502,
   "p95": 0.027868494391441345,
   "max": 0.36774560809135437,
   "mean_no_token_idx": 0.02427734062075615,
   "mean_gate_sigmoid": 0.30556628108024597,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "4": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.024604469537734985,
   "std": 0.02986190646099419,
   "p5": 0.001847140840254724,
   "p25": 0.007097797468304634,
   "median": 0.02085583657026291,
   "p75": 0.04595686495304108,
   "p95": 0.1301201581954956,
   "max": 0.4784066677093506,
   "mean_no_token_idx": 0.039412133395671844,
   "mean_gate_sigmoid": 0.3244260549545288,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "5": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.006756321527063847,
   "std": 0.01256317801394882,
   "p5": 0.00019599328516051173,
   "p25": 0.0005702436901628971,
   "median": 0.0012708452995866537,
   "p75": 0.00650187348946929,
   "p95": 0.02939482033252716,
   "max": 0.15857772529125214,
   "mean_no_token_idx": 0.019636614248156548,
   "mean_gate_sigmoid": 0.2033449113368988,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "6": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.006370748393237591,
   "std": 0.008869665331487253,
   "p5": 0.00033435854129493237,
   "p25": 0.0013904236257076263,
   "median": 0.003747406415641308,
   "p75": 0.008209289982914925,
   "p95": 0.021631229668855667,
   "max": 0.2808037996292114,
   "mean_no_token_idx": 0.017627982422709465,
   "mean_gate_sigmoid": 0.20218946039676666,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "7": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.008550123311579227,
   "std": 0.016402176912603268,
   "p5": 0.00035564115387387574,
   "p25": 0.0010737297125160694,
   "median": 0.0027326003182679415,
   "p75": 0.00687793642282486,
   "p95": 0.030734863132238388,
   "max": 0.2619466185569763,
   "mean_no_token_idx": 0.022447513416409492,
   "mean_gate_sigmoid": 0.19487354159355164,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "8": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.0075123985297977924,
   "std": 0.010582395517950548,
   "p5": 0.0004007149545941502,
   "p25": 0.0014878581278026104,
   "median": 0.0033288178965449333,
   "p75": 0.007159685716032982,
   "p95": 0.028843656182289124,
   "max": 0.12556415796279907,
   "mean_no_token_idx": 0.01500506792217493,
   "mean_gate_sigmoid": 0.16173967719078064,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "9": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.004739598371088505,
   "std": 0.007032094016128609,
   "p5": 0.00026137600070796907,
   "p25": 0.000712417415343225,
   "median": 0.0016984124667942524,
   "p75": 0.0044050635769963264,
   "p95": 0.014321384020149708,
   "max": 0.20087261497974396,
   "mean_no_token_idx": 0.011893450282514095,
   "mean_gate_sigmoid": 0.13383999466896057,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "10": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012996463105082512,
   "std": 0.01887603754643982,
   "p5": 0.00035779434256255627,
   "p25": 0.0013180967653170228,
   "median": 0.004333783406764269,
   "p75": 0.011808772571384907,
   "p95": 0.03465012088418007,
   "max": 0.30233025550842285,
   "mean_no_token_idx": 0.021996241062879562,
   "mean_gate_sigmoid": 0.12084691226482391,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "11": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.010711826384067535,
   "std": 0.018018008361440813,
   "p5": 0.00029497858486138284,
   "p25": 0.0012139559257775545,
   "median": 0.0035836328752338886,
   "p75": 0.010830869898200035,
   "p95": 0.04274933785200119,
   "max": 0.33241528272628784,
   "mean_no_token_idx": 0.021192258223891258,
   "mean_gate_sigmoid": 0.12483514845371246,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "12": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.013750828802585602,
   "std": 0.03341539232630506,
   "p5": 0.0004225207958370447,
   "p25": 0.0013451420236378908,
   "median": 0.0033053236547857523,
   "p75": 0.009697997011244297,
   "p95": 0.05979634076356888,
   "max": 0.49066904187202454,
   "mean_no_token_idx": 0.0239641685038805,
   "mean_gate_sigmoid": 0.11779634654521942,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "13": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.021155763417482376,
   "std": 0.037518460503209505,
   "p5": 0.0003850933280773461,
   "p25": 0.002212455030530691,
   "median": 0.006461428478360176,
   "p75": 0.01656254753470421,
   "p95": 0.061552856117486954,
   "max": 0.6303431391716003,
   "mean_no_token_idx": 0.02973700687289238,
   "mean_gate_sigmoid": 0.12293568253517151,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "14": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.020982442423701286,
   "std": 0.03253196117021644,
   "p5": 0.000740167626645416,
   "p25": 0.0031712243799120188,
   "median": 0.00992547906935215,
   "p75": 0.025504905730485916,
   "p95": 0.08561985194683075,
   "max": 0.5055816769599915,
   "mean_no_token_idx": 0.03842537850141525,
   "mean_gate_sigmoid": 0.13400235772132874,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "15": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.01582619920372963,
   "std": 0.02540892681840674,
   "p5": 0.0004286234616301954,
   "p25": 0.0017319598700851202,
   "median": 0.004907025024294853,
   "p75": 0.013415145687758923,
   "p95": 0.041917942464351654,
   "max": 0.4140993356704712,
   "mean_no_token_idx": 0.024156861007213593,
   "mean_gate_sigmoid": 0.10510559380054474,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "16": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.026729252189397812,
   "std": 0.04799882713258589,
   "p5": 0.0005953588988631964,
   "p25": 0.002357485005632043,
   "median": 0.006660310551524162,
   "p75": 0.019476894289255142,
   "p95": 0.09910733252763748,
   "max": 0.8522891402244568,
   "mean_no_token_idx": 0.03683282807469368,
   "mean_gate_sigmoid": 0.10805250704288483,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "17": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.013548227027058601,
   "std": 0.02414574939398113,
   "p5": 0.0003935847489628941,
   "p25": 0.0014506644802168012,
   "median": 0.004278839565813541,
   "p75": 0.013188888318836689,
   "p95": 0.05611412227153778,
   "max": 0.3793017864227295,
   "mean_no_token_idx": 0.018535010516643524,
   "mean_gate_sigmoid": 0.08816325664520264,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "18": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.014371925964951515,
   "std": 0.034870994859931455,
   "p5": 0.0003321354743093252,
   "p25": 0.0010308992350474,
   "median": 0.0026368326507508755,
   "p75": 0.007762618362903595,
   "p95": 0.04871474578976631,
   "max": 0.636127769947052,
   "mean_no_token_idx": 0.018017882481217384,
   "mean_gate_sigmoid": 0.06956055760383606,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "19": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012401019223034382,
   "std": 0.02557073617203837,
   "p5": 0.0006330817705020308,
   "p25": 0.0020597202237695456,
   "median": 0.005488875787705183,
   "p75": 0.013733760453760624,
   "p95": 0.04653729498386383,
   "max": 0.6084440350532532,
   "mean_no_token_idx": 0.017490748316049576,
   "mean_gate_sigmoid": 0.08988562226295471,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "20": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012043319642543793,
   "std": 0.025139692207369432,
   "p5": 0.00044673107913695276,
   "p25": 0.0016494246665388346,
   "median": 0.00467818696051836,
   "p75": 0.012061676010489464,
   "p95": 0.04757671430706978,
   "max": 0.6003072261810303,
   "mean_no_token_idx": 0.017909694463014603,
   "mean_gate_sigmoid": 0.08120231330394745,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "21": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.021363794803619385,
   "std": 0.03029864382020482,
   "p5": 0.000535594648681581,
   "p25": 0.0033444117289036512,
   "median": 0.012626495212316513,
   "p75": 0.03456186503171921,
   "p95": 0.09604519605636597,
   "max": 0.5629153251647949,
   "mean_no_token_idx": 0.028304830193519592,
   "mean_gate_sigmoid": 0.1131531298160553,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "22": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.023307785391807556,
   "std": 0.02830247783362605,
   "p5": 0.0017084407154470682,
   "p25": 0.006567248608916998,
   "median": 0.01664498634636402,
   "p75": 0.03964470699429512,
   "p95": 0.10251554846763611,
   "max": 0.4019944965839386,
   "mean_no_token_idx": 0.03624515235424042,
   "mean_gate_sigmoid": 0.14993014931678772,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "23": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.02143476903438568,
   "std": 0.03552449007941184,
   "p5": 0.0012479339493438601,
   "p25": 0.006185581907629967,
   "median": 0.016223302111029625,
   "p75": 0.037898678332567215,
   "p95": 0.1298866868019104,
   "max": 0.5243597030639648,
   "mean_no_token_idx": 0.031735021620988846,
   "mean_gate_sigmoid": 0.190870001912117,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  }
 },
 "delta_term_per_layer": {
  "0": {
   "delta_fraction_mean": 0.42273365113002564,
   "delta_fraction_max": 0.508778016915574,
   "gamma_cv2": 1.053377255407495,
   "mean_grad_norm": 129.05086341119224,
   "mean_target_norm": 150.29719002879494,
   "n_minibatches": 128
  },
  "1": {
   "delta_fraction_mean": 0.2369820364988773,
   "delta_fraction_max": 0.2731584239973461,
   "gamma_cv2": 1.0388930727695305,
   "mean_grad_norm": 106.70212761531047,
   "mean_target_norm": 116.046735547245,
   "n_minibatches": 128
  },
  "2": {
   "delta_fraction_mean": 0.23129343329311722,
   "delta_fraction_max": 0.27670358653906757,
   "gamma_cv2": 0.7692086530865517,
   "mean_grad_norm": 123.44898139991939,
   "mean_target_norm": 106.75443225477038,
   "n_minibatches": 128
  },
  "3": {
   "delta_fraction_mean": 0.3008901806447572,
   "delta_fraction_max": 0.34410382792404437,
   "gamma_cv2": 0.7290507253080286,
   "mean_grad_norm": 253.1107796652868,
   "mean_target_norm": 128.49634372276535,
   "n_minibatches": 128
  },
  "4": {
   "delta_fraction_mean": 0.1872669784408432,
   "delta_fraction_max": 0.21724260555486327,
   "gamma_cv2": 0.6809068093953056,
   "mean_grad_norm": 423.31406156558813,
   "mean_target_norm": 168.16928573007468,
   "n_minibatches": 128
  },
  "5": {
   "delta_fraction_mean": 0.24647464069415087,
   "delta_fraction_max": 0.28241493870273676,
   "gamma_cv2": 0.6009650080867106,
   "mean_grad_norm": 156.49735600290728,
   "mean_target_norm": 120.72252088675124,
   "n_minibatches": 128
  },
  "6": {
   "delta_fraction_mean": 0.26825240102042136,
   "delta_fraction_max": 0.2972219335894031,
   "gamma_cv2": 0.5361124309675036,
   "mean_grad_norm": 145.64694168339437,
   "mean_target_norm": 114.6061556960436,
   "n_minibatches": 128
  },
  "7": {
   "delta_fraction_mean": 0.27442387850461386,
   "delta_fraction_max": 0.30724009717124084,
   "gamma_cv2": 0.5594251956702392,
   "mean_grad_norm": 162.16487135048993,
   "mean_target_norm": 130.78336540226263,
   "n_minibatches": 128
  },
  "8": {
   "delta_fraction_mean": 0.23444555930632568,
   "delta_fraction_max": 0.2570169108554731,
   "gamma_cv2": 0.5704337549166052,
   "mean_grad_norm": 158.55091667695075,
   "mean_target_norm": 149.45707272648062,
   "n_minibatches": 128
  },
  "9": {
   "delta_fraction_mean": 0.31462896937777346,
   "delta_fraction_max": 0.35175289800250154,
   "gamma_cv2": 0.6112811411837102,
   "mean_grad_norm": 140.64750197624903,
   "mean_target_norm": 128.28339447139084,
   "n_minibatches": 128
  },
  "10": {
   "delta_fraction_mean": 0.23279524627263243,
   "delta_fraction_max": 0.25779255864249206,
   "gamma_cv2": 0.5223670157676222,
   "mean_grad_norm": 132.42376231151215,
   "mean_target_norm": 177.42077268759934,
   "n_minibatches": 128
  },
  "11": {
   "delta_fraction_mean": 0.3137799074740659,
   "delta_fraction_max": 0.37114204480276675,
   "gamma_cv2": 0.625810886225298,
   "mean_grad_norm": 144.77534075576008,
   "mean_target_norm": 136.09729113694834,
   "n_minibatches": 128
  },
  "12": {
   "delta_fraction_mean": 0.21439493594856288,
   "delta_fraction_max": 0.23942952282839164,
   "gamma_cv2": 0.5755361702795077,
   "mean_grad_norm": 202.6772599183321,
   "mean_target_norm": 202.68421863367954,
   "n_minibatches": 128
  },
  "13": {
   "delta_fraction_mean": 0.1918578174266211,
   "delta_fraction_max": 0.21360568227136886,
   "gamma_cv2": 0.5226808506464979,
   "mean_grad_norm": 141.6525798108787,
   "mean_target_norm": 210.61437040210683,
   "n_minibatches": 128
  },
  "14": {
   "delta_fraction_mean": 0.2606789128589732,
   "delta_fraction_max": 0.28609552671404825,
   "gamma_cv2": 0.6086638015290488,
   "mean_grad_norm": 137.06588615834616,
   "mean_target_norm": 175.93958205880583,
   "n_minibatches": 128
  },
  "15": {
   "delta_fraction_mean": 0.2308249656181943,
   "delta_fraction_max": 0.2556480609758771,
   "gamma_cv2": 0.586179088244023,
   "mean_grad_norm": 123.94540529050344,
   "mean_target_norm": 173.07779269383306,
   "n_minibatches": 128
  },
  "16": {
   "delta_fraction_mean": 0.2091344340690817,
   "delta_fraction_max": 0.2296551160182466,
   "gamma_cv2": 0.5155987039165476,
   "mean_grad_norm": 182.11281316092686,
   "mean_target_norm": 293.8208968545651,
   "n_minibatches": 128
  },
  "17": {
   "delta_fraction_mean": 0.26293942504552703,
   "delta_fraction_max": 0.29244399969588203,
   "gamma_cv2": 0.6224489012779626,
   "mean_grad_norm": 139.35856341032397,
   "mean_target_norm": 177.71483552524083,
   "n_minibatches": 128
  },
  "18": {
   "delta_fraction_mean": 0.26445406357086604,
   "delta_fraction_max": 0.3010459351860227,
   "gamma_cv2": 0.5733601941645681,
   "mean_grad_norm": 153.47815097996025,
   "mean_target_norm": 205.12529967484645,
   "n_minibatches": 128
  },
  "19": {
   "delta_fraction_mean": 0.2309189851512223,
   "delta_fraction_max": 0.2679527752205249,
   "gamma_cv2": 0.5614837395519792,
   "mean_grad_norm": 137.7217306825242,
   "mean_target_norm": 178.31523091930376,
   "n_minibatches": 128
  },
  "20": {
   "delta_fraction_mean": 0.25909038279268537,
   "delta_fraction_max": 0.3039203915748678,
   "gamma_cv2": 0.582603530562803,
   "mean_grad_norm": 102.72936178403329,
   "mean_target_norm": 153.94034534469694,
   "n_minibatches": 128
  },
  "21": {
   "delta_fraction_mean": 0.2359147519190388,
   "delta_fraction_max": 0.27455308070413664,
   "gamma_cv2": 0.5643583729353077,
   "mean_grad_norm": 92.71128542253751,
   "mean_target_norm": 151.68714144322996,
   "n_minibatches": 128
  },
  "22": {
   "delta_fraction_mean": 0.19485665565910654,
   "delta_fraction_max": 0.22083335629174164,
   "gamma_cv2": 0.5802745161425911,
   "mean_grad_norm": 116.48464707282577,
   "mean_target_norm": 160.68666366499463,
   "n_minibatches": 128
  },
  "23": {
   "delta_fraction_mean": 0.1777286649329321,
   "delta_fraction_max": 0.20005428147054066,
   "gamma_cv2": 0.5973619960915537,
   "mean_grad_norm": 99.02024378995647,
   "mean_target_norm": 142.98370687788608,
   "n_minibatches": 128
  }
 },
 "ttt_norm_stats": {
  "0": {
   "gamma_rms": 0.10885759615660283,
   "gamma_cv2": 1.053377255407495,
   "beta_rms": 0.02606477864626148
  },
  "1": {
   "gamma_rms": 0.09824627889983399,
   "gamma_cv2": 1.0388930727695305,
   "beta_rms": 0.025120165843583175
  },
  "2": {
   "gamma_rms": 0.11400074743611659,
   "gamma_cv2": 0.7692086530865517,
   "beta_rms": 0.025107013815337836
  },
  "3": {
   "gamma_rms": 0.13371705516599083,
   "gamma_cv2": 0.7290507253080286,
   "beta_rms": 0.02851065782704491
  },
  "4": {
   "gamma_rms": 0.16184051479580994,
   "gamma_cv2": 0.6809068093953056,
   "beta_rms": 0.03869840683900739
  },
  "5": {
   "gamma_rms": 0.14989861182914543,
   "gamma_cv2": 0.6009650080867106,
   "beta_rms": 0.03671484179118025
  },
  "6": {
   "gamma_rms": 0.1387869856485412,
   "gamma_cv2": 0.5361124309675036,
   "beta_rms": 0.04053089502633176
  },
  "7": {
   "gamma_rms": 0.14968924911772255,
   "gamma_cv2": 0.5594251956702392,
   "beta_rms": 0.050655240780597105
  },
  "8": {
   "gamma_rms": 0.1693875317010454,
   "gamma_cv2": 0.5704337549166052,
   "beta_rms": 0.053631838563028694
  },
  "9": {
   "gamma_rms": 0.15918786226574128,
   "gamma_cv2": 0.6112811411837102,
   "beta_rms": 0.050812427383743454
  },
  "10": {
   "gamma_rms": 0.178469512063521,
   "gamma_cv2": 0.5223670157676222,
   "beta_rms": 0.06752388997914295
  },
  "11": {
   "gamma_rms": 0.1572336337565175,
   "gamma_cv2": 0.625810886225298,
   "beta_rms": 0.05215621793765268
  },
  "12": {
   "gamma_rms": 0.18196387507500492,
   "gamma_cv2": 0.5755361702795077,
   "beta_rms": 0.06866805191891083
  },
  "13": {
   "gamma_rms": 0.18814190963587643,
   "gamma_cv2": 0.5226808506464979,
   "beta_rms": 0.07997720958449409
  },
  "14": {
   "gamma_rms": 0.16141955498965418,
   "gamma_cv2": 0.6086638015290488,
   "beta_rms": 0.07190064296229197
  },
  "15": {
   "gamma_rms": 0.16692786697313883,
   "gamma_cv2": 0.586179088244023,
   "beta_rms": 0.0643527676274108
  },
  "16": {
   "gamma_rms": 0.20274009679791163,
   "gamma_cv2": 0.5155987039165476,
   "beta_rms": 0.07137877237464264
  },
  "17": {
   "gamma_rms": 0.16482816218729573,
   "gamma_cv2": 0.6224489012779626,
   "beta_rms": 0.06093989588869523
  },
  "18": {
   "gamma_rms": 0.17880839999082923,
   "gamma_cv2": 0.5733601941645681,
   "beta_rms": 0.06360432727901211
  },
  "19": {
   "gamma_rms": 0.15968001491036976,
   "gamma_cv2": 0.5614837395519792,
   "beta_rms": 0.0565051166162204
  },
  "20": {
   "gamma_rms": 0.14430309456114715,
   "gamma_cv2": 0.582603530562803,
   "beta_rms": 0.04998716381059125
  },
  "21": {
   "gamma_rms": 0.1348961373585107,
   "gamma_cv2": 0.5643583729353077,
   "beta_rms": 0.03899532568694491
  },
  "22": {
   "gamma_rms": 0.13714439877546292,
   "gamma_cv2": 0.5802745161425911,
   "beta_rms": 0.0384536773174108
  },
  "23": {
   "gamma_rms": 0.12155280293909376,
   "gamma_cv2": 0.5973619960915537,
   "beta_rms": 0.03206487180838648
  }
 },
 "normmatch_ratio": {
  "level": "token",
  "n_calls": 150528,
  "mean": 1.0145396097501371,
  "median": 1.0098293198971078,
  "p05_of_call_p05": 0.8733311831951142,
  "p95_of_call_p95": 1.300995749235153,
  "per_layer": {
   "0": {
    "mean": 1.0622047186896184,
    "min": 0.9043443242553622,
    "max": 1.1201604785746895,
    "n": 6272
   },
   "1": {
    "mean": 1.0173960248394274,
    "min": 0.9534578433958814,
    "max": 1.0485751529922709,
    "n": 6272
   },
   "2": {
    "mean": 1.0070345822161508,
    "min": 0.9572340765735134,
    "max": 1.0232879742980003,
    "n": 6272
   },
   "3": {
    "mean": 1.0497591119135032,
    "min": 0.944326767232269,
    "max": 1.080373216420412,
    "n": 6272
   },
   "4": {
    "mean": 1.059873470637415,
    "min": 0.9578603348927572,
    "max": 1.1047250257106498,
    "n": 6272
   },
   "5": {
    "mean": 1.0151413084761456,
    "min": 0.9389862887328491,
    "max": 1.0402746965410188,
    "n": 6272
   },
   "6": {
    "mean": 1.014166462356431,
    "min": 0.9174577702069655,
    "max": 1.0413734107278287,
    "n": 6272
   },
   "7": {
    "mean": 1.0095351588578505,
    "min": 0.9261265731183812,
    "max": 1.0331434193067253,
    "n": 6272
   },
   "8": {
    "mean": 1.0265178272491873,
    "min": 0.9467396246036515,
    "max": 1.0550484559498727,
    "n": 6272
   },
   "9": {
    "mean": 1.0361194486685403,
    "min": 0.9329951560357586,
    "max": 1.0724203604040667,
    "n": 6272
   },
   "10": {
    "mean": 1.0057652098833627,
    "min": 0.9289113162085414,
    "max": 1.0286791262915358,
    "n": 6272
   },
   "11": {
    "mean": 1.0048225143705631,
    "min": 0.9097636328078806,
    "max": 1.0309544473420829,
    "n": 6272
   },
   "12": {
    "mean": 1.0180986707456046,
    "min": 0.9398029395379126,
    "max": 1.0444442420266569,
    "n": 6272
   },
   "13": {
    "mean": 0.9954235774105896,
    "min": 0.9599572964943945,
    "max": 1.0134122298331931,
    "n": 6272
   },
   "14": {
    "mean": 1.0085153267711056,
    "min": 0.9445570922689512,
    "max": 1.0301457591122016,
    "n": 6272
   },
   "15": {
    "mean": 1.001733749520192,
    "min": 0.9474904963281006,
    "max": 1.0216325467918068,
    "n": 6272
   },
   "16": {
    "mean": 0.98689537644968,
    "min": 0.9623523751506582,
    "max": 1.0003566681407392,
    "n": 6272
   },
   "17": {
    "mean": 1.001676373123088,
    "min": 0.9547199059743434,
    "max": 1.0227679684758186,
    "n": 6272
   },
   "18": {
    "mean": 0.994559423222422,
    "min": 0.9586545209167525,
    "max": 1.017316814744845,
    "n": 6272
   },
   "19": {
    "mean": 1.0031026222236783,
    "min": 0.9649908206192777,
    "max": 1.0200045282253996,
    "n": 6272
   },
   "20": {
    "mean": 1.0049402861836174,
    "min": 0.9643628251506016,
    "max": 1.022059857379645,
    "n": 6272
   },
   "21": {
    "mean": 1.0024750796464457,
    "min": 0.9651850076625124,
    "max": 1.013679163879715,
    "n": 6272
   },
   "22": {
    "mean": 1.0100948469441335,
    "min": 0.945877373102121,
    "max": 1.0337867330526933,
    "n": 6272
   },
   "23": {
    "mean": 1.0130994636045365,
    "min": 0.9741873209131882,
    "max": 1.02833810611628,
    "n": 6272
   }
  }
 },
 "deltas_vs_descent": {
  "hebbian": {
   "overall": {
    "n": 100303,
    "delta_nll": 0.02943378120928745,
    "se": 0.0008187128858263399,
    "t": 35.95128612099401,
    "ppl_ratio": 1.029871236386023
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.004886422838483538,
     "se": 0.0021848931465609516,
     "t": -2.236458495086969,
     "ppl_ratio": 0.9951254963037023,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": 0.0015040150183081931,
     "se": 0.0037364098002128122,
     "t": 0.40252945975640303,
     "ppl_ratio": 1.0015051466161382,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": -0.0025814454622414646,
     "se": 0.006312972674077019,
     "t": -0.4089112365148772,
     "ppl_ratio": 0.9974218836028796,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": -0.008448883718264535,
     "se": 0.006361558582861209,
     "t": -1.3281153679896665,
     "ppl_ratio": 0.9915867077930638,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": -0.005487058279202958,
     "se": 0.007781381678891013,
     "t": -0.7051521832026317,
     "ppl_ratio": 0.994527968128922,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": -1.6550272591939068e-05,
     "se": 0.006070428662371454,
     "t": -0.0027263762598066003,
     "ppl_ratio": 0.999983449864363,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": -0.0009721022668191854,
     "se": 0.0058670241133793755,
     "t": -0.16568915484808866,
     "ppl_ratio": 0.9990283700715232,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 0.02073756000208272,
     "se": 0.00587365238500366,
     "t": 3.530607302370993,
     "ppl_ratio": 1.0209540772895556,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 0.01300197075733671,
     "se": 0.004213609459067264,
     "t": 3.0857085554898247,
     "ppl_ratio": 1.0130868639062116,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 0.025100920119378,
     "se": 0.003772563753486902,
     "t": 6.653544316163708,
     "ppl_ratio": 1.0254186006703188,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 0.02091872047496005,
     "se": 0.002862799792891196,
     "t": 7.307084668269392,
     "ppl_ratio": 1.0211390505674007,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 0.022552509417131453,
     "se": 0.002543157657782249,
     "t": 8.867916366930347,
     "ppl_ratio": 1.0228087398451728,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 0.029843349314524314,
     "se": 0.002088842449289935,
     "t": 14.287027403464071,
     "ppl_ratio": 1.0302931251871486,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 0.034008412760740396,
     "se": 0.0017160622057543408,
     "t": 19.817703954263763,
     "ppl_ratio": 1.0345933104774911,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 0.03278210589667334,
     "se": 0.0014382965044743054,
     "t": 22.792314237498015,
     "ppl_ratio": 1.0333253592069065,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": -0.005501996622251372,
     "se": 0.003949380175922845,
     "t": -1.3931291436043456,
     "ppl_ratio": 0.9945131116399287,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": -0.004949465791246532,
     "se": 0.005082657690195835,
     "t": -0.9737948319427013,
     "ppl_ratio": 0.9950627626315244,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 0.0018573662090236155,
     "se": 0.0065738626902946415,
     "t": 0.28253802924203886,
     "ppl_ratio": 1.0018590921820634,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 0.022796652244699785,
     "se": 0.007779514544959052,
     "t": 2.930343803968012,
     "ppl_ratio": 1.0230584817480868,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 0.02956891546512693,
     "se": 0.007429019420566175,
     "t": 3.980190896159139,
     "ppl_ratio": 1.030010416672963,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 0.010713443585777152,
     "se": 0.006762201345238049,
     "t": 1.5843130127028195,
     "ppl_ratio": 1.0107710380169819,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 0.010166818960553837,
     "se": 0.0068162137670009105,
     "t": 1.4915639837726467,
     "ppl_ratio": 1.0102186766580534,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 0.027296327140394466,
     "se": 0.008207328477290794,
     "t": 3.3258480169182745,
     "ppl_ratio": 1.0276722848375388,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 0.0090485636508034,
     "se": 0.0076311966480011525,
     "t": 1.1857332562873346,
     "ppl_ratio": 1.0090896256601642,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 0.02334658244179114,
     "se": 0.008330950031851749,
     "t": 2.802391366234352,
     "ppl_ratio": 1.0236212472272732,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 0.025388153768860822,
     "se": 0.007867279200489286,
     "t": 3.227056409448627,
     "ppl_ratio": 1.0257131777014294,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 0.03303437206403946,
     "se": 0.007755003661656295,
     "t": 4.259749383146527,
     "ppl_ratio": 1.0335860651171735,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 0.023398143446517066,
     "se": 0.007453380811700846,
     "t": 3.139265795970736,
     "ppl_ratio": 1.0236740275279301,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 0.024932701061107784,
     "se": 0.008026667828303484,
     "t": 3.1062330713612645,
     "ppl_ratio": 1.0252461202266367,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 0.018753781222650496,
     "se": 0.006925934884524318,
     "t": 2.707761700814565,
     "ppl_ratio": 1.0189307378487273,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 0.033758481921694866,
     "se": 0.007998625335622117,
     "t": 4.220535467682235,
     "ppl_ratio": 1.0343347660137958,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 0.013259889834409237,
     "se": 0.0073577553945426465,
     "t": 1.8021650793452972,
     "ppl_ratio": 1.0133481920344507,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 0.015685446684960417,
     "se": 0.007846159918810018,
     "t": 1.9991240106331327,
     "ppl_ratio": 1.0158091090241337,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 0.01597494100118051,
     "se": 0.008120456261470047,
     "t": 1.9672467268838618,
     "ppl_ratio": 1.0161032225576048,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 0.015111629683454628,
     "se": 0.007881739100929845,
     "t": 1.9172963593367154,
     "ppl_ratio": 1.0152263876907845,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 0.036799893615919906,
     "se": 0.009324552429707757,
     "t": 3.946558710815599,
     "ppl_ratio": 1.0374853926145313,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 0.009594024759900205,
     "se": 0.00862187565190597,
     "t": 1.112753784355418,
     "ppl_ratio": 1.0096401949499718,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 0.022997978917733607,
     "se": 0.008722757453296193,
     "t": 2.6365491693275307,
     "ppl_ratio": 1.0232644714434505,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 0.024923129288848232,
     "se": 0.008799265112335168,
     "t": 2.832410317301382,
     "ppl_ratio": 1.0252363068512298,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 0.018552609504682523,
     "se": 0.007846637986565352,
     "t": 2.364402376718212,
     "ppl_ratio": 1.0187257784184156,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 0.010460360039262793,
     "se": 0.008039085825368884,
     "t": 1.3011877552361877,
     "ppl_ratio": 1.010515260865826,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 0.02487992060623374,
     "se": 0.009287922597203102,
     "t": 2.678739012502742,
     "ppl_ratio": 1.0251920086980815,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 0.01551899574467231,
     "se": 0.008727771587808346,
     "t": 1.7781166233028478,
     "ppl_ratio": 1.0156400407139634,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 0.02791456448901221,
     "se": 0.008741479313474116,
     "t": 3.193345598379979,
     "ppl_ratio": 1.0283078266637684,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 0.036282292662964226,
     "se": 0.009226468074382611,
     "t": 3.932414047332197,
     "ppl_ratio": 1.0369485281394044,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 0.04000995858315809,
     "se": 0.009027238770418987,
     "t": 4.43213695801037,
     "ppl_ratio": 1.0408211392446454,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 0.013045911665643667,
     "se": 0.009586239522160186,
     "t": 1.3608998226557842,
     "ppl_ratio": 1.0131313808412556,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 0.02129010388586387,
     "se": 0.008464858039653723,
     "t": 2.51511647166794,
     "ppl_ratio": 1.0215183551003535,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 0.030069196609320312,
     "se": 0.008295540842518939,
     "t": 3.624742157280466,
     "ppl_ratio": 1.0305258403803783,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 0.026665864841722665,
     "se": 0.009259941223820333,
     "t": 2.8797013066483856,
     "ppl_ratio": 1.0270245804046259,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 0.025926601504412543,
     "se": 0.008675112498914849,
     "t": 2.9886184770117556,
     "ppl_ratio": 1.0262656193564201,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 0.034287899295615216,
     "se": 0.009296504145680853,
     "t": 3.6882573017025266,
     "ppl_ratio": 1.0348825057880564,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 0.01647126025794914,
     "se": 0.009154697509429975,
     "t": 1.799214036398537,
     "ppl_ratio": 1.0166076593243105,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 0.029686032266236183,
     "se": 0.00882038940921583,
     "t": 3.3656147012306796,
     "ppl_ratio": 1.030131055262338,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 0.03407216731318617,
     "se": 0.00924429496589199,
     "t": 3.6857507726548966,
     "ppl_ratio": 1.034659272613635,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 0.0386592583007866,
     "se": 0.00883712394353299,
     "t": 4.374642536170091,
     "ppl_ratio": 1.0394162508431386,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 0.04075831243422884,
     "se": 0.008664163144039791,
     "t": 4.704241108648456,
     "ppl_ratio": 1.041600333272536,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 0.029741401570680753,
     "se": 0.009274072585344045,
     "t": 3.2069407800065672,
     "ppl_ratio": 1.0301880944814508,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 0.03124133794915567,
     "se": 0.008997714032308484,
     "t": 3.4721416836516514,
     "ppl_ratio": 1.0317344705239548,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 0.04613518836240195,
     "se": 0.009934053647997796,
     "t": 4.644145280179806,
     "ppl_ratio": 1.0472159728004087,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 0.01976305704886446,
     "se": 0.009078441572992585,
     "t": 2.176921764596414,
     "ppl_ratio": 1.0199596391462882,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 0.015326789452210946,
     "se": 0.008531852734429735,
     "t": 1.7964198315754663,
     "ppl_ratio": 1.0154448470665869,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 0.03857551667516297,
     "se": 0.009067162744231352,
     "t": 4.254419796281391,
     "ppl_ratio": 1.039329212081028,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 0.04415210412009879,
     "se": 0.009272115254611994,
     "t": 4.761815713856374,
     "ppl_ratio": 1.0451413130988458,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 0.03132630892627736,
     "se": 0.008752023624124432,
     "t": 3.579321797067395,
     "ppl_ratio": 1.0318221417347468,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 0.04606412941897551,
     "se": 0.010055224679308842,
     "t": 4.58111388736684,
     "ppl_ratio": 1.0471415613836719,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 0.033190941195447965,
     "se": 0.010021844557297436,
     "t": 3.3118595090641154,
     "ppl_ratio": 1.0337479054588952,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 0.031795830437966875,
     "se": 0.010003304670964405,
     "t": 3.1785326433431007,
     "ppl_ratio": 1.0323067181771588,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 0.026138657605844523,
     "se": 0.010183521799194973,
     "t": 2.5667601171051486,
     "ppl_ratio": 1.0264832683187741,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 0.03582614204606216,
     "se": 0.009297331689500875,
     "t": 3.8533789309161968,
     "ppl_ratio": 1.0364756312928918,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 0.027724189455191627,
     "se": 0.010638958617045616,
     "t": 2.6059119555904893,
     "ppl_ratio": 1.0281120811596092,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 0.014262415778680244,
     "se": 0.008305778451981079,
     "t": 1.7171678562264563,
     "ppl_ratio": 1.0143646092947523,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 0.02605539508678415,
     "se": 0.007777715082178545,
     "t": 3.3500063722424263,
     "ppl_ratio": 1.0263978042941049,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 0.026433774974558052,
     "se": 0.008731494555517557,
     "t": 3.0274055382482223,
     "ppl_ratio": 1.0267862460647474,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 0.047577345033132865,
     "se": 0.01081137773485556,
     "t": 4.400673642152463,
     "ppl_ratio": 1.0487273118331706,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 0.05394193134364574,
     "se": 0.008901510246878502,
     "t": 6.059862860076086,
     "ppl_ratio": 1.0554233133619264,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 0.04559103102605908,
     "se": 0.008882023385178283,
     "t": 5.132955527018573,
     "ppl_ratio": 1.0466462775620533,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 0.04710119112545162,
     "se": 0.0103063348124927,
     "t": 4.570120414520056,
     "ppl_ratio": 1.048228075091744,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 0.028653209142926152,
     "se": 0.009994541043820597,
     "t": 2.866885934761536,
     "ppl_ratio": 1.0290676613318723,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 0.04527107757700823,
     "se": 0.009814908564437449,
     "t": 4.61248082748726,
     "ppl_ratio": 1.0463114530425972,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 0.02628154944945183,
     "se": 0.009598517641149943,
     "t": 2.7380841950823553,
     "ppl_ratio": 1.0266299548853237,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 0.025648107859861897,
     "se": 0.00901496030131232,
     "t": 2.845060544096713,
     "ppl_ratio": 1.025979850698033,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 0.04135083416427241,
     "se": 0.009751367071047262,
     "t": 4.240516623258597,
     "ppl_ratio": 1.0422176869837034,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 0.02415536572826865,
     "se": 0.009273841242015817,
     "t": 2.604677511496638,
     "ppl_ratio": 1.0244494698648803,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 0.03524317667541031,
     "se": 0.009940384799159287,
     "t": 3.5454539625458987,
     "ppl_ratio": 1.0358715779805123,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 0.026479103145222827,
     "se": 0.008430027506502869,
     "t": 3.1410458773470213,
     "ppl_ratio": 1.0268327894618008,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 0.044215685853287987,
     "se": 0.009906667773101301,
     "t": 4.463224856832579,
     "ppl_ratio": 1.0452077671075684,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 0.029508028982719474,
     "se": 0.008687839859824057,
     "t": 3.3964747807076936,
     "ppl_ratio": 1.0299477048710186,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 0.028641326047225642,
     "se": 0.008847038149600538,
     "t": 3.2373914933913626,
     "ppl_ratio": 1.0290554328950265,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 0.031191462075878695,
     "se": 0.00885616827028342,
     "t": 3.5220042262002424,
     "ppl_ratio": 1.031683013149499,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 0.03298699412724146,
     "se": 0.009752893423136422,
     "t": 3.382277719654729,
     "ppl_ratio": 1.0335370971019162,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 0.042473813333286294,
     "se": 0.009206076825527706,
     "t": 4.613671397517545,
     "ppl_ratio": 1.04338873314292,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 0.03704236721272866,
     "se": 0.009097764632796972,
     "t": 4.071589968286587,
     "ppl_ratio": 1.0377369859304506,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 0.021770016086279334,
     "se": 0.00871975943946454,
     "t": 2.4966303528685625,
     "ppl_ratio": 1.0220087118766028,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 0.028264058946369776,
     "se": 0.00914180160093212,
     "t": 3.0917383881409006,
     "ppl_ratio": 1.0286672773589989,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 0.02698817321740943,
     "se": 0.008992699710328947,
     "t": 3.0011202516204363,
     "ppl_ratio": 1.0273556523796956,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 0.027364591635545697,
     "se": 0.00888207689915522,
     "t": 3.0808775859786084,
     "ppl_ratio": 1.0277424407617963,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 0.03283081880526508,
     "se": 0.010219771405008163,
     "t": 3.212480739948494,
     "ppl_ratio": 1.0333756967167083,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 0.022829060979636415,
     "se": 0.010017909772280741,
     "t": 2.278824774685409,
     "ppl_ratio": 1.023091638316525,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 0.026755264472828402,
     "se": 0.010129681929345111,
     "t": 2.6412738977834955,
     "ppl_ratio": 1.0271164001275142,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 0.03853346677004069,
     "se": 0.009477116902502473,
     "t": 4.065948237893506,
     "ppl_ratio": 1.0392855093051243,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 0.0330063674267034,
     "se": 0.009291415315361812,
     "t": 3.5523508858906405,
     "ppl_ratio": 1.0335571203195606,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 0.02860646243772093,
     "se": 0.010464052247145606,
     "t": 2.7337843659490737,
     "ppl_ratio": 1.0290195569336418,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 0.03983537946742136,
     "se": 0.011230405610466964,
     "t": 3.54710068800133,
     "ppl_ratio": 1.0406394494705975,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 0.020589428683116025,
     "se": 0.009643046087255544,
     "t": 2.1351581747936947,
     "ppl_ratio": 1.0208028532162694,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 0.0532000761694555,
     "se": 0.00899477261098536,
     "t": 5.914554872068916,
     "ppl_ratio": 1.0546406324697783,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 0.03775289155450945,
     "se": 0.009664929747908722,
     "t": 3.9061734062452285,
     "ppl_ratio": 1.038474585329453,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 0.02516418268752965,
     "se": 0.010439286042437412,
     "t": 2.410527174486178,
     "ppl_ratio": 1.0254834733364118,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 0.040216636127320154,
     "se": 0.010138596543611104,
     "t": 3.9666867060276605,
     "ppl_ratio": 1.0410362758328016,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 0.029818581403052418,
     "se": 0.010169619321365885,
     "t": 2.93212365780546,
     "ppl_ratio": 1.0302676072942476,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 0.041749973090953074,
     "se": 0.009619622480846884,
     "t": 4.340084361322829,
     "ppl_ratio": 1.0426337596625312,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 0.0340023362010825,
     "se": 0.009378279905506519,
     "t": 3.6256474048207714,
     "ppl_ratio": 1.0345870237286194,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 0.03747974821445793,
     "se": 0.009817846017585171,
     "t": 3.8175123288067794,
     "ppl_ratio": 1.0381909716480149,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 0.029361870798039973,
     "se": 0.01088356997581337,
     "t": 2.69781614518867,
     "ppl_ratio": 1.029797180584606,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 0.03978555032569616,
     "se": 0.010912381768226495,
     "t": 3.645908947351848,
     "ppl_ratio": 1.0405875965918878,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 0.027211859872886518,
     "se": 0.00900559946118622,
     "t": 3.0216600227634554,
     "ppl_ratio": 1.0275854838337184,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 0.029769925895509784,
     "se": 0.010257309448394565,
     "t": 2.902313325466578,
     "ppl_ratio": 1.0302174803203965,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 0.03229556701822215,
     "se": 0.009798643965457024,
     "t": 3.295922081879197,
     "ppl_ratio": 1.0328227285301608,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 0.023274945097955774,
     "se": 0.00906452190076452,
     "t": 2.5676969345722163,
     "ppl_ratio": 1.0235479203465312,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 0.021796906283526596,
     "se": 0.009220100417721885,
     "t": 2.364063870891355,
     "ppl_ratio": 1.0220361942619554,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 0.0237495984998672,
     "se": 0.009919598509390988,
     "t": 2.394209652475673,
     "ppl_ratio": 1.0240338661677382,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 0.021803879050422643,
     "se": 0.010736506134140658,
     "t": 2.0308169881344558,
     "ppl_ratio": 1.0220433207069428,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 0.03717520905130947,
     "se": 0.009485040172621586,
     "t": 3.9193517765602204,
     "ppl_ratio": 1.037874849976479,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 0.03068311738834602,
     "se": 0.00955629225050877,
     "t": 3.210776374771552,
     "ppl_ratio": 1.0311586958487948,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 0.031118552323026245,
     "se": 0.01030739471861414,
     "t": 3.0190511931040347,
     "ppl_ratio": 1.0316077961380483,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 0.026676936308874133,
     "se": 0.010002719082411253,
     "t": 2.666968460184268,
     "ppl_ratio": 1.0270359511364768,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 0.031973119649006426,
     "se": 0.009377922271869513,
     "t": 3.4094033541858844,
     "ppl_ratio": 1.0324897512451898,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 0.034881884870999934,
     "se": 0.01008543102019418,
     "t": 3.4586409644918015,
     "ppl_ratio": 1.0354973936678993,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 0.03881590849961324,
     "se": 0.010593949718597201,
     "t": 3.6639694854765703,
     "ppl_ratio": 1.0395790883594285,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 0.05486253870617649,
     "se": 0.010367834283913897,
     "t": 5.291610301998931,
     "ppl_ratio": 1.0563953912171549,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 0.012352679818306745,
     "se": 0.009762329419461008,
     "t": 1.265341424935111,
     "ppl_ratio": 1.0124292892867497,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 0.041533441091528935,
     "se": 0.0100308498075266,
     "t": 4.140570528766617,
     "ppl_ratio": 1.0424080205306392,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 0.0356098905110116,
     "se": 0.009521103772094804,
     "t": 3.740101081072118,
     "ppl_ratio": 1.0362515160800851,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 0.046774421631203135,
     "se": 0.010254726370235504,
     "t": 4.561254970875341,
     "ppl_ratio": 1.0478856020917011,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 0.03185147381172175,
     "se": 0.010746554158639733,
     "t": 2.963877847869462,
     "ppl_ratio": 1.0323641608038439,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 0.028888675171273224,
     "se": 0.009623384618415966,
     "t": 3.0019246155858594,
     "ppl_ratio": 1.0293100003371685,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 0.02962635535050372,
     "se": 0.010354213198510228,
     "t": 2.8612850423793073,
     "ppl_ratio": 1.0300695820524437,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 0.03992920131587083,
     "se": 0.011113498644447533,
     "t": 3.5928560926958895,
     "ppl_ratio": 1.0407370887675942,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 0.03868723959170515,
     "se": 0.01054054738191995,
     "t": 3.670325476461006,
     "ppl_ratio": 1.0394453354585496,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 0.028423544341095824,
     "se": 0.01081384847577409,
     "t": 2.628439302138564,
     "ppl_ratio": 1.028831347848846,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 0.046328327482757226,
     "se": 0.010157346399831098,
     "t": 4.561066016565862,
     "ppl_ratio": 1.047418250705477,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 0.0424778023949177,
     "se": 0.011271753972261874,
     "t": 3.7685175261498176,
     "ppl_ratio": 1.0433928952931835,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 0.021248707577905934,
     "se": 0.010001407743479077,
     "t": 2.1245716725988,
     "ppl_ratio": 1.0214760688871936,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.00013401979231275618,
   "early_half": {
    "n": 50127,
    "delta_nll": 0.02611094971066074,
    "se": 0.0010806285509704972,
    "t": 24.162742773370983,
    "ppl_ratio": 1.0264548270219938
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 0.03275336775527878,
    "se": 0.0012299001221004857,
    "t": 26.630916744150674,
    "ppl_ratio": 1.0332956637833246
   },
   "late_minus_early": {
    "delta": 0.0066424180446180425,
    "se": 0.0016371964987488173,
    "t": 4.057190477559859
   },
   "delta_ppl": 0.3386656133760031,
   "hidden_divergence": {
    "overall": 0.1204159712355496,
    "first_chunk": 0.041217121398339274,
    "final_chunk": 0.12300674838567634,
    "growth_ratio": 2.9843604844911016,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.041217121398339274
     },
     {
      "chunk": 1,
      "rel": 0.08226999015716166
     },
     {
      "chunk": 2,
      "rel": 0.07740712252153262
     },
     {
      "chunk": 3,
      "rel": 0.07611349825027637
     },
     {
      "chunk": 4,
      "rel": 0.09234764929406203
     },
     {
      "chunk": 5,
      "rel": 0.10525313104331066
     },
     {
      "chunk": 6,
      "rel": 0.10083044559420616
     },
     {
      "chunk": 7,
      "rel": 0.0991537571789625
     },
     {
      "chunk": 8,
      "rel": 0.08853598157352285
     },
     {
      "chunk": 9,
      "rel": 0.09285012945634316
     },
     {
      "chunk": 10,
      "rel": 0.07824386356823212
     },
     {
      "chunk": 11,
      "rel": 0.09335376213728416
     },
     {
      "chunk": 12,
      "rel": 0.08800450992133399
     },
     {
      "chunk": 13,
      "rel": 0.09561511693568758
     },
     {
      "chunk": 14,
      "rel": 0.0870575200071394
     },
     {
      "chunk": 15,
      "rel": 0.11134728831992165
     },
     {
      "chunk": 16,
      "rel": 0.11031460158859889
     },
     {
      "chunk": 17,
      "rel": 0.10019617047461216
     },
     {
      "chunk": 18,
      "rel": 0.1150879866726156
     },
     {
      "chunk": 19,
      "rel": 0.11114960830791357
     },
     {
      "chunk": 20,
      "rel": 0.1073129936519451
     },
     {
      "chunk": 21,
      "rel": 0.1401271870501637
     },
     {
      "chunk": 22,
      "rel": 0.11068936218928013
     },
     {
      "chunk": 23,
      "rel": 0.12117671489172623
     },
     {
      "chunk": 24,
      "rel": 0.11262534840216586
     },
     {
      "chunk": 25,
      "rel": 0.09846764786730673
     },
     {
      "chunk": 26,
      "rel": 0.1008416411870572
     },
     {
      "chunk": 27,
      "rel": 0.1144862532939145
     },
     {
      "chunk": 28,
      "rel": 0.1406659374911965
     },
     {
      "chunk": 29,
      "rel": 0.12590404290216092
     },
     {
      "chunk": 30,
      "rel": 0.1442659456196274
     },
     {
      "chunk": 31,
      "rel": 0.10835555911318275
     },
     {
      "chunk": 32,
      "rel": 0.1314688762644372
     },
     {
      "chunk": 33,
      "rel": 0.12147133665944762
     },
     {
      "chunk": 34,
      "rel": 0.1269973458304278
     },
     {
      "chunk": 35,
      "rel": 0.12586336960438727
     },
     {
      "chunk": 36,
      "rel": 0.13577585646132145
     },
     {
      "chunk": 37,
      "rel": 0.12057303394428245
     },
     {
      "chunk": 38,
      "rel": 0.11306424354088301
     },
     {
      "chunk": 39,
      "rel": 0.13256222564354408
     },
     {
      "chunk": 40,
      "rel": 0.10805139896066396
     },
     {
      "chunk": 41,
      "rel": 0.11438995937496985
     },
     {
      "chunk": 42,
      "rel": 0.10508521836126547
     },
     {
      "chunk": 43,
      "rel": 0.11697195164948124
     },
     {
      "chunk": 44,
      "rel": 0.12860858134485298
     },
     {
      "chunk": 45,
      "rel": 0.12146919501624896
     },
     {
      "chunk": 46,
      "rel": 0.11245533986552433
     },
     {
      "chunk": 47,
      "rel": 0.12495118000167389
     },
     {
      "chunk": 48,
      "rel": 0.12197974584658662
     },
     {
      "chunk": 49,
      "rel": 0.12649675831855114
     },
     {
      "chunk": 50,
      "rel": 0.12535376930331144
     },
     {
      "chunk": 51,
      "rel": 0.10928412142339157
     },
     {
      "chunk": 52,
      "rel": 0.11942012642448706
     },
     {
      "chunk": 53,
      "rel": 0.11770183059672927
     },
     {
      "chunk": 54,
      "rel": 0.0985091882832666
     },
     {
      "chunk": 55,
      "rel": 0.11257222078895454
     },
     {
      "chunk": 56,
      "rel": 0.12040004947963816
     },
     {
      "chunk": 57,
      "rel": 0.12209909964070817
     },
     {
      "chunk": 58,
      "rel": 0.14822865867255083
     },
     {
      "chunk": 59,
      "rel": 0.11060203087325197
     },
     {
      "chunk": 60,
      "rel": 0.13904410655309626
     },
     {
      "chunk": 61,
      "rel": 0.13992487343431964
     },
     {
      "chunk": 62,
      "rel": 0.12872135877099442
     },
     {
      "chunk": 63,
      "rel": 0.13997849379623456
     },
     {
      "chunk": 64,
      "rel": 0.12657746016953358
     },
     {
      "chunk": 65,
      "rel": 0.12268489108640247
     },
     {
      "chunk": 66,
      "rel": 0.12115036382967936
     },
     {
      "chunk": 67,
      "rel": 0.11225327336432087
     },
     {
      "chunk": 68,
      "rel": 0.13498835941007742
     },
     {
      "chunk": 69,
      "rel": 0.10820323967558668
     },
     {
      "chunk": 70,
      "rel": 0.12060707117714886
     },
     {
      "chunk": 71,
      "rel": 0.11103746014894744
     },
     {
      "chunk": 72,
      "rel": 0.11444848304384984
     },
     {
      "chunk": 73,
      "rel": 0.11531695506102849
     },
     {
      "chunk": 74,
      "rel": 0.10134103691414084
     },
     {
      "chunk": 75,
      "rel": 0.12267449362019375
     },
     {
      "chunk": 76,
      "rel": 0.11246296395092135
     },
     {
      "chunk": 77,
      "rel": 0.12646896529473456
     },
     {
      "chunk": 78,
      "rel": 0.1295956596624794
     },
     {
      "chunk": 79,
      "rel": 0.1398863286733637
     },
     {
      "chunk": 80,
      "rel": 0.13377213990622122
     },
     {
      "chunk": 81,
      "rel": 0.12409790352055655
     },
     {
      "chunk": 82,
      "rel": 0.11316120369461947
     },
     {
      "chunk": 83,
      "rel": 0.11873945163946797
     },
     {
      "chunk": 84,
      "rel": 0.12892549790586544
     },
     {
      "chunk": 85,
      "rel": 0.11702938420101015
     },
     {
      "chunk": 86,
      "rel": 0.12347050572101716
     },
     {
      "chunk": 87,
      "rel": 0.13034704843058514
     },
     {
      "chunk": 88,
      "rel": 0.11432505305059862
     },
     {
      "chunk": 89,
      "rel": 0.11837519265421315
     },
     {
      "chunk": 90,
      "rel": 0.11934177978515677
     },
     {
      "chunk": 91,
      "rel": 0.1129988316008461
     },
     {
      "chunk": 92,
      "rel": 0.14205220418705033
     },
     {
      "chunk": 93,
      "rel": 0.13297922596616213
     },
     {
      "chunk": 94,
      "rel": 0.13240801214643436
     },
     {
      "chunk": 95,
      "rel": 0.11988245280720637
     },
     {
      "chunk": 96,
      "rel": 0.11992020154579425
     },
     {
      "chunk": 97,
      "rel": 0.11083885770854109
     },
     {
      "chunk": 98,
      "rel": 0.11628974560982508
     },
     {
      "chunk": 99,
      "rel": 0.11065733144346374
     },
     {
      "chunk": 100,
      "rel": 0.13313689475997198
     },
     {
      "chunk": 101,
      "rel": 0.14665968636179472
     },
     {
      "chunk": 102,
      "rel": 0.11522930687566935
     },
     {
      "chunk": 103,
      "rel": 0.14613500530151396
     },
     {
      "chunk": 104,
      "rel": 0.15749055597439218
     },
     {
      "chunk": 105,
      "rel": 0.11201773872067572
     },
     {
      "chunk": 106,
      "rel": 0.13017471173206122
     },
     {
      "chunk": 107,
      "rel": 0.12869101893886323
     },
     {
      "chunk": 108,
      "rel": 0.13417820755141163
     },
     {
      "chunk": 109,
      "rel": 0.15038915443560782
     },
     {
      "chunk": 110,
      "rel": 0.14712806032497314
     },
     {
      "chunk": 111,
      "rel": 0.14562105173809128
     },
     {
      "chunk": 112,
      "rel": 0.14156607507473626
     },
     {
      "chunk": 113,
      "rel": 0.14829679084811317
     },
     {
      "chunk": 114,
      "rel": 0.13178693920305817
     },
     {
      "chunk": 115,
      "rel": 0.13508686601869754
     },
     {
      "chunk": 116,
      "rel": 0.1375379801679552
     },
     {
      "chunk": 117,
      "rel": 0.13966453311165578
     },
     {
      "chunk": 118,
      "rel": 0.1368298045203809
     },
     {
      "chunk": 119,
      "rel": 0.15463846869880524
     },
     {
      "chunk": 120,
      "rel": 0.12288596509853053
     },
     {
      "chunk": 121,
      "rel": 0.14249071855520493
     },
     {
      "chunk": 122,
      "rel": 0.14382996118837654
     },
     {
      "chunk": 123,
      "rel": 0.13793470966433885
     },
     {
      "chunk": 124,
      "rel": 0.16321781315794082
     },
     {
      "chunk": 125,
      "rel": 0.12661759883891413
     },
     {
      "chunk": 126,
      "rel": 0.1303494915056283
     },
     {
      "chunk": 127,
      "rel": 0.12300674838567634
     }
    ]
   }
  },
  "hebbian_nm": {
   "overall": {
    "n": 100303,
    "delta_nll": 0.028111092569267644,
    "se": 0.0007973892682582863,
    "t": 35.25391385147416,
    "ppl_ratio": 1.0285099378864693
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.005766338231612225,
     "se": 0.002632062098582131,
     "t": -2.190806301537681,
     "ppl_ratio": 0.9942502551869469,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": 0.003901962585253071,
     "se": 0.00379938779057179,
     "t": 1.0269977165626054,
     "ppl_ratio": 1.0039095851523607,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": -0.004313834771818044,
     "se": 0.005918128004294967,
     "t": -0.7289188014668425,
     "ppl_ratio": 0.9956954564483369,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": -0.003091706933242231,
     "se": 0.00606988338777103,
     "t": -0.5093519489140567,
     "ppl_ratio": 0.9969130674710179,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": -0.0090523846467832,
     "se": 0.0075294788988879945,
     "t": -1.202259116247755,
     "ppl_ratio": 0.9909884648324524,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": -0.0036161196226852815,
     "se": 0.005631013647122062,
     "t": -0.6421791615677283,
     "ppl_ratio": 0.9963904106640734,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 0.00012668456384599573,
     "se": 0.005390590974511074,
     "t": 0.023501052935570945,
     "ppl_ratio": 1.0001266925886743,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 0.01929656126399401,
     "se": 0.0054843689915253565,
     "t": 3.518465167790816,
     "ppl_ratio": 1.0194839432375833,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 0.012166914892323574,
     "se": 0.004039213892586639,
     "t": 3.0121987138769972,
     "ppl_ratio": 1.012241232902443,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 0.023563656522741214,
     "se": 0.003630308357821341,
     "t": 6.490814057702383,
     "ppl_ratio": 1.0238434729876098,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 0.02006536711577922,
     "se": 0.0027794862925842128,
     "t": 7.219091948506625,
     "ppl_ratio": 1.0202680298255036,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 0.021531420279924125,
     "se": 0.0024794258826120728,
     "t": 8.684034651296288,
     "ppl_ratio": 1.021764893972012,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 0.02837065203630034,
     "se": 0.0020351988205875773,
     "t": 13.939990407477497,
     "ppl_ratio": 1.0287769320267142,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 0.03238192551178045,
     "se": 0.0016745193020234128,
     "t": 19.33804254907758,
     "ppl_ratio": 1.0329119253965076,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 0.03152309011877435,
     "se": 0.0014030361253465752,
     "t": 22.467767970683987,
     "ppl_ratio": 1.0320252049050935,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": -0.0055164095148963685,
     "se": 0.003821818342881184,
     "t": -1.4433991937821067,
     "ppl_ratio": 0.994498777932512,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": -0.006849196059471181,
     "se": 0.004778636484726887,
     "t": -1.4332950584046427,
     "ppl_ratio": 0.9931742062244343,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 0.0021263718386758134,
     "se": 0.006062665615327629,
     "t": 0.3507321652871504,
     "ppl_ratio": 1.0021286341705093,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 0.022348022086487396,
     "se": 0.007205977727030988,
     "t": 3.1013171193488054,
     "ppl_ratio": 1.0225996097991537,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 0.02748858478539938,
     "se": 0.007086076271983428,
     "t": 3.8792391910996447,
     "ppl_ratio": 1.027869881685002,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 0.008264591143849467,
     "se": 0.006442424888067905,
     "t": 1.2828385720346416,
     "ppl_ratio": 1.0082988371553199,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 0.01137767373392405,
     "se": 0.006499058840139133,
     "t": 1.750664829137087,
     "ppl_ratio": 1.011442645639629,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 0.02510758981227865,
     "se": 0.007948394738712353,
     "t": 3.1588252266829544,
     "ppl_ratio": 1.0254254399202876,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 0.008364913842815812,
     "se": 0.007385203832045527,
     "t": 1.1326584929882604,
     "ppl_ratio": 1.0083999974902822,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 0.02250854345863575,
     "se": 0.008088968468164748,
     "t": 2.782622227694573,
     "ppl_ratio": 1.0227637720671008,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 0.02306038062734304,
     "se": 0.007468030606866599,
     "t": 3.0878797692847977,
     "ppl_ratio": 1.023328326888175,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 0.031229532311927564,
     "se": 0.007439324470396347,
     "t": 4.19789894044825,
     "ppl_ratio": 1.031722290312978,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 0.022981524481693036,
     "se": 0.0071919003252149125,
     "t": 3.1954731632082636,
     "ppl_ratio": 1.0232476343421755,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 0.023379433742364626,
     "se": 0.007761631468607956,
     "t": 3.0121803433882586,
     "ppl_ratio": 1.0236548750688954,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 0.018227158063563346,
     "se": 0.006778905030658303,
     "t": 2.688805637655215,
     "ppl_ratio": 1.0183942865908964,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 0.032835360009636244,
     "se": 0.007814156973473553,
     "t": 4.202034860715148,
     "ppl_ratio": 1.0333803894975948,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 0.010628690744202427,
     "se": 0.007097630176003041,
     "t": 1.497498528471917,
     "ppl_ratio": 1.0106853759294325,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 0.016566933696843623,
     "se": 0.007595971080108355,
     "t": 2.1810158993663915,
     "ppl_ratio": 1.0167049263279446,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 0.015067496294110515,
     "se": 0.00790736298897453,
     "t": 1.9055020384317212,
     "ppl_ratio": 1.0151815832980362,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 0.013695922999378423,
     "se": 0.007632285498227512,
     "t": 1.794472049369629,
     "ppl_ratio": 1.0137901417992146,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 0.03609927572329047,
     "se": 0.009246966637010162,
     "t": 3.9039046143852545,
     "ppl_ratio": 1.036758766358525,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 0.00812730940023292,
     "se": 0.008452683490253578,
     "t": 0.9615064150460818,
     "ppl_ratio": 1.0081604256337737,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 0.02241103721150828,
     "se": 0.008559745716911735,
     "t": 2.6181895996314646,
     "ppl_ratio": 1.0226640510717775,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 0.023812712535860998,
     "se": 0.008475331008697136,
     "t": 2.809649854551414,
     "ppl_ratio": 1.024098499117628,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 0.017252594731225635,
     "se": 0.00763041178712731,
     "t": 2.2610306248911995,
     "ppl_ratio": 1.0174022803263032,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 0.009429432256137243,
     "se": 0.007811474988639386,
     "t": 1.207125705433472,
     "ppl_ratio": 1.009474029417561,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 0.023555887642827407,
     "se": 0.008946262331320107,
     "t": 2.633042355617076,
     "ppl_ratio": 1.023835518901515,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 0.015314856597695102,
     "se": 0.008562968246336884,
     "t": 1.7884985856681859,
     "ppl_ratio": 1.015432729983254,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 0.02693527735407408,
     "se": 0.00843361829957618,
     "t": 3.193798485690024,
     "ppl_ratio": 1.0273013109527416,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 0.03397235816053079,
     "se": 0.009052862903078744,
     "t": 3.752664601711498,
     "ppl_ratio": 1.0345560093017458,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 0.04027903639896684,
     "se": 0.008857010594714186,
     "t": 4.547701051978548,
     "ppl_ratio": 1.04110123880604,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 0.013576503398031509,
     "se": 0.00932500915013504,
     "t": 1.4559238687540483,
     "ppl_ratio": 1.013669082613195,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 0.019280750081585602,
     "se": 0.008311353506173442,
     "t": 2.319808689073855,
     "ppl_ratio": 1.0194678241184258,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 0.027958793906219276,
     "se": 0.008172046738007565,
     "t": 3.421271904403711,
     "ppl_ratio": 1.0283533091254753,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 0.02422217598110151,
     "se": 0.009000435202171725,
     "t": 2.69122275056843,
     "ppl_ratio": 1.0245179158793987,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 0.023862321323110558,
     "se": 0.008524060357613049,
     "t": 2.7994078317146744,
     "ppl_ratio": 1.0241493046623837,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 0.03264568788341997,
     "se": 0.009138304868523576,
     "t": 3.572400828502272,
     "ppl_ratio": 1.0331844046289496,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 0.014270731815799433,
     "se": 0.008864889512114135,
     "t": 1.609803686362707,
     "ppl_ratio": 1.0143730448235706,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 0.028799817576942607,
     "se": 0.008476860765487591,
     "t": 3.397462618968242,
     "ppl_ratio": 1.0292185423901448,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 0.03161062185227003,
     "se": 0.008984730996435241,
     "t": 3.5182602422723375,
     "ppl_ratio": 1.032115543813993,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 0.036858622103202794,
     "se": 0.00857580919844104,
     "t": 4.2979759985685275,
     "ppl_ratio": 1.0375463243514145,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 0.038905645975126635,
     "se": 0.00847313671147456,
     "t": 4.591646199032704,
     "ppl_ratio": 1.0396723817483082,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 0.028132374485413232,
     "se": 0.009049420084263567,
     "t": 3.1087488726856485,
     "ppl_ratio": 1.0285318267816401,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 0.0309018932290863,
     "se": 0.0087452309946113,
     "t": 3.5335708397099697,
     "ppl_ratio": 1.031384313138322,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 0.04347673016981591,
     "se": 0.009627667065437065,
     "t": 4.515811553755905,
     "ppl_ratio": 1.044435690188102,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 0.020600857878199996,
     "se": 0.008812374991335767,
     "t": 2.337719161798555,
     "ppl_ratio": 1.0208145202378933,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 0.012821344576173439,
     "se": 0.00822948166293437,
     "t": 1.5579771729634986,
     "ppl_ratio": 1.012903890420196,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 0.03679144212660341,
     "se": 0.00884288156177603,
     "t": 4.160571626972476,
     "ppl_ratio": 1.037476624354872,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 0.04309027055991695,
     "se": 0.009071853078606276,
     "t": 4.749886289663873,
     "ppl_ratio": 1.0440321359624343,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 0.03158367530685974,
     "se": 0.008561967555047347,
     "t": 3.688833799450795,
     "ppl_ratio": 1.0320877322403375,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 0.04621207666299567,
     "se": 0.00981155720927787,
     "t": 4.709963533545648,
     "ppl_ratio": 1.0472964945524625,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 0.03204016546160335,
     "se": 0.009762281084368536,
     "t": 3.282036768323173,
     "ppl_ratio": 1.0325589776802055,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 0.029801921968451283,
     "se": 0.009705879154498347,
     "t": 3.070502063137588,
     "ppl_ratio": 1.03025044376139,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 0.024440100287812797,
     "se": 0.010067232109945121,
     "t": 2.427688168992264,
     "ppl_ratio": 1.0247412075653892,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 0.03332516417695119,
     "se": 0.009174305940047266,
     "t": 3.6324452655847987,
     "ppl_ratio": 1.0338866674972076,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 0.026907540308554547,
     "se": 0.010354603363656515,
     "t": 2.5986065678765606,
     "ppl_ratio": 1.0272728170446876,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 0.012147217707905611,
     "se": 0.008314602359495165,
     "t": 1.460949926731451,
     "ppl_ratio": 1.012221294796566,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 0.024396020881769745,
     "se": 0.0075830734722994115,
     "t": 3.217167942640565,
     "ppl_ratio": 1.0246960385771302,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 0.02498540368162014,
     "se": 0.008567745708890167,
     "t": 2.9162167658284353,
     "ppl_ratio": 1.0253001548077125,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 0.04355396663932109,
     "se": 0.010352193450025618,
     "t": 4.207221092763999,
     "ppl_ratio": 1.0445163618287936,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 0.05092308872301671,
     "se": 0.00867892248698948,
     "t": 5.867443660126611,
     "ppl_ratio": 1.0522419608980291,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 0.0431207224473472,
     "se": 0.008769448352125868,
     "t": 4.917153361977893,
     "ppl_ratio": 1.0440639291955918,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 0.046188929645746744,
     "se": 0.010153564840586701,
     "t": 4.549035769301082,
     "ppl_ratio": 1.047272253042999,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 0.027338165154521116,
     "se": 0.009809304409181681,
     "t": 2.786962664644408,
     "ppl_ratio": 1.0277152815045507,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 0.04210292487871403,
     "se": 0.009595087978602241,
     "t": 4.387966527519777,
     "ppl_ratio": 1.043001824062657,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 0.025692630838464386,
     "se": 0.009410882097955509,
     "t": 2.7300980472432066,
     "ppl_ratio": 1.026025531393885,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 0.022452754272906682,
     "se": 0.008700153233051363,
     "t": 2.5807308988087714,
     "ppl_ratio": 1.0227067145006763,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 0.03964790319162148,
     "se": 0.009469562572480187,
     "t": 4.186877998656831,
     "ppl_ratio": 1.040444372548879,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 0.02186320082904674,
     "se": 0.009017837081836623,
     "t": 2.4244395447199585,
     "ppl_ratio": 1.0221039519329163,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 0.03524023455383128,
     "se": 0.009718824879490847,
     "t": 3.625976904697295,
     "ppl_ratio": 1.035868530324873,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 0.026101876954791287,
     "se": 0.008164909900882682,
     "t": 3.1968358832679216,
     "ppl_ratio": 1.0264455142901832,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 0.04269390303131548,
     "se": 0.009653866507615733,
     "t": 4.422466687066281,
     "ppl_ratio": 1.0436183975265798,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 0.0284768486249096,
     "se": 0.008416889085230434,
     "t": 3.3832985484957203,
     "ppl_ratio": 1.0288861904286675,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 0.025109337760998836,
     "se": 0.008488574624474266,
     "t": 2.9580157884933436,
     "ppl_ratio": 1.0254272323129394,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 0.030270828367364704,
     "se": 0.008681859576360352,
     "t": 3.486675648358618,
     "ppl_ratio": 1.0307336480668947,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 0.03186917602264267,
     "se": 0.009445491702774821,
     "t": 3.374009212594025,
     "ppl_ratio": 1.0323824360937217,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 0.04047803558963651,
     "se": 0.009020312757588207,
     "t": 4.4874314979361385,
     "ppl_ratio": 1.0413084377254924,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 0.0364248596516954,
     "se": 0.008848063694671116,
     "t": 4.116704050585988,
     "ppl_ratio": 1.0370963733072003,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 0.020025961150115654,
     "se": 0.00849140530043774,
     "t": 2.3583800845171408,
     "ppl_ratio": 1.0202278259706938,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 0.02858297322358669,
     "se": 0.008893085996995226,
     "t": 3.214066886707745,
     "ppl_ratio": 1.0289953863567955,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 0.024883215751145247,
     "se": 0.008782089440185338,
     "t": 2.833404956829967,
     "ppl_ratio": 1.025195386859878,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 0.025760155894665345,
     "se": 0.008709633842802596,
     "t": 2.957662326522812,
     "ppl_ratio": 1.0260948161647587,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 0.032386409457502645,
     "se": 0.010078459546699557,
     "t": 3.2134285311596438,
     "ppl_ratio": 1.0329165569279006,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 0.0230776475405582,
     "se": 0.009838853072119057,
     "t": 2.3455627776325576,
     "ppl_ratio": 1.0233459967621374,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 0.024903256583076322,
     "se": 0.009825263122527706,
     "t": 2.534614724564197,
     "ppl_ratio": 1.0252159328342012,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 0.03798155703433,
     "se": 0.009272974508616033,
     "t": 4.095941059585491,
     "ppl_ratio": 1.038712075770687,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 0.03297625383351497,
     "se": 0.009089593493931595,
     "t": 3.627912937529122,
     "ppl_ratio": 1.0335259966695272,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 0.02791040613723765,
     "se": 0.010254128509256935,
     "t": 2.7218701337750426,
     "ppl_ratio": 1.0283035506069833,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 0.0390194115774055,
     "se": 0.011003873886234477,
     "t": 3.545970444664732,
     "ppl_ratio": 1.039790667431284,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 0.02059857484528502,
     "se": 0.0094624125004926,
     "t": 2.176884049835355,
     "ppl_ratio": 1.0208121896874038,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 0.0509611205733939,
     "se": 0.008812868494822932,
     "t": 5.782580394037504,
     "ppl_ratio": 1.0522819803678491,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 0.035528977332636,
     "se": 0.009396514682044934,
     "t": 3.781080382977057,
     "ppl_ratio": 1.0361676730683704,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 0.02555316603201859,
     "se": 0.010182310851070372,
     "t": 2.5095645188766187,
     "ppl_ratio": 1.025882446919597,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 0.040361673646654536,
     "se": 0.009906491252248907,
     "t": 4.074265309373981,
     "ppl_ratio": 1.0411872761018728,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 0.030102932683279023,
     "se": 0.009864786536804919,
     "t": 3.051554392075978,
     "ppl_ratio": 1.0305606068627846,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 0.040361764623757,
     "se": 0.009336201284340087,
     "t": 4.32314636269219,
     "ppl_ratio": 1.0411873708260786,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 0.033357057851222935,
     "se": 0.009144347097252403,
     "t": 3.6478337377685186,
     "ppl_ratio": 1.0339196424676582,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 0.03746837534651131,
     "se": 0.009535606439454317,
     "t": 3.929312266022534,
     "ppl_ratio": 1.0381791645063316,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 0.031115964797148694,
     "se": 0.01066796749542449,
     "t": 2.9167659922561993,
     "ppl_ratio": 1.0316051268296338,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 0.03645604022758028,
     "se": 0.010648192902690675,
     "t": 3.42368330107621,
     "ppl_ratio": 1.0371287110735206,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 0.02521409196977492,
     "se": 0.008715871889008693,
     "t": 2.892893825294932,
     "ppl_ratio": 1.0255346557577487,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 0.02981213610986074,
     "se": 0.01001398668078907,
     "t": 2.9770497065921444,
     "ppl_ratio": 1.0302609669388523,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 0.032031058598881966,
     "se": 0.009574369669760404,
     "t": 3.3455005085137404,
     "ppl_ratio": 1.0325495743501616,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 0.02220224322522197,
     "se": 0.00881880533512754,
     "t": 2.5176021446788037,
     "ppl_ratio": 1.0224505472578544,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 0.02029129209013344,
     "se": 0.009055895919277987,
     "t": 2.2406719634374106,
     "ppl_ratio": 1.0204985598942458,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 0.023435747323143998,
     "se": 0.00970126143359284,
     "t": 2.4157422705868283,
     "ppl_ratio": 1.0237125223635404,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 0.019848754153107787,
     "se": 0.01049216290726827,
     "t": 1.8917695358464073,
     "ppl_ratio": 1.0200470504792036,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 0.03575601607288469,
     "se": 0.009265008518379221,
     "t": 3.859253448278501,
     "ppl_ratio": 1.0364029499790264,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 0.027999607098266502,
     "se": 0.009383089162769741,
     "t": 2.98404998743521,
     "ppl_ratio": 1.0283952803630574,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 0.028443436605786646,
     "se": 0.00999155729649513,
     "t": 2.8467470847376437,
     "ppl_ratio": 1.0288518138378964,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 0.02396202606016495,
     "se": 0.009766371309165685,
     "t": 2.453523965208728,
     "ppl_ratio": 1.0242514222902306,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 0.02814343602591407,
     "se": 0.009093757573222212,
     "t": 3.094808257126426,
     "ppl_ratio": 1.0285432039910232,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 0.03512336490968562,
     "se": 0.009928264677839487,
     "t": 3.537714399182285,
     "ppl_ratio": 1.0357474758122889,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 0.036533370754803667,
     "se": 0.010368429749581368,
     "t": 3.523520112221306,
     "ppl_ratio": 1.0372089158846465,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 0.05292973372653866,
     "se": 0.010045983815639347,
     "t": 5.268745669701251,
     "ppl_ratio": 1.054355556880549,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 0.012413101763542624,
     "se": 0.00950331178951666,
     "t": 1.3061869418233574,
     "ppl_ratio": 1.0124904640819536,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 0.04084063958223466,
     "se": 0.009733775541205395,
     "t": 4.195765498120076,
     "ppl_ratio": 1.0416860887872914,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 0.032782971413338045,
     "se": 0.009172014631141454,
     "t": 3.5742388920784154,
     "ppl_ratio": 1.033326253567612,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 0.045539835734672934,
     "se": 0.009961952488227663,
     "t": 4.571376523677333,
     "ppl_ratio": 1.0465926955724798,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 0.029779407841786856,
     "se": 0.010552761640482789,
     "t": 2.821953992360283,
     "ppl_ratio": 1.0302272488335107,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 0.026138276160249555,
     "se": 0.009360507718075565,
     "t": 2.7923994026280603,
     "ppl_ratio": 1.0264828767713279,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 0.028827712713988908,
     "se": 0.01011625465951498,
     "t": 2.849642845524318,
     "ppl_ratio": 1.0292472529828764,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 0.03568915977882596,
     "se": 0.010800022111571276,
     "t": 3.3045450657539077,
     "ppl_ratio": 1.036333662234826,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 0.038733056409360915,
     "se": 0.010165301318936792,
     "t": 3.810320539855092,
     "ppl_ratio": 1.0394929606269558,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 0.025821628182277855,
     "se": 0.010488575519472227,
     "t": 2.4618813235734005,
     "ppl_ratio": 1.0261578944991807,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 0.043791819849498,
     "se": 0.009900245460462762,
     "t": 4.423306475014516,
     "ppl_ratio": 1.044764832947192,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 0.0402057777465095,
     "se": 0.010907019270174999,
     "t": 3.6862296426349315,
     "ppl_ratio": 1.041024971925852,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 0.021177377287370937,
     "se": 0.009861650187953193,
     "t": 2.1474476262847797,
     "ppl_ratio": 1.021403209301004,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.00013098123599775136,
   "early_half": {
    "n": 50127,
    "delta_nll": 0.0247929370976702,
    "se": 0.0010511419844355908,
    "t": 23.58666808555148,
    "ppl_ratio": 1.0251028377784697
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 0.03142600765466236,
    "se": 0.0011990329688183388,
    "t": 26.209460850466073,
    "ppl_ratio": 1.0319250182184394
   },
   "late_minus_early": {
    "delta": 0.006633070556992159,
    "se": 0.0015945468107761876,
    "t": 4.159846868191557
   },
   "delta_ppl": 0.3232318701796508,
   "hidden_divergence": {
    "overall": 0.11713787718603819,
    "first_chunk": 0.036943099074747444,
    "final_chunk": 0.11958585787246526,
    "growth_ratio": 3.2370283183472415,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.036943099074747444
     },
     {
      "chunk": 1,
      "rel": 0.07391112140420462
     },
     {
      "chunk": 2,
      "rel": 0.07361745812271403
     },
     {
      "chunk": 3,
      "rel": 0.0715201901934924
     },
     {
      "chunk": 4,
      "rel": 0.08869288250693427
     },
     {
      "chunk": 5,
      "rel": 0.10039766476547711
     },
     {
      "chunk": 6,
      "rel": 0.09536284254393876
     },
     {
      "chunk": 7,
      "rel": 0.09584808800822783
     },
     {
      "chunk": 8,
      "rel": 0.08457747443438901
     },
     {
      "chunk": 9,
      "rel": 0.08743773657743004
     },
     {
      "chunk": 10,
      "rel": 0.07659534244442506
     },
     {
      "chunk": 11,
      "rel": 0.08896118105134816
     },
     {
      "chunk": 12,
      "rel": 0.08455318821657687
     },
     {
      "chunk": 13,
      "rel": 0.09282297978172097
     },
     {
      "chunk": 14,
      "rel": 0.08430480848563313
     },
     {
      "chunk": 15,
      "rel": 0.10981955346865802
     },
     {
      "chunk": 16,
      "rel": 0.10718885687796768
     },
     {
      "chunk": 17,
      "rel": 0.09718894654011116
     },
     {
      "chunk": 18,
      "rel": 0.10962640307451951
     },
     {
      "chunk": 19,
      "rel": 0.10760149960982227
     },
     {
      "chunk": 20,
      "rel": 0.10432577783259948
     },
     {
      "chunk": 21,
      "rel": 0.13657816114216656
     },
     {
      "chunk": 22,
      "rel": 0.1061490378220892
     },
     {
      "chunk": 23,
      "rel": 0.1175939164340492
     },
     {
      "chunk": 24,
      "rel": 0.11025267377728622
     },
     {
      "chunk": 25,
      "rel": 0.09528652620405514
     },
     {
      "chunk": 26,
      "rel": 0.09739609242615083
     },
     {
      "chunk": 27,
      "rel": 0.113569723095021
     },
     {
      "chunk": 28,
      "rel": 0.13565711258300367
     },
     {
      "chunk": 29,
      "rel": 0.12371239558331579
     },
     {
      "chunk": 30,
      "rel": 0.14191333609338086
     },
     {
      "chunk": 31,
      "rel": 0.10336086223863045
     },
     {
      "chunk": 32,
      "rel": 0.1264280887167864
     },
     {
      "chunk": 33,
      "rel": 0.11742610339469578
     },
     {
      "chunk": 34,
      "rel": 0.12314002756065696
     },
     {
      "chunk": 35,
      "rel": 0.12272342930523296
     },
     {
      "chunk": 36,
      "rel": 0.1326078015826047
     },
     {
      "chunk": 37,
      "rel": 0.11651867105093161
     },
     {
      "chunk": 38,
      "rel": 0.10986264670219
     },
     {
      "chunk": 39,
      "rel": 0.1309631792291876
     },
     {
      "chunk": 40,
      "rel": 0.10538318608551328
     },
     {
      "chunk": 41,
      "rel": 0.11056080750937253
     },
     {
      "chunk": 42,
      "rel": 0.10262773938525684
     },
     {
      "chunk": 43,
      "rel": 0.11301198561952534
     },
     {
      "chunk": 44,
      "rel": 0.12616212640026647
     },
     {
      "chunk": 45,
      "rel": 0.11592980086618108
     },
     {
      "chunk": 46,
      "rel": 0.10993376680831198
     },
     {
      "chunk": 47,
      "rel": 0.12368548512364677
     },
     {
      "chunk": 48,
      "rel": 0.12026053096849515
     },
     {
      "chunk": 49,
      "rel": 0.12192895278223823
     },
     {
      "chunk": 50,
      "rel": 0.12243435494524829
     },
     {
      "chunk": 51,
      "rel": 0.10721158982161648
     },
     {
      "chunk": 52,
      "rel": 0.1186321365651041
     },
     {
      "chunk": 53,
      "rel": 0.11501336847329942
     },
     {
      "chunk": 54,
      "rel": 0.09584145556602074
     },
     {
      "chunk": 55,
      "rel": 0.1102774845565897
     },
     {
      "chunk": 56,
      "rel": 0.11573595909845483
     },
     {
      "chunk": 57,
      "rel": 0.11663547948496522
     },
     {
      "chunk": 58,
      "rel": 0.14176928492262728
     },
     {
      "chunk": 59,
      "rel": 0.1077743700369555
     },
     {
      "chunk": 60,
      "rel": 0.13609156763095198
     },
     {
      "chunk": 61,
      "rel": 0.13664229134447547
     },
     {
      "chunk": 62,
      "rel": 0.1251105174855471
     },
     {
      "chunk": 63,
      "rel": 0.135781916272524
     },
     {
      "chunk": 64,
      "rel": 0.12360315025795346
     },
     {
      "chunk": 65,
      "rel": 0.11906158118148982
     },
     {
      "chunk": 66,
      "rel": 0.11521163323111955
     },
     {
      "chunk": 67,
      "rel": 0.1098230256362733
     },
     {
      "chunk": 68,
      "rel": 0.1321250976975357
     },
     {
      "chunk": 69,
      "rel": 0.10524056681612906
     },
     {
      "chunk": 70,
      "rel": 0.11813857108279838
     },
     {
      "chunk": 71,
      "rel": 0.10908781018583136
     },
     {
      "chunk": 72,
      "rel": 0.11171428322659621
     },
     {
      "chunk": 73,
      "rel": 0.11264079414758674
     },
     {
      "chunk": 74,
      "rel": 0.09824520570203943
     },
     {
      "chunk": 75,
      "rel": 0.11919351661812969
     },
     {
      "chunk": 76,
      "rel": 0.10950400446406641
     },
     {
      "chunk": 77,
      "rel": 0.12442196362586257
     },
     {
      "chunk": 78,
      "rel": 0.12547336064003822
     },
     {
      "chunk": 79,
      "rel": 0.13543195733206473
     },
     {
      "chunk": 80,
      "rel": 0.13090709627046826
     },
     {
      "chunk": 81,
      "rel": 0.12155595535916941
     },
     {
      "chunk": 82,
      "rel": 0.11110021525868259
     },
     {
      "chunk": 83,
      "rel": 0.11672810890806015
     },
     {
      "chunk": 84,
      "rel": 0.1279038576313579
     },
     {
      "chunk": 85,
      "rel": 0.11471070172234304
     },
     {
      "chunk": 86,
      "rel": 0.11972740071581768
     },
     {
      "chunk": 87,
      "rel": 0.12757795802043884
     },
     {
      "chunk": 88,
      "rel": 0.11231455196826387
     },
     {
      "chunk": 89,
      "rel": 0.11537930329793628
     },
     {
      "chunk": 90,
      "rel": 0.11682539639739055
     },
     {
      "chunk": 91,
      "rel": 0.11012906413720827
     },
     {
      "chunk": 92,
      "rel": 0.13930883879087053
     },
     {
      "chunk": 93,
      "rel": 0.13007107513257377
     },
     {
      "chunk": 94,
      "rel": 0.1292849289075033
     },
     {
      "chunk": 95,
      "rel": 0.11826294265843532
     },
     {
      "chunk": 96,
      "rel": 0.11659550906026145
     },
     {
      "chunk": 97,
      "rel": 0.10690031921898668
     },
     {
      "chunk": 98,
      "rel": 0.1133926535108733
     },
     {
      "chunk": 99,
      "rel": 0.10700732767415183
     },
     {
      "chunk": 100,
      "rel": 0.1288631910820881
     },
     {
      "chunk": 101,
      "rel": 0.14372347123845097
     },
     {
      "chunk": 102,
      "rel": 0.11211818562780729
     },
     {
      "chunk": 103,
      "rel": 0.1427557021770282
     },
     {
      "chunk": 104,
      "rel": 0.15350472786950034
     },
     {
      "chunk": 105,
      "rel": 0.10839692380215381
     },
     {
      "chunk": 106,
      "rel": 0.1279364871543804
     },
     {
      "chunk": 107,
      "rel": 0.12527989891259947
     },
     {
      "chunk": 108,
      "rel": 0.13190946877299736
     },
     {
      "chunk": 109,
      "rel": 0.14655688105877754
     },
     {
      "chunk": 110,
      "rel": 0.14351661356665946
     },
     {
      "chunk": 111,
      "rel": 0.14265438548489934
     },
     {
      "chunk": 112,
      "rel": 0.1384603886490361
     },
     {
      "chunk": 113,
      "rel": 0.1453067166439497
     },
     {
      "chunk": 114,
      "rel": 0.12995606445357447
     },
     {
      "chunk": 115,
      "rel": 0.1305608784103602
     },
     {
      "chunk": 116,
      "rel": 0.13395176805505077
     },
     {
      "chunk": 117,
      "rel": 0.13706230713223733
     },
     {
      "chunk": 118,
      "rel": 0.1342694990537859
     },
     {
      "chunk": 119,
      "rel": 0.15156327699791292
     },
     {
      "chunk": 120,
      "rel": 0.1202138905520254
     },
     {
      "chunk": 121,
      "rel": 0.13910701480613857
     },
     {
      "chunk": 122,
      "rel": 0.14022326428962728
     },
     {
      "chunk": 123,
      "rel": 0.13514201836471906
     },
     {
      "chunk": 124,
      "rel": 0.15968842704642586
     },
     {
      "chunk": 125,
      "rel": 0.12453031419301588
     },
     {
      "chunk": 126,
      "rel": 0.12533789234935347
     },
     {
      "chunk": 127,
      "rel": 0.11958585787246526
     }
    ]
   }
  },
  "ascent": {
   "overall": {
    "n": 100303,
    "delta_nll": 4.905085503233999,
    "se": 0.01221712147209945,
    "t": 401.4927341465718,
    "ppl_ratio": 134.97445026544378
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": 0.10115123038389245,
     "se": 0.09107829082298753,
     "t": 1.1105964930817804,
     "ppl_ratio": 1.1064439570559077,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": 0.2394549199308706,
     "se": 0.09019396461091189,
     "t": 2.6548885057204896,
     "ppl_ratio": 1.2705564065642263,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": 0.8537930929082997,
     "se": 0.15336051203598167,
     "t": 5.567229018562363,
     "ppl_ratio": 2.3485382020060284,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": 1.5697630148409802,
     "se": 0.15689273643668905,
     "t": 10.005326253420451,
     "ppl_ratio": 4.805509224453368,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": 2.409897009966489,
     "se": 0.15383954159245208,
     "t": 15.665003841149817,
     "ppl_ratio": 11.132814517080504,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": 2.930098263277857,
     "se": 0.1327567740282553,
     "t": 22.071177043321562,
     "ppl_ratio": 18.7294708254489,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 3.9239091539585527,
     "se": 0.11883410194472226,
     "t": 33.020059812324135,
     "ppl_ratio": 50.59785347538634,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 4.304210968365582,
     "se": 0.09957833079833146,
     "t": 43.224373554549516,
     "ppl_ratio": 74.0107955493266,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 4.779662408796756,
     "se": 0.08107151057533811,
     "t": 58.95612866809867,
     "ppl_ratio": 119.06414825023849,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 4.6548568994116595,
     "se": 0.06480565603578062,
     "t": 71.8279419444749,
     "ppl_ratio": 105.0941798838281,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 4.717939554774282,
     "se": 0.05111529493047834,
     "t": 92.29995759960161,
     "ppl_ratio": 111.93737406516162,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 4.838889416114126,
     "se": 0.04099105728237324,
     "t": 118.04744100111124,
     "ppl_ratio": 126.32897487059385,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 4.859804675356192,
     "se": 0.03196437742625404,
     "t": 152.03814579427961,
     "ppl_ratio": 128.9990029621461,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 5.0075730069954325,
     "se": 0.025172345731314917,
     "t": 198.93152034559532,
     "ppl_ratio": 149.54135953767462,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 5.072645043607898,
     "se": 0.01987045688330265,
     "t": 255.28577794658028,
     "ppl_ratio": 159.5959076837801,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": 1.503797660132064,
     "se": 0.0874570037877225,
     "t": 17.194708199495533,
     "ppl_ratio": 4.498741361152966,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 3.0361398673936884,
     "se": 0.10848213844765561,
     "t": 27.987463289716352,
     "ppl_ratio": 20.824701774407185,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 4.09002098687188,
     "se": 0.12779279743423372,
     "t": 32.005097853630886,
     "ppl_ratio": 59.74114547075481,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 4.333571721417192,
     "se": 0.12791513224435253,
     "t": 33.878491507469946,
     "ppl_ratio": 76.21602339928457,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 4.6008848256070936,
     "se": 0.13604234178465494,
     "t": 33.81950623056723,
     "ppl_ratio": 99.5723808673556,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 4.701492682220918,
     "se": 0.13305930608283964,
     "t": 35.3338133245177,
     "ppl_ratio": 110.11141118930945,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 4.750973316567091,
     "se": 0.13679415641277842,
     "t": 34.73082068089924,
     "ppl_ratio": 115.69683939308547,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 4.789403869544412,
     "se": 0.1311290243022481,
     "t": 36.52436136873094,
     "ppl_ratio": 120.22967472509953,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 4.750307062678711,
     "se": 0.13970096385456407,
     "t": 34.00339504904223,
     "ppl_ratio": 115.61978159684526,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 4.730463017062028,
     "se": 0.1368826820883137,
     "t": 34.558520806964005,
     "ppl_ratio": 113.34803227337711,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 4.5877642552771905,
     "se": 0.14183172499590138,
     "t": 32.34653075967148,
     "ppl_ratio": 98.27446774102103,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 4.4964388169457346,
     "se": 0.13762099762701388,
     "t": 32.672621870771266,
     "ppl_ratio": 89.69713394071286,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 4.73545709029567,
     "se": 0.13416883770700666,
     "t": 35.2947612219523,
     "ppl_ratio": 113.91551649686794,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 4.7083213449881125,
     "se": 0.13699080243784648,
     "t": 34.36961650855579,
     "ppl_ratio": 110.86589801935574,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 4.750456809209723,
     "se": 0.13986971682220034,
     "t": 33.96344052979253,
     "ppl_ratio": 115.63709655445076,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 4.517500136379435,
     "se": 0.1355331097237228,
     "t": 33.33133981495831,
     "ppl_ratio": 91.60630822366497,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 4.944187946934495,
     "se": 0.13747190088977473,
     "t": 35.965080245007705,
     "ppl_ratio": 140.3568273692231,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 4.738850805236091,
     "se": 0.13877302127968846,
     "t": 34.14821383534794,
     "ppl_ratio": 114.30277002952272,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 4.6645029513061,
     "se": 0.13602487875208683,
     "t": 34.29154279789821,
     "ppl_ratio": 106.11282886882785,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 4.627442612882668,
     "se": 0.14153159074507266,
     "t": 32.69547518347079,
     "ppl_ratio": 102.25223091072196,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 4.78694014385715,
     "se": 0.1435081546880852,
     "t": 33.35657234434906,
     "ppl_ratio": 119.93382638133875,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 4.5183383418513765,
     "se": 0.13795793249203367,
     "t": 32.75156607694368,
     "ppl_ratio": 91.68312532224103,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 4.802246182715052,
     "se": 0.14389234072430454,
     "t": 33.373883269548585,
     "ppl_ratio": 121.78365887839091,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 5.025828102335111,
     "se": 0.1417839641744393,
     "t": 35.447084101497865,
     "ppl_ratio": 152.29632084713725,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 4.764501145075376,
     "se": 0.13704983672974358,
     "t": 34.76473419279418,
     "ppl_ratio": 117.27260067900077,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 4.7724585800974495,
     "se": 0.1389341375300081,
     "t": 34.35051071639363,
     "ppl_ratio": 118.20951254258479,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 5.165864604074428,
     "se": 0.1394357621565945,
     "t": 37.04834774218726,
     "ppl_ratio": 175.18886211428446,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 4.832452433055119,
     "se": 0.13667500936330132,
     "t": 35.35724969449085,
     "ppl_ratio": 125.51840899768378,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 4.798303378206864,
     "se": 0.13886773019329676,
     "t": 34.5530482245794,
     "ppl_ratio": 121.30443508283487,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 5.019278308344596,
     "se": 0.13872050886592005,
     "t": 36.182669378728754,
     "ppl_ratio": 151.30207094053125,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 4.759138743732182,
     "se": 0.1334306230064588,
     "t": 35.66751497144559,
     "ppl_ratio": 116.64542102500606,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 4.803514994337123,
     "se": 0.13520796708752716,
     "t": 35.526863525930814,
     "ppl_ratio": 121.93827747034416,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 4.881688065471067,
     "se": 0.14226495181507343,
     "t": 34.31405981015372,
     "ppl_ratio": 131.8530527151122,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 4.783045315062565,
     "se": 0.13502787802504582,
     "t": 35.422650381689145,
     "ppl_ratio": 119.46761316060132,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 4.898843154392704,
     "se": 0.13770529785372865,
     "t": 35.574834307364725,
     "ppl_ratio": 134.13451696801386,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 4.830780585620788,
     "se": 0.137443516197841,
     "t": 35.14738795438843,
     "ppl_ratio": 125.30873668653491,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 4.866454991382258,
     "se": 0.14037978276837434,
     "t": 34.666352201241644,
     "ppl_ratio": 129.85974603329535,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 4.706187127238518,
     "se": 0.1333288582520118,
     "t": 35.29758815111961,
     "ppl_ratio": 110.6295383631808,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 4.850706167991018,
     "se": 0.1429142221873569,
     "t": 33.94138171659267,
     "ppl_ratio": 127.83062787835337,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 5.164493375265472,
     "se": 0.13605243464231281,
     "t": 37.959580722264384,
     "ppl_ratio": 174.94880272533487,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 4.912298247123552,
     "se": 0.1422281111996359,
     "t": 34.538166932614985,
     "ppl_ratio": 135.95150579666665,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 5.013834772413442,
     "se": 0.13642675008305633,
     "t": 36.75111200230915,
     "ppl_ratio": 150.48069031664534,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 4.8965506372083,
     "se": 0.13901303389597985,
     "t": 35.223680110976304,
     "ppl_ratio": 133.8273634946747,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 4.657190575860265,
     "se": 0.14122049934484615,
     "t": 32.97814833870455,
     "ppl_ratio": 105.33972209290759,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 4.861082394234897,
     "se": 0.13679434032455548,
     "t": 35.53569820726202,
     "ppl_ratio": 129.1639327680901,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 4.81679920068432,
     "se": 0.13117884669420019,
     "t": 36.719328779533214,
     "ppl_ratio": 123.56893774349092,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 4.995063455783334,
     "se": 0.1468066412124153,
     "t": 34.024778542245585,
     "ppl_ratio": 147.6823163832182,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 4.9459578843099425,
     "se": 0.13779170239567556,
     "t": 35.89445371759313,
     "ppl_ratio": 140.60547014003998,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 4.826953157683918,
     "se": 0.13548986233540397,
     "t": 35.62593595183407,
     "ppl_ratio": 124.8300431938037,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 4.8072244324034585,
     "se": 0.1396540332285759,
     "t": 34.42238166179799,
     "ppl_ratio": 122.39143992794776,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 5.2092531926488945,
     "se": 0.1444286506032996,
     "t": 36.068004311395846,
     "ppl_ratio": 182.95737325012837,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 4.820633920269225,
     "se": 0.13823521726595958,
     "t": 34.87269030000147,
     "ppl_ratio": 124.0436996767997,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 5.070065989111223,
     "se": 0.14083165966976732,
     "t": 36.000896396448745,
     "ppl_ratio": 159.18483146226288,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 4.857809775442322,
     "se": 0.13329532404189134,
     "t": 36.44396238472428,
     "ppl_ratio": 128.7419193755181,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 5.32130242338577,
     "se": 0.13865045620829766,
     "t": 38.379263717614165,
     "ppl_ratio": 204.65024976470426,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 4.825858138798167,
     "se": 0.135979600621356,
     "t": 35.48957429457438,
     "ppl_ratio": 124.69342675144064,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 4.801378882455363,
     "se": 0.13688569491686506,
     "t": 35.07582647968723,
     "ppl_ratio": 121.67808166960806,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 4.9655340453346675,
     "se": 0.13799258681053142,
     "t": 35.98406378273434,
     "ppl_ratio": 143.38510397578972,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 4.770398918724178,
     "se": 0.1380307044151757,
     "t": 34.560418560029454,
     "ppl_ratio": 117.96629153808438,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 5.139258530712011,
     "se": 0.13804388132508347,
     "t": 37.22916569267873,
     "ppl_ratio": 170.58923473831712,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 4.988600425186217,
     "se": 0.1393987643019438,
     "t": 35.78654696235822,
     "ppl_ratio": 146.73091882127144,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 5.1940668879551035,
     "se": 0.1380303321631698,
     "t": 37.629894868434,
     "ppl_ratio": 180.1999176091309,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 5.071196914001751,
     "se": 0.13513713362625454,
     "t": 37.52630219334854,
     "ppl_ratio": 159.36495938673627,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 4.909969223241227,
     "se": 0.1397638714733826,
     "t": 35.13046090867845,
     "ppl_ratio": 135.63523993116655,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 5.13629422149915,
     "se": 0.13928883389437752,
     "t": 36.87513261396095,
     "ppl_ratio": 170.08430425295296,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 5.054780693961276,
     "se": 0.13737397880541016,
     "t": 36.795765383787554,
     "ppl_ratio": 156.77014593425665,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 5.174927618237754,
     "se": 0.14218458164461342,
     "t": 36.3958423507012,
     "ppl_ratio": 176.78381788904994,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 5.007660910885545,
     "se": 0.13793550510964098,
     "t": 36.30436490521493,
     "ppl_ratio": 149.55450538268772,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 4.91734871872253,
     "se": 0.13851897896620965,
     "t": 35.49945830832372,
     "ppl_ratio": 136.63986181361528,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 5.027434428430675,
     "se": 0.13561434962885194,
     "t": 37.071552104845175,
     "ppl_ratio": 152.54115499066427,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 4.705519051694549,
     "se": 0.13234385008053315,
     "t": 35.55525284198074,
     "ppl_ratio": 110.55565415702337,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 5.162692197064094,
     "se": 0.13382689117211075,
     "t": 38.57739017806601,
     "ppl_ratio": 174.63397237340777,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 4.989437133858325,
     "se": 0.14019422484851649,
     "t": 35.58946268471146,
     "ppl_ratio": 146.85374122963722,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 5.064954737946498,
     "se": 0.13874884891305303,
     "t": 36.50448113714047,
     "ppl_ratio": 158.37327361186965,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 5.010731976967113,
     "se": 0.13702188849756028,
     "t": 36.5688433571424,
     "ppl_ratio": 150.01450313171952,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 5.040130574523693,
     "se": 0.13986243493434727,
     "t": 36.03634225937491,
     "ppl_ratio": 154.4901861914192,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 4.834262768989469,
     "se": 0.13600790852298875,
     "t": 35.54398285723479,
     "ppl_ratio": 125.74584528984597,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 5.138842159308153,
     "se": 0.14332212992560797,
     "t": 35.85518971826258,
     "ppl_ratio": 170.51822104422772,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 5.076088720433363,
     "se": 0.14088606413784008,
     "t": 36.02974326450784,
     "ppl_ratio": 160.14645181647433,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 4.861486997991047,
     "se": 0.13539519808182876,
     "t": 35.905904100475645,
     "ppl_ratio": 129.21620355421234,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 5.069394643219437,
     "se": 0.13995850521358538,
     "t": 36.220697237965105,
     "ppl_ratio": 159.07799924432385,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 5.021272779191852,
     "se": 0.13721648189240424,
     "t": 36.59380207057917,
     "ppl_ratio": 151.6041396436291,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 5.277732484754642,
     "se": 0.14072029322916071,
     "t": 37.50512711169483,
     "ppl_ratio": 195.92510811452354,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 5.010741359962435,
     "se": 0.14364933656077,
     "t": 34.88175775766754,
     "ppl_ratio": 150.01591072370437,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 4.880960884716076,
     "se": 0.1382761237252672,
     "t": 35.29865282030739,
     "ppl_ratio": 131.75720656565218,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 5.084399698204241,
     "se": 0.13886745760786004,
     "t": 36.61332745474314,
     "ppl_ratio": 161.48297161774718,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 5.051398179625472,
     "se": 0.13747048400562176,
     "t": 36.74532912402417,
     "ppl_ratio": 156.24076449310357,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 4.832199855466107,
     "se": 0.1384957566275031,
     "t": 34.89059862290761,
     "ppl_ratio": 125.48670986397644,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 5.003586690453629,
     "se": 0.1386650746825972,
     "t": 36.083972131459795,
     "ppl_ratio": 148.94642692514847,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 5.0194363480597195,
     "se": 0.14199681605532774,
     "t": 35.348935895181924,
     "ppl_ratio": 151.32598456632184,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 5.141021861866455,
     "se": 0.13477094906572756,
     "t": 38.146365351773156,
     "ppl_ratio": 170.8903054161861,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 5.0002620434359955,
     "se": 0.13358444973872954,
     "t": 37.4314679082463,
     "ppl_ratio": 148.45205489270546,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 5.089204928042501,
     "se": 0.13620803111669902,
     "t": 37.36347178884203,
     "ppl_ratio": 162.2608017409047,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 5.120272561200289,
     "se": 0.13620930449108623,
     "t": 37.591209942161974,
     "ppl_ratio": 167.38098496650304,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 5.303914323583599,
     "se": 0.13513522684187596,
     "t": 39.248939359015544,
     "ppl_ratio": 201.12252985243413,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 5.0719290981475575,
     "se": 0.13714085790641875,
     "t": 36.983355475350066,
     "ppl_ratio": 159.4816866110931,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 5.15081883996511,
     "se": 0.14097282514430867,
     "t": 36.537671956935014,
     "ppl_ratio": 172.57274193571212,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 4.932011873894899,
     "se": 0.13878644106622864,
     "t": 35.53669822501862,
     "ppl_ratio": 138.6581947113198,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 5.049260913696935,
     "se": 0.13768685336068037,
     "t": 36.67206265851716,
     "ppl_ratio": 155.90719302294983,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 5.144178941351186,
     "se": 0.14127373108963467,
     "t": 36.4128483170543,
     "ppl_ratio": 171.4306722352278,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 5.15262238308462,
     "se": 0.1367909683074692,
     "t": 37.667855172301394,
     "ppl_ratio": 172.88426515538222,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 5.153083864181859,
     "se": 0.1400940611179819,
     "t": 36.78302865274301,
     "ppl_ratio": 172.96406638772538,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 5.228913164847774,
     "se": 0.13596930889563896,
     "t": 38.45656940759434,
     "ppl_ratio": 186.5899008159878,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 4.8619951458522195,
     "se": 0.13164574449176925,
     "t": 36.932414067939746,
     "ppl_ratio": 129.28188117723582,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 4.881579264050778,
     "se": 0.13764364640785193,
     "t": 35.46534396209012,
     "ppl_ratio": 131.8387076961007,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 5.099511188714853,
     "se": 0.1348357599313745,
     "t": 37.82016870977166,
     "ppl_ratio": 163.94175113281779,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 4.998998171998713,
     "se": 0.13874253397467326,
     "t": 36.03075443981191,
     "ppl_ratio": 148.26454909729,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 4.995179076719812,
     "se": 0.14344335873110592,
     "t": 34.823355510544104,
     "ppl_ratio": 147.6993925381012,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 5.15064658374972,
     "se": 0.13955847126531348,
     "t": 36.90672832004491,
     "ppl_ratio": 172.5430177684665,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 5.1386788764440015,
     "se": 0.14173419560459918,
     "t": 36.25574516103053,
     "ppl_ratio": 170.4903806137001,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 5.241533226369677,
     "se": 0.14164519572830134,
     "t": 37.00466647964394,
     "ppl_ratio": 188.95959825646838,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 4.804203036847524,
     "se": 0.13531444192692355,
     "t": 35.50399327990452,
     "ppl_ratio": 122.02220505845216,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 5.202405402644558,
     "se": 0.13517983088954222,
     "t": 38.48507109685271,
     "ppl_ratio": 181.7087994430147,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 5.190372509120357,
     "se": 0.14153109602502484,
     "t": 36.67301854429659,
     "ppl_ratio": 179.53541905796456,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 4.95213124518922,
     "se": 0.14300371555923833,
     "t": 34.62938865485514,
     "ppl_ratio": 141.47616323495757,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 4.880160475889522,
     "se": 0.13905340870783417,
     "t": 35.09558320963747,
     "ppl_ratio": 131.65178912870635,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 5.303203577714139,
     "se": 0.13528681861198147,
     "t": 39.19970646160548,
     "ppl_ratio": 200.9796336325506,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 5.051902491447864,
     "se": 0.13485824644505967,
     "t": 37.46083479964256,
     "ppl_ratio": 156.31957842950658,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 5.0488919795626845,
     "se": 0.13695333134739723,
     "t": 36.865784350696906,
     "ppl_ratio": 155.84968414681447,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 5.215746793287852,
     "se": 0.1397021815384622,
     "t": 37.33475551956126,
     "ppl_ratio": 184.14929109693105,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 4.918811756958202,
     "se": 0.13641275066559663,
     "t": 36.05829904431894,
     "ppl_ratio": 136.8399174648144,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 5.190232450887351,
     "se": 0.14260553385688837,
     "t": 36.39572960819321,
     "ppl_ratio": 179.5102754052382,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 5.104432482069698,
     "se": 0.1375064536278326,
     "t": 37.12140301345473,
     "ppl_ratio": 164.75054510709845,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 5.008594479745641,
     "se": 0.14220517436805508,
     "t": 35.220901785067326,
     "ppl_ratio": 149.69419000426132,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 5.293721209692718,
     "se": 0.14495185048563397,
     "t": 36.520549354541515,
     "ppl_ratio": 199.08287786202743,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 5.0964412009990125,
     "se": 0.13641094909197396,
     "t": 37.36093938883732,
     "ppl_ratio": 163.43922374187116,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 4.913516835256327,
     "se": 0.13583534913472337,
     "t": 36.172593264975774,
     "ppl_ratio": 136.11727567035038,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 5.336940287051929,
     "se": 0.13681439241085586,
     "t": 39.00861739037666,
     "ppl_ratio": 207.87569628655194,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.005568057298660278,
   "early_half": {
    "n": 50127,
    "delta_nll": 4.74953409486248,
    "se": 0.017236439715289018,
    "t": 275.5519221669404,
    "ppl_ratio": 115.53044575806335
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 5.060485005933281,
    "se": 0.01729096128764835,
    "t": 292.6664933052736,
    "ppl_ratio": 157.66696719687764
   },
   "late_minus_early": {
    "delta": 0.3109509110708011,
    "se": 0.024414589824728706,
    "t": 12.736274223859764
   },
   "delta_ppl": 1518.9374416751407,
   "hidden_divergence": {
    "overall": 1.1242455969549876,
    "first_chunk": 0.6827587811948514,
    "final_chunk": 1.14829217015054,
    "growth_ratio": 1.6818416720191998,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.6827587811948514
     },
     {
      "chunk": 1,
      "rel": 0.9796561531017389
     },
     {
      "chunk": 2,
      "rel": 1.1145635328794594
     },
     {
      "chunk": 3,
      "rel": 1.042636953145241
     },
     {
      "chunk": 4,
      "rel": 1.1311217661837052
     },
     {
      "chunk": 5,
      "rel": 1.1963428289304294
     },
     {
      "chunk": 6,
      "rel": 1.1908306177385557
     },
     {
      "chunk": 7,
      "rel": 1.159330127265819
     },
     {
      "chunk": 8,
      "rel": 1.1494760209611852
     },
     {
      "chunk": 9,
      "rel": 1.1483399695725474
     },
     {
      "chunk": 10,
      "rel": 1.0388330361542968
     },
     {
      "chunk": 11,
      "rel": 1.0988617576630513
     },
     {
      "chunk": 12,
      "rel": 1.1094020631656787
     },
     {
      "chunk": 13,
      "rel": 1.1068375480565054
     },
     {
      "chunk": 14,
      "rel": 1.1243150321576663
     },
     {
      "chunk": 15,
      "rel": 1.1062373339125018
     },
     {
      "chunk": 16,
      "rel": 1.1325939411099644
     },
     {
      "chunk": 17,
      "rel": 1.089242570218424
     },
     {
      "chunk": 18,
      "rel": 1.128788016505386
     },
     {
      "chunk": 19,
      "rel": 1.0703818260391065
     },
     {
      "chunk": 20,
      "rel": 1.1210736353675577
     },
     {
      "chunk": 21,
      "rel": 1.1494238035247029
     },
     {
      "chunk": 22,
      "rel": 1.039810833241681
     },
     {
      "chunk": 23,
      "rel": 1.1395646082613518
     },
     {
      "chunk": 24,
      "rel": 1.1439375968915102
     },
     {
      "chunk": 25,
      "rel": 1.0632891596603042
     },
     {
      "chunk": 26,
      "rel": 1.1248999038471914
     },
     {
      "chunk": 27,
      "rel": 1.1956527892517972
     },
     {
      "chunk": 28,
      "rel": 1.1295263442948733
     },
     {
      "chunk": 29,
      "rel": 1.1655305584333682
     },
     {
      "chunk": 30,
      "rel": 1.1211498148073331
     },
     {
      "chunk": 31,
      "rel": 1.1924787259048508
     },
     {
      "chunk": 32,
      "rel": 1.1032659584902036
     },
     {
      "chunk": 33,
      "rel": 1.049466716801726
     },
     {
      "chunk": 34,
      "rel": 1.1615796514774024
     },
     {
      "chunk": 35,
      "rel": 1.139084340748186
     },
     {
      "chunk": 36,
      "rel": 1.0390810662958327
     },
     {
      "chunk": 37,
      "rel": 1.150400269952724
     },
     {
      "chunk": 38,
      "rel": 1.1155370507017888
     },
     {
      "chunk": 39,
      "rel": 1.1203454186491122
     },
     {
      "chunk": 40,
      "rel": 1.1070356963320318
     },
     {
      "chunk": 41,
      "rel": 1.1867850237446516
     },
     {
      "chunk": 42,
      "rel": 1.1487060595980618
     },
     {
      "chunk": 43,
      "rel": 1.0950103564457516
     },
     {
      "chunk": 44,
      "rel": 1.1190416093535007
     },
     {
      "chunk": 45,
      "rel": 1.065857650549911
     },
     {
      "chunk": 46,
      "rel": 1.1300971939733047
     },
     {
      "chunk": 47,
      "rel": 1.1474594157513267
     },
     {
      "chunk": 48,
      "rel": 1.0373761873194387
     },
     {
      "chunk": 49,
      "rel": 1.1115817638477505
     },
     {
      "chunk": 50,
      "rel": 1.1191797937250803
     },
     {
      "chunk": 51,
      "rel": 1.1776438369785023
     },
     {
      "chunk": 52,
      "rel": 1.1075815220954723
     },
     {
      "chunk": 53,
      "rel": 1.0900608796948523
     },
     {
      "chunk": 54,
      "rel": 1.1247705801596892
     },
     {
      "chunk": 55,
      "rel": 1.0864756566676623
     },
     {
      "chunk": 56,
      "rel": 1.1425156132130754
     },
     {
      "chunk": 57,
      "rel": 1.1421923925436313
     },
     {
      "chunk": 58,
      "rel": 1.1074181620114882
     },
     {
      "chunk": 59,
      "rel": 1.0902867433122703
     },
     {
      "chunk": 60,
      "rel": 1.1626713170793102
     },
     {
      "chunk": 61,
      "rel": 1.1379429998731818
     },
     {
      "chunk": 62,
      "rel": 1.1571321641611918
     },
     {
      "chunk": 63,
      "rel": 1.0957723016882963
     },
     {
      "chunk": 64,
      "rel": 1.0725620924332764
     },
     {
      "chunk": 65,
      "rel": 1.1552249521130231
     },
     {
      "chunk": 66,
      "rel": 1.1713632010739472
     },
     {
      "chunk": 67,
      "rel": 1.1595780352046652
     },
     {
      "chunk": 68,
      "rel": 1.1358372148113167
     },
     {
      "chunk": 69,
      "rel": 1.1607115645446944
     },
     {
      "chunk": 70,
      "rel": 1.1506713364654657
     },
     {
      "chunk": 71,
      "rel": 1.2037125636846604
     },
     {
      "chunk": 72,
      "rel": 1.1055854082244614
     },
     {
      "chunk": 73,
      "rel": 1.1404650725476089
     },
     {
      "chunk": 74,
      "rel": 1.1596314170547113
     },
     {
      "chunk": 75,
      "rel": 1.1857610800170955
     },
     {
      "chunk": 76,
      "rel": 1.149467552850714
     },
     {
      "chunk": 77,
      "rel": 1.1386981046308111
     },
     {
      "chunk": 78,
      "rel": 1.1386803095504465
     },
     {
      "chunk": 79,
      "rel": 1.116172272700703
     },
     {
      "chunk": 80,
      "rel": 1.1436694609872196
     },
     {
      "chunk": 81,
      "rel": 1.1176877163891774
     },
     {
      "chunk": 82,
      "rel": 1.1376839716965959
     },
     {
      "chunk": 83,
      "rel": 1.1504716418073462
     },
     {
      "chunk": 84,
      "rel": 1.1252264819346132
     },
     {
      "chunk": 85,
      "rel": 1.140009979921579
     },
     {
      "chunk": 86,
      "rel": 1.1641574732535667
     },
     {
      "chunk": 87,
      "rel": 1.1522071127749154
     },
     {
      "chunk": 88,
      "rel": 1.13997421102672
     },
     {
      "chunk": 89,
      "rel": 1.1300843403274368
     },
     {
      "chunk": 90,
      "rel": 1.0822916180418187
     },
     {
      "chunk": 91,
      "rel": 1.0840094259963209
     },
     {
      "chunk": 92,
      "rel": 1.1037729534751952
     },
     {
      "chunk": 93,
      "rel": 1.1511136639415838
     },
     {
      "chunk": 94,
      "rel": 1.1391569302909046
     },
     {
      "chunk": 95,
      "rel": 1.1565727100952419
     },
     {
      "chunk": 96,
      "rel": 1.0763167607652036
     },
     {
      "chunk": 97,
      "rel": 1.0548977711640455
     },
     {
      "chunk": 98,
      "rel": 1.1149418106632445
     },
     {
      "chunk": 99,
      "rel": 1.0990450190678027
     },
     {
      "chunk": 100,
      "rel": 1.1302258135919327
     },
     {
      "chunk": 101,
      "rel": 1.1242969291001064
     },
     {
      "chunk": 102,
      "rel": 1.188502745676938
     },
     {
      "chunk": 103,
      "rel": 1.1576673872698697
     },
     {
      "chunk": 104,
      "rel": 1.1051601490362137
     },
     {
      "chunk": 105,
      "rel": 1.1408135972829028
     },
     {
      "chunk": 106,
      "rel": 1.1810458943440523
     },
     {
      "chunk": 107,
      "rel": 1.1106115234165077
     },
     {
      "chunk": 108,
      "rel": 1.1219570124441942
     },
     {
      "chunk": 109,
      "rel": 1.1410570238450324
     },
     {
      "chunk": 110,
      "rel": 1.137944016265385
     },
     {
      "chunk": 111,
      "rel": 1.1684075516473835
     },
     {
      "chunk": 112,
      "rel": 1.1010748567626525
     },
     {
      "chunk": 113,
      "rel": 1.161306210894479
     },
     {
      "chunk": 114,
      "rel": 1.1167777749110441
     },
     {
      "chunk": 115,
      "rel": 1.12791282918902
     },
     {
      "chunk": 116,
      "rel": 1.1526213896161723
     },
     {
      "chunk": 117,
      "rel": 1.1054041528947858
     },
     {
      "chunk": 118,
      "rel": 1.1874416411223612
     },
     {
      "chunk": 119,
      "rel": 1.1618195148947232
     },
     {
      "chunk": 120,
      "rel": 1.1236385733077987
     },
     {
      "chunk": 121,
      "rel": 1.2068641047185138
     },
     {
      "chunk": 122,
      "rel": 1.1138579408442533
     },
     {
      "chunk": 123,
      "rel": 1.1672675356384183
     },
     {
      "chunk": 124,
      "rel": 1.1736933207937459
     },
     {
      "chunk": 125,
      "rel": 1.1056388056778792
     },
     {
      "chunk": 126,
      "rel": 1.07847967069433
     },
     {
      "chunk": 127,
      "rel": 1.14829217015054
     }
    ]
   }
  },
  "frozen": {
   "overall": {
    "n": 100303,
    "delta_nll": 1.4950498370871306,
    "se": 0.006136340630470483,
    "t": 243.63866465680584,
    "ppl_ratio": 4.459558798730152
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.06847250948146898,
     "se": 0.037325715255511586,
     "t": -1.8344594072141243,
     "ppl_ratio": 0.9338191309227923,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": 0.01626657881080268,
     "se": 0.047724541426240184,
     "t": 0.340843061550276,
     "ppl_ratio": 1.016399599891099,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": 0.12804504552361917,
     "se": 0.07221553946325628,
     "t": 1.7730954649832575,
     "ppl_ratio": 1.1366042004752945,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": 0.44980742764253556,
     "se": 0.07158268225016466,
     "t": 6.283746480336742,
     "ppl_ratio": 1.5680102009932353,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": 0.6776755962837501,
     "se": 0.0809289036818645,
     "t": 8.373715266769535,
     "ppl_ratio": 1.9692949716504211,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": 0.7963768891334106,
     "se": 0.06353176360536823,
     "t": 12.535098098018475,
     "ppl_ratio": 2.2174921366077376,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 1.157727109861366,
     "se": 0.054230928028563566,
     "t": 21.34809696141634,
     "ppl_ratio": 3.1826911416357775,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 1.1355743728629588,
     "se": 0.045896748174924444,
     "t": 24.741935279052658,
     "ppl_ratio": 3.1129610298529835,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 1.352509340817241,
     "se": 0.038558809831689404,
     "t": 35.07653235981591,
     "ppl_ratio": 3.867117280897227,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 1.4102658830070265,
     "se": 0.03192670240613225,
     "t": 44.17198698028247,
     "ppl_ratio": 4.097044593802761,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 1.4083620311770846,
     "se": 0.024337942269366697,
     "t": 57.8669312133976,
     "ppl_ratio": 4.089251848425602,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 1.5050130487641122,
     "se": 0.019788671352361696,
     "t": 76.05427479013113,
     "ppl_ratio": 4.504212404310194,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 1.4992474350702572,
     "se": 0.01614359706061033,
     "t": 92.86947818639226,
     "ppl_ratio": 4.47831757711062,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 1.54464772542727,
     "se": 0.012814944590751089,
     "t": 120.5348735211923,
     "ppl_ratio": 4.686320464668465,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 1.5413461259029977,
     "se": 0.01019270157230065,
     "t": 151.22056845966227,
     "ppl_ratio": 4.670873624922703,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": 0.3995924352596555,
     "se": 0.04335076251053145,
     "t": 9.217656440589256,
     "ppl_ratio": 1.491216806381673,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 0.8671538540756306,
     "se": 0.05233708271935105,
     "t": 16.5686318193469,
     "ppl_ratio": 2.3801270154026954,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 1.1623651109074027,
     "se": 0.058146381291623146,
     "t": 19.99032588249578,
     "ppl_ratio": 3.197486750983292,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 1.0840629151313286,
     "se": 0.056459043370987165,
     "t": 19.200872887768416,
     "ppl_ratio": 2.9566678714433845,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 1.3621119547241765,
     "se": 0.06528919135096724,
     "t": 20.862748129350162,
     "ppl_ratio": 3.9044305809638087,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 1.3363406009857686,
     "se": 0.06370772062960363,
     "t": 20.976116988319927,
     "ppl_ratio": 3.805093640954646,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 1.346392466363835,
     "se": 0.06441625233385358,
     "t": 20.901440515132954,
     "ppl_ratio": 3.843534809033629,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 1.3727279987414458,
     "se": 0.06745789260048811,
     "t": 20.349405322684408,
     "ppl_ratio": 3.946100983934615,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 1.4576240487529326,
     "se": 0.06994889426812319,
     "t": 20.83841444534735,
     "ppl_ratio": 4.295740922695556,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 1.417153491695804,
     "se": 0.06665979056912966,
     "t": 21.25949511086661,
     "ppl_ratio": 4.125360837406622,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 1.3667972084197304,
     "se": 0.06659400851957034,
     "t": 20.5243270198709,
     "ppl_ratio": 3.9227667500319026,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 1.3722052391954302,
     "se": 0.06704924684046641,
     "t": 20.465632409867123,
     "ppl_ratio": 3.944038661072169,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 1.334891223349814,
     "se": 0.06544258974543567,
     "t": 20.397897279774398,
     "ppl_ratio": 3.799582618070142,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 1.4343763732205301,
     "se": 0.06850219957624883,
     "t": 20.939128700881295,
     "ppl_ratio": 4.19702681416917,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 1.4363696512665898,
     "se": 0.06357089527969205,
     "t": 22.594768328289426,
     "ppl_ratio": 4.205400998843146,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 1.393406682209386,
     "se": 0.06408741896806466,
     "t": 21.742281162918,
     "ppl_ratio": 4.0285506948593275,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 1.4961235900829906,
     "se": 0.06580103392867978,
     "t": 22.737083306390055,
     "ppl_ratio": 4.464349835085005,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 1.352653964318746,
     "se": 0.06324753099558385,
     "t": 21.386668270310707,
     "ppl_ratio": 3.8676765973833005,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 1.421927083365087,
     "se": 0.06601224213308661,
     "t": 21.54035429516777,
     "ppl_ratio": 4.145100703077374,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 1.380206311149768,
     "se": 0.06578813922010195,
     "t": 20.979561475847884,
     "ppl_ratio": 3.9757217786199828,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 1.4603351857279703,
     "se": 0.07014261992143853,
     "t": 20.81951297746765,
     "ppl_ratio": 4.307403066437493,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 1.4256659641886686,
     "se": 0.064212326137715,
     "t": 22.202372191455403,
     "ppl_ratio": 4.160627749407803,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 1.5685364701403044,
     "se": 0.06985109830140575,
     "t": 22.45543031223516,
     "ppl_ratio": 4.79961866583528,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 1.5352976408392458,
     "se": 0.06598448850712087,
     "t": 23.26755386871811,
     "ppl_ratio": 4.642707183587983,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 1.538623214063344,
     "se": 0.06760451841901756,
     "t": 22.7591771976963,
     "ppl_ratio": 4.658172547632152,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 1.436216538937696,
     "se": 0.06606974882865836,
     "t": 21.737884045273134,
     "ppl_ratio": 4.204757149394183,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 1.5984606855191228,
     "se": 0.06402052437785793,
     "t": 24.967941157194968,
     "ppl_ratio": 4.945414014928307,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 1.53785971420416,
     "se": 0.07278616193266339,
     "t": 21.12846279251376,
     "ppl_ratio": 4.654617390901512,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 1.552110898399779,
     "se": 0.06978887234269535,
     "t": 22.24009138273797,
     "ppl_ratio": 4.721426121750917,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 1.5127623330510167,
     "se": 0.06745855978532705,
     "t": 22.42506122077125,
     "ppl_ratio": 4.539252418886976,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 1.4715291713568803,
     "se": 0.06402676087264278,
     "t": 22.98303320831637,
     "ppl_ratio": 4.355890954507453,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 1.4002972983895274,
     "se": 0.06671016764157446,
     "t": 20.990762696222752,
     "ppl_ratio": 4.056405750493917,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 1.5381001799695584,
     "se": 0.07096270036580168,
     "t": 21.674769590797577,
     "ppl_ratio": 4.6557368016196365,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 1.4955608282546387,
     "se": 0.0689418263092874,
     "t": 21.693083985696013,
     "ppl_ratio": 4.461838176208568,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 1.5520559922070842,
     "se": 0.07330639040763766,
     "t": 21.17217862694517,
     "ppl_ratio": 4.72116689333517,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 1.5150439376533789,
     "se": 0.07037467323595374,
     "t": 21.52825537922864,
     "ppl_ratio": 4.549621022125624,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 1.5477806110084573,
     "se": 0.07450461548026625,
     "t": 20.774291646648546,
     "ppl_ratio": 4.701025192568849,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 1.4929705002803597,
     "se": 0.0671083839857005,
     "t": 22.24715321111715,
     "ppl_ratio": 4.450295508066204,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 1.5003549997806325,
     "se": 0.07067370112192385,
     "t": 21.229325420389,
     "ppl_ratio": 4.483280351410402,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 1.560766954642659,
     "se": 0.0691707449765375,
     "t": 22.563974917026936,
     "ppl_ratio": 4.762472445158825,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 1.4995233141900375,
     "se": 0.07049873517041984,
     "t": 21.2702158494783,
     "ppl_ratio": 4.479553221858346,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 1.5577259048453536,
     "se": 0.06913987309643906,
     "t": 22.53006601086142,
     "ppl_ratio": 4.748011528622977,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 1.523316452410893,
     "se": 0.06829849005559531,
     "t": 22.303808637217397,
     "ppl_ratio": 4.587413934858398,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 1.3183476486887247,
     "se": 0.06727095230418194,
     "t": 19.597576718217038,
     "ppl_ratio": 3.7372410374919136,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 1.6146605778501384,
     "se": 0.07410409907848337,
     "t": 21.789085866087618,
     "ppl_ratio": 5.026181636532674,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 1.4575854687563707,
     "se": 0.06963519374380696,
     "t": 20.931735669738146,
     "ppl_ratio": 4.295575196222411,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 1.5282248051837037,
     "se": 0.07079173015246829,
     "t": 21.587617676418937,
     "ppl_ratio": 4.609985931108894,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 1.4388578909376208,
     "se": 0.06633356817056692,
     "t": 21.691248196355296,
     "ppl_ratio": 4.215878073772208,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 1.5160652532422103,
     "se": 0.06884978248724587,
     "t": 22.01989895208536,
     "ppl_ratio": 4.554269994628735,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 1.5471759955050115,
     "se": 0.06999974177367058,
     "t": 22.10259575681692,
     "ppl_ratio": 4.698183738935353,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 1.6966163459381398,
     "se": 0.07650667002889903,
     "t": 22.17605792145016,
     "ppl_ratio": 5.4554567480134155,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 1.4941071938917805,
     "se": 0.0689123183850273,
     "t": 21.681278890428505,
     "ppl_ratio": 4.4553570066807415,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 1.556206722450532,
     "se": 0.07135774382619302,
     "t": 21.80851914602296,
     "ppl_ratio": 4.740803909328668,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 1.4032082513213004,
     "se": 0.06558927285589537,
     "t": 21.39386808578067,
     "ppl_ratio": 4.068230959669217,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 1.56793064401265,
     "se": 0.0681936983001026,
     "t": 22.99230989222197,
     "ppl_ratio": 4.79671181205763,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 1.5010743472023895,
     "se": 0.0722695537037872,
     "t": 20.770494216068855,
     "ppl_ratio": 4.486506547811115,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 1.4949710152395443,
     "se": 0.0743843858876311,
     "t": 20.09791433242354,
     "ppl_ratio": 4.459207301919212,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 1.5478294868431262,
     "se": 0.06792070485601494,
     "t": 22.788772438748524,
     "ppl_ratio": 4.7012549647140425,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 1.3934947288911579,
     "se": 0.0685379444310668,
     "t": 20.33172632267501,
     "ppl_ratio": 4.02890541099592,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 1.663776531919434,
     "se": 0.07339977830217112,
     "t": 22.667323667791248,
     "ppl_ratio": 5.27921035163634,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 1.5496911280942005,
     "se": 0.072198987709136,
     "t": 21.46416698163905,
     "ppl_ratio": 4.710015166534686,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 1.6250017004092987,
     "se": 0.0714932362565418,
     "t": 22.729446665111723,
     "ppl_ratio": 5.078427672578377,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 1.477356042863494,
     "se": 0.06400430018095903,
     "t": 23.082137273379647,
     "ppl_ratio": 4.381346261776073,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 1.4617974368257305,
     "se": 0.0664659921519207,
     "t": 21.993163563774292,
     "ppl_ratio": 4.313706178543087,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 1.5233030978632913,
     "se": 0.0693637106835588,
     "t": 21.961095836015563,
     "ppl_ratio": 4.587352672429703,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 1.6231009530236182,
     "se": 0.07497912971718386,
     "t": 21.647369863398573,
     "ppl_ratio": 5.068784032421675,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 1.6007848875861244,
     "se": 0.06722188286359167,
     "t": 23.813449123918133,
     "ppl_ratio": 4.956921524112082,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 1.4543296092613751,
     "se": 0.06709220430083444,
     "t": 21.67658112320044,
     "ppl_ratio": 4.281612150126173,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 1.449685053343589,
     "se": 0.06761280337394154,
     "t": 21.440984266336574,
     "ppl_ratio": 4.2617720729163135,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 1.5631274358068585,
     "se": 0.07459696336783363,
     "t": 20.954303838068594,
     "ppl_ratio": 4.773727450048211,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 1.4912304833519092,
     "se": 0.07072807750785495,
     "t": 21.08399571847963,
     "ppl_ratio": 4.442558651628196,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 1.6950608005252834,
     "se": 0.07285006657927996,
     "t": 23.267800293368477,
     "ppl_ratio": 5.446977134216039,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 1.5592260275558396,
     "se": 0.06847522247781025,
     "t": 22.770660264172413,
     "ppl_ratio": 4.75513947360608,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 1.5015981646767569,
     "se": 0.0682220410464385,
     "t": 22.01045500316568,
     "ppl_ratio": 4.488857273961689,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 1.652525989146799,
     "se": 0.07051133166571763,
     "t": 23.436317966325568,
     "ppl_ratio": 5.220149227589746,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 1.5140101097675558,
     "se": 0.06880715877116332,
     "t": 22.003671373829036,
     "ppl_ratio": 4.544919927523082,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 1.5403271758907604,
     "se": 0.06919778915343304,
     "t": 22.259774405152967,
     "ppl_ratio": 4.666116662150647,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 1.6012897370846662,
     "se": 0.07616479077897893,
     "t": 21.024015436888895,
     "ppl_ratio": 4.959424655256928,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 1.5377509522930777,
     "se": 0.0708345993392213,
     "t": 21.70903720269398,
     "ppl_ratio": 4.654111173347815,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 1.4012853722957592,
     "se": 0.06782302807821634,
     "t": 20.660908425966156,
     "ppl_ratio": 4.060415759935671,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 1.6084117246056653,
     "se": 0.0712041245598558,
     "t": 22.588743763763265,
     "ppl_ratio": 4.994871692611171,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 1.5101693196975823,
     "se": 0.06719727862997296,
     "t": 22.473667840232743,
     "ppl_ratio": 4.527497323895829,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 1.5765867072638002,
     "se": 0.07367542284779247,
     "t": 21.399085968205465,
     "ppl_ratio": 4.838412675176848,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 1.4917708959226958,
     "se": 0.07004755568048864,
     "t": 21.296544632152248,
     "ppl_ratio": 4.444960115002045,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 1.4053174858357134,
     "se": 0.0684198805450192,
     "t": 20.539607415874347,
     "ppl_ratio": 4.076820868703645,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 1.5524164893570624,
     "se": 0.07061724861373468,
     "t": 21.983531216977003,
     "ppl_ratio": 4.72286916735882,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 1.529780745836221,
     "se": 0.07330048593132718,
     "t": 20.86999460371139,
     "ppl_ratio": 4.617164378797706,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 1.5086836633478884,
     "se": 0.06960572641164246,
     "t": 21.674706107162205,
     "ppl_ratio": 4.520776012763901,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 1.4843554189416048,
     "se": 0.07125107550774515,
     "t": 20.832744044407473,
     "ppl_ratio": 4.412120526678378,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 1.5290179787721636,
     "se": 0.07737466431786873,
     "t": 19.761222775593428,
     "ppl_ratio": 4.613643900703279,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 1.6440510537630413,
     "se": 0.07282751392495186,
     "t": 22.574587064131038,
     "ppl_ratio": 5.17609573910297,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 1.5246144683029847,
     "se": 0.06837564402304268,
     "t": 22.29762498162632,
     "ppl_ratio": 4.5933723372633715,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 1.4670967181030992,
     "se": 0.06938246492041729,
     "t": 21.145064819848656,
     "ppl_ratio": 4.3366263976372315,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 1.6993951534260467,
     "se": 0.07528438658271783,
     "t": 22.5730092329152,
     "ppl_ratio": 5.470637494492222,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 1.4416526997139318,
     "se": 0.06500855287524913,
     "t": 22.176354278804688,
     "ppl_ratio": 4.227677127181497,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 1.515819223175443,
     "se": 0.06902099289553944,
     "t": 21.961712800474718,
     "ppl_ratio": 4.553149645103366,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 1.6711415123284181,
     "se": 0.0767780039572495,
     "t": 21.765889007207335,
     "ppl_ratio": 5.318235164540756,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 1.5845916023077984,
     "se": 0.07159148126403228,
     "t": 22.133801037916236,
     "ppl_ratio": 4.877299094024052,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 1.6871694363404917,
     "se": 0.07830940717371428,
     "t": 21.544913915614664,
     "ppl_ratio": 5.40416221020914,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 1.657880814555382,
     "se": 0.07004644446214783,
     "t": 23.66830789607428,
     "ppl_ratio": 5.248177190761764,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 1.6004386217285549,
     "se": 0.06962631812437924,
     "t": 22.986115952154176,
     "ppl_ratio": 4.955205408562889,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 1.6020480296343806,
     "se": 0.07063861456876913,
     "t": 22.67949392006735,
     "ppl_ratio": 4.963186776237764,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 1.6083386943492683,
     "se": 0.06999365471869445,
     "t": 22.97834997776878,
     "ppl_ratio": 4.994506929170336,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 1.5128004603736913,
     "se": 0.07048137835975873,
     "t": 21.46383194511166,
     "ppl_ratio": 4.539425491728034,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 1.334421453263102,
     "se": 0.0656580945892579,
     "t": 20.323791934733087,
     "ppl_ratio": 3.797798107001959,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 1.4788349217513346,
     "se": 0.06524272096163856,
     "t": 22.666665337591613,
     "ppl_ratio": 4.387830535809114,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 1.59179178064603,
     "se": 0.07630066226722033,
     "t": 20.8620965185237,
     "ppl_ratio": 4.912543247141682,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 1.5873948673564597,
     "se": 0.07188752509410357,
     "t": 22.081645810987347,
     "ppl_ratio": 4.890990637653042,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 1.5942543285828916,
     "se": 0.06971621017345488,
     "t": 22.86777099065433,
     "ppl_ratio": 4.924655527794658,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 1.6093142208081426,
     "se": 0.0708341981050039,
     "t": 22.71945280473863,
     "ppl_ratio": 4.99938158011768,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 1.568856879824625,
     "se": 0.07296717491587841,
     "t": 21.50085818223484,
     "ppl_ratio": 4.801156756533278,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 1.4116929575232993,
     "se": 0.06393867636379712,
     "t": 22.07885802156858,
     "ppl_ratio": 4.102895555620886,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 1.6120975413665288,
     "se": 0.07375384632702778,
     "t": 21.85780975026601,
     "ppl_ratio": 5.013315844415401,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 1.5249065549033645,
     "se": 0.07192269807380704,
     "t": 21.202020999525157,
     "ppl_ratio": 4.59471419573354,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 1.4628106771698401,
     "se": 0.07180967593834169,
     "t": 20.370662561210565,
     "ppl_ratio": 4.318079214770054,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 1.4849630863592402,
     "se": 0.06739848361394887,
     "t": 22.03258896542756,
     "ppl_ratio": 4.41480244333928,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 1.5800474710304493,
     "se": 0.0699806798666412,
     "t": 22.578338393417578,
     "ppl_ratio": 4.855186286462984,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 1.5650992815793214,
     "se": 0.06962766078225704,
     "t": 22.47812527371521,
     "ppl_ratio": 4.783149790988077,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 1.5043420950708433,
     "se": 0.07231417435253555,
     "t": 20.802866222838876,
     "ppl_ratio": 4.501191299986143,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 1.555988942575276,
     "se": 0.07665039187639433,
     "t": 20.299817189251275,
     "ppl_ratio": 4.73977157006012,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 1.376547464540285,
     "se": 0.06598233571193685,
     "t": 20.86236338389055,
     "ppl_ratio": 3.961201801852347,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 1.6034177446944045,
     "se": 0.07144768323461315,
     "t": 22.441843767407445,
     "ppl_ratio": 4.96998958580267,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 1.5717342205705884,
     "se": 0.06871057301030979,
     "t": 22.874706929525313,
     "ppl_ratio": 4.814991214176221,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 1.5042941238312952,
     "se": 0.07491567512191263,
     "t": 20.07983137552068,
     "ppl_ratio": 4.500975377439118,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 1.6352579825454354,
     "se": 0.07585957841472478,
     "t": 21.55638110200758,
     "ppl_ratio": 5.1307814783681405,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 1.5486084233316944,
     "se": 0.07268366925399254,
     "t": 21.30613986919254,
     "ppl_ratio": 4.704918370343051,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 1.4811584785173277,
     "se": 0.06573790101741182,
     "t": 22.531271239174753,
     "ppl_ratio": 4.398037763082291,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 1.5185365851971568,
     "se": 0.0706042224706679,
     "t": 21.507730445272216,
     "ppl_ratio": 4.565539026621898,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.0018222013022750616,
   "early_half": {
    "n": 50127,
    "delta_nll": 1.4458554319787236,
    "se": 0.008487283392829208,
    "t": 170.35550305770482,
    "ppl_ratio": 4.245482311252134
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 1.5441962007842989,
    "se": 0.008859089760888618,
    "t": 174.30641775430064,
    "ppl_ratio": 4.684204953132545
   },
   "late_minus_early": {
    "delta": 0.0983407688055753,
    "se": 0.012268555366532607,
    "t": 8.015676325986927
   },
   "delta_ppl": 39.222802412373824,
   "hidden_divergence": {
    "overall": 0.6976533659947556,
    "first_chunk": 0.4218770463156386,
    "final_chunk": 0.6930198521914254,
    "growth_ratio": 1.6427057557260984,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.4218770463156386
     },
     {
      "chunk": 1,
      "rel": 0.658774667227255
     },
     {
      "chunk": 2,
      "rel": 0.6416918666245373
     },
     {
      "chunk": 3,
      "rel": 0.5863580136835878
     },
     {
      "chunk": 4,
      "rel": 0.6506798624201903
     },
     {
      "chunk": 5,
      "rel": 0.7302988553041452
     },
     {
      "chunk": 6,
      "rel": 0.682999995579604
     },
     {
      "chunk": 7,
      "rel": 0.6634510237223897
     },
     {
      "chunk": 8,
      "rel": 0.6349588434022297
     },
     {
      "chunk": 9,
      "rel": 0.6690088550169662
     },
     {
      "chunk": 10,
      "rel": 0.7106273750060951
     },
     {
      "chunk": 11,
      "rel": 0.7259653282418578
     },
     {
      "chunk": 12,
      "rel": 0.6296653325049235
     },
     {
      "chunk": 13,
      "rel": 0.7058550357474291
     },
     {
      "chunk": 14,
      "rel": 0.6686554404075425
     },
     {
      "chunk": 15,
      "rel": 0.7055642678799271
     },
     {
      "chunk": 16,
      "rel": 0.8163201923861498
     },
     {
      "chunk": 17,
      "rel": 0.7142077404523295
     },
     {
      "chunk": 18,
      "rel": 0.7360499181993394
     },
     {
      "chunk": 19,
      "rel": 0.6721470562473497
     },
     {
      "chunk": 20,
      "rel": 0.6895873569070874
     },
     {
      "chunk": 21,
      "rel": 0.7367065201383882
     },
     {
      "chunk": 22,
      "rel": 0.7247176675824032
     },
     {
      "chunk": 23,
      "rel": 0.621100217892623
     },
     {
      "chunk": 24,
      "rel": 0.7051017374038502
     },
     {
      "chunk": 25,
      "rel": 0.650973309354399
     },
     {
      "chunk": 26,
      "rel": 0.72244362587832
     },
     {
      "chunk": 27,
      "rel": 0.6515434344640674
     },
     {
      "chunk": 28,
      "rel": 0.6962018110834094
     },
     {
      "chunk": 29,
      "rel": 0.6332368083871487
     },
     {
      "chunk": 30,
      "rel": 0.7169905012745443
     },
     {
      "chunk": 31,
      "rel": 0.7157938710880973
     },
     {
      "chunk": 32,
      "rel": 0.6970689531447359
     },
     {
      "chunk": 33,
      "rel": 0.6308187621158671
     },
     {
      "chunk": 34,
      "rel": 0.7996920561933599
     },
     {
      "chunk": 35,
      "rel": 0.6783932679283154
     },
     {
      "chunk": 36,
      "rel": 0.6720194196102275
     },
     {
      "chunk": 37,
      "rel": 0.6516172276118206
     },
     {
      "chunk": 38,
      "rel": 0.7027825883495046
     },
     {
      "chunk": 39,
      "rel": 0.6995621628789959
     },
     {
      "chunk": 40,
      "rel": 0.6737510370124132
     },
     {
      "chunk": 41,
      "rel": 0.6735172560096664
     },
     {
      "chunk": 42,
      "rel": 0.6856239940036843
     },
     {
      "chunk": 43,
      "rel": 0.6525425603387354
     },
     {
      "chunk": 44,
      "rel": 0.7125695619301826
     },
     {
      "chunk": 45,
      "rel": 0.6601560035709828
     },
     {
      "chunk": 46,
      "rel": 0.6529680141068391
     },
     {
      "chunk": 47,
      "rel": 0.7030547463227111
     },
     {
      "chunk": 48,
      "rel": 0.6226910159959879
     },
     {
      "chunk": 49,
      "rel": 0.7816393365143889
     },
     {
      "chunk": 50,
      "rel": 0.6524420455232975
     },
     {
      "chunk": 51,
      "rel": 0.6590129907414086
     },
     {
      "chunk": 52,
      "rel": 0.6944328207307662
     },
     {
      "chunk": 53,
      "rel": 0.7040301797714359
     },
     {
      "chunk": 54,
      "rel": 0.6488298481914367
     },
     {
      "chunk": 55,
      "rel": 0.7791539165663441
     },
     {
      "chunk": 56,
      "rel": 0.7193668207533703
     },
     {
      "chunk": 57,
      "rel": 0.7070995044719094
     },
     {
      "chunk": 58,
      "rel": 0.6852073553201737
     },
     {
      "chunk": 59,
      "rel": 0.6296839292895875
     },
     {
      "chunk": 60,
      "rel": 0.7489706155159999
     },
     {
      "chunk": 61,
      "rel": 0.755095614730273
     },
     {
      "chunk": 62,
      "rel": 0.7507198522771508
     },
     {
      "chunk": 63,
      "rel": 0.7411554306603075
     },
     {
      "chunk": 64,
      "rel": 0.7109372837114909
     },
     {
      "chunk": 65,
      "rel": 0.6840923967889146
     },
     {
      "chunk": 66,
      "rel": 0.7390184192946344
     },
     {
      "chunk": 67,
      "rel": 0.6831734310279963
     },
     {
      "chunk": 68,
      "rel": 0.7180436991215096
     },
     {
      "chunk": 69,
      "rel": 0.7115606500921905
     },
     {
      "chunk": 70,
      "rel": 0.716334875682692
     },
     {
      "chunk": 71,
      "rel": 0.6239180974437789
     },
     {
      "chunk": 72,
      "rel": 0.7023052455993225
     },
     {
      "chunk": 73,
      "rel": 0.759509210739494
     },
     {
      "chunk": 74,
      "rel": 0.6829563866525283
     },
     {
      "chunk": 75,
      "rel": 0.7117862341798232
     },
     {
      "chunk": 76,
      "rel": 0.7381013333047267
     },
     {
      "chunk": 77,
      "rel": 0.7097761363314605
     },
     {
      "chunk": 78,
      "rel": 0.6940010959633139
     },
     {
      "chunk": 79,
      "rel": 0.7301295185528641
     },
     {
      "chunk": 80,
      "rel": 0.7247809704194075
     },
     {
      "chunk": 81,
      "rel": 0.6906949805997924
     },
     {
      "chunk": 82,
      "rel": 0.6672264286703218
     },
     {
      "chunk": 83,
      "rel": 0.7138809672914186
     },
     {
      "chunk": 84,
      "rel": 0.7279185218515707
     },
     {
      "chunk": 85,
      "rel": 0.6849352648430626
     },
     {
      "chunk": 86,
      "rel": 0.8058876421906906
     },
     {
      "chunk": 87,
      "rel": 0.7185043637733707
     },
     {
      "chunk": 88,
      "rel": 0.6668417509454992
     },
     {
      "chunk": 89,
      "rel": 0.6434642308356662
     },
     {
      "chunk": 90,
      "rel": 0.6302932466356679
     },
     {
      "chunk": 91,
      "rel": 0.6831914621967622
     },
     {
      "chunk": 92,
      "rel": 0.758518868459058
     },
     {
      "chunk": 93,
      "rel": 0.6737922713457734
     },
     {
      "chunk": 94,
      "rel": 0.7129241347916253
     },
     {
      "chunk": 95,
      "rel": 0.7181010747141019
     },
     {
      "chunk": 96,
      "rel": 0.6669275266330155
     },
     {
      "chunk": 97,
      "rel": 0.7818965943769287
     },
     {
      "chunk": 98,
      "rel": 0.6793580556813974
     },
     {
      "chunk": 99,
      "rel": 0.7682280764233278
     },
     {
      "chunk": 100,
      "rel": 0.7060054018900236
     },
     {
      "chunk": 101,
      "rel": 0.6380072124979879
     },
     {
      "chunk": 102,
      "rel": 0.6488401134716022
     },
     {
      "chunk": 103,
      "rel": 0.722025862111813
     },
     {
      "chunk": 104,
      "rel": 0.6978432839643453
     },
     {
      "chunk": 105,
      "rel": 0.7211938125178132
     },
     {
      "chunk": 106,
      "rel": 0.7642982872796839
     },
     {
      "chunk": 107,
      "rel": 0.7344950190553312
     },
     {
      "chunk": 108,
      "rel": 0.7463902718034356
     },
     {
      "chunk": 109,
      "rel": 0.8383207847086313
     },
     {
      "chunk": 110,
      "rel": 0.7359362583509994
     },
     {
      "chunk": 111,
      "rel": 0.7239890081429529
     },
     {
      "chunk": 112,
      "rel": 0.6818113432010959
     },
     {
      "chunk": 113,
      "rel": 0.7473059201332803
     },
     {
      "chunk": 114,
      "rel": 0.649100648365518
     },
     {
      "chunk": 115,
      "rel": 0.7403784678418774
     },
     {
      "chunk": 116,
      "rel": 0.7047351205200988
     },
     {
      "chunk": 117,
      "rel": 0.704967964610274
     },
     {
      "chunk": 118,
      "rel": 0.7243741480121578
     },
     {
      "chunk": 119,
      "rel": 0.7350774380350095
     },
     {
      "chunk": 120,
      "rel": 0.6161712364899413
     },
     {
      "chunk": 121,
      "rel": 0.7923583826494223
     },
     {
      "chunk": 122,
      "rel": 0.6644491385533684
     },
     {
      "chunk": 123,
      "rel": 0.7028719153206585
     },
     {
      "chunk": 124,
      "rel": 0.7442075322809978
     },
     {
      "chunk": 125,
      "rel": 0.6905657268918736
     },
     {
      "chunk": 126,
      "rel": 0.6826577832661919
     },
     {
      "chunk": 127,
      "rel": 0.6930198521914254
     }
    ]
   }
  }
 },
 "cross_reference_table": [
  {
   "layer": 0,
   "eta_key2_mean": 0.002573817502707243,
   "eta_key2_median": 0.0017895606579259038,
   "eta_key2_p95": 0.008705140091478825,
   "gamma_rms": 0.10885759615660283,
   "gamma_cv2": 1.053377255407495,
   "delta_fraction": 0.42273365113002564
  },
  {
   "layer": 1,
   "eta_key2_mean": 0.0061326054856181145,
   "eta_key2_median": 0.0019124778918921947,
   "eta_key2_p95": 0.021942313760519028,
   "gamma_rms": 0.09824627889983399,
   "gamma_cv2": 1.0388930727695305,
   "delta_fraction": 0.2369820364988773
  },
  {
   "layer": 2,
   "eta_key2_mean": 0.004264600574970245,
   "eta_key2_median": 0.0013901244383305311,
   "eta_key2_p95": 0.019211892038583755,
   "gamma_rms": 0.11400074743611659,
   "gamma_cv2": 0.7692086530865517,
   "delta_fraction": 0.23129343329311722
  },
  {
   "layer": 3,
   "eta_key2_mean": 0.007019135169684887,
   "eta_key2_median": 0.004402391146868467,
   "eta_key2_p95": 0.027868494391441345,
   "gamma_rms": 0.13371705516599083,
   "gamma_cv2": 0.7290507253080286,
   "delta_fraction": 0.3008901806447572
  },
  {
   "layer": 4,
   "eta_key2_mean": 0.024604469537734985,
   "eta_key2_median": 0.02085583657026291,
   "eta_key2_p95": 0.1301201581954956,
   "gamma_rms": 0.16184051479580994,
   "gamma_cv2": 0.6809068093953056,
   "delta_fraction": 0.1872669784408432
  },
  {
   "layer": 5,
   "eta_key2_mean": 0.006756321527063847,
   "eta_key2_median": 0.0012708452995866537,
   "eta_key2_p95": 0.02939482033252716,
   "gamma_rms": 0.14989861182914543,
   "gamma_cv2": 0.6009650080867106,
   "delta_fraction": 0.24647464069415087
  },
  {
   "layer": 6,
   "eta_key2_mean": 0.006370748393237591,
   "eta_key2_median": 0.003747406415641308,
   "eta_key2_p95": 0.021631229668855667,
   "gamma_rms": 0.1387869856485412,
   "gamma_cv2": 0.5361124309675036,
   "delta_fraction": 0.26825240102042136
  },
  {
   "layer": 7,
   "eta_key2_mean": 0.008550123311579227,
   "eta_key2_median": 0.0027326003182679415,
   "eta_key2_p95": 0.030734863132238388,
   "gamma_rms": 0.14968924911772255,
   "gamma_cv2": 0.5594251956702392,
   "delta_fraction": 0.27442387850461386
  },
  {
   "layer": 8,
   "eta_key2_mean": 0.0075123985297977924,
   "eta_key2_median": 0.0033288178965449333,
   "eta_key2_p95": 0.028843656182289124,
   "gamma_rms": 0.1693875317010454,
   "gamma_cv2": 0.5704337549166052,
   "delta_fraction": 0.23444555930632568
  },
  {
   "layer": 9,
   "eta_key2_mean": 0.004739598371088505,
   "eta_key2_median": 0.0016984124667942524,
   "eta_key2_p95": 0.014321384020149708,
   "gamma_rms": 0.15918786226574128,
   "gamma_cv2": 0.6112811411837102,
   "delta_fraction": 0.31462896937777346
  },
  {
   "layer": 10,
   "eta_key2_mean": 0.012996463105082512,
   "eta_key2_median": 0.004333783406764269,
   "eta_key2_p95": 0.03465012088418007,
   "gamma_rms": 0.178469512063521,
   "gamma_cv2": 0.5223670157676222,
   "delta_fraction": 0.23279524627263243
  },
  {
   "layer": 11,
   "eta_key2_mean": 0.010711826384067535,
   "eta_key2_median": 0.0035836328752338886,
   "eta_key2_p95": 0.04274933785200119,
   "gamma_rms": 0.1572336337565175,
   "gamma_cv2": 0.625810886225298,
   "delta_fraction": 0.3137799074740659
  },
  {
   "layer": 12,
   "eta_key2_mean": 0.013750828802585602,
   "eta_key2_median": 0.0033053236547857523,
   "eta_key2_p95": 0.05979634076356888,
   "gamma_rms": 0.18196387507500492,
   "gamma_cv2": 0.5755361702795077,
   "delta_fraction": 0.21439493594856288
  },
  {
   "layer": 13,
   "eta_key2_mean": 0.021155763417482376,
   "eta_key2_median": 0.006461428478360176,
   "eta_key2_p95": 0.061552856117486954,
   "gamma_rms": 0.18814190963587643,
   "gamma_cv2": 0.5226808506464979,
   "delta_fraction": 0.1918578174266211
  },
  {
   "layer": 14,
   "eta_key2_mean": 0.020982442423701286,
   "eta_key2_median": 0.00992547906935215,
   "eta_key2_p95": 0.08561985194683075,
   "gamma_rms": 0.16141955498965418,
   "gamma_cv2": 0.6086638015290488,
   "delta_fraction": 0.2606789128589732
  },
  {
   "layer": 15,
   "eta_key2_mean": 0.01582619920372963,
   "eta_key2_median": 0.004907025024294853,
   "eta_key2_p95": 0.041917942464351654,
   "gamma_rms": 0.16692786697313883,
   "gamma_cv2": 0.586179088244023,
   "delta_fraction": 0.2308249656181943
  },
  {
   "layer": 16,
   "eta_key2_mean": 0.026729252189397812,
   "eta_key2_median": 0.006660310551524162,
   "eta_key2_p95": 0.09910733252763748,
   "gamma_rms": 0.20274009679791163,
   "gamma_cv2": 0.5155987039165476,
   "delta_fraction": 0.2091344340690817
  },
  {
   "layer": 17,
   "eta_key2_mean": 0.013548227027058601,
   "eta_key2_median": 0.004278839565813541,
   "eta_key2_p95": 0.05611412227153778,
   "gamma_rms": 0.16482816218729573,
   "gamma_cv2": 0.6224489012779626,
   "delta_fraction": 0.26293942504552703
  },
  {
   "layer": 18,
   "eta_key2_mean": 0.014371925964951515,
   "eta_key2_median": 0.0026368326507508755,
   "eta_key2_p95": 0.04871474578976631,
   "gamma_rms": 0.17880839999082923,
   "gamma_cv2": 0.5733601941645681,
   "delta_fraction": 0.26445406357086604
  },
  {
   "layer": 19,
   "eta_key2_mean": 0.012401019223034382,
   "eta_key2_median": 0.005488875787705183,
   "eta_key2_p95": 0.04653729498386383,
   "gamma_rms": 0.15968001491036976,
   "gamma_cv2": 0.5614837395519792,
   "delta_fraction": 0.2309189851512223
  },
  {
   "layer": 20,
   "eta_key2_mean": 0.012043319642543793,
   "eta_key2_median": 0.00467818696051836,
   "eta_key2_p95": 0.04757671430706978,
   "gamma_rms": 0.14430309456114715,
   "gamma_cv2": 0.582603530562803,
   "delta_fraction": 0.25909038279268537
  },
  {
   "layer": 21,
   "eta_key2_mean": 0.021363794803619385,
   "eta_key2_median": 0.012626495212316513,
   "eta_key2_p95": 0.09604519605636597,
   "gamma_rms": 0.1348961373585107,
   "gamma_cv2": 0.5643583729353077,
   "delta_fraction": 0.2359147519190388
  },
  {
   "layer": 22,
   "eta_key2_mean": 0.023307785391807556,
   "eta_key2_median": 0.01664498634636402,
   "eta_key2_p95": 0.10251554846763611,
   "gamma_rms": 0.13714439877546292,
   "gamma_cv2": 0.5802745161425911,
   "delta_fraction": 0.19485665565910654
  },
  {
   "layer": 23,
   "eta_key2_mean": 0.02143476903438568,
   "eta_key2_median": 0.016223302111029625,
   "eta_key2_p95": 0.1298866868019104,
   "gamma_rms": 0.12155280293909376,
   "gamma_cv2": 0.5973619960915537,
   "delta_fraction": 0.1777286649329321
  }
 ]
}

==> anc/results/modal/ladder_linear-760m/ablation_results_linear760m.json <==
{
 "checkpoint": "/vol/converted/linear-760m",
 "model": "ttt_linear",
 "arms": [
  "descent",
  "hebbian",
  "hebbian_nm",
  "ascent",
  "frozen"
 ],
 "hebbian_mode": "drop_pred",
 "normmatch_level": "token",
 "baseline_arm": "descent",
 "max_length": 2048,
 "stride": 2048,
 "inner_loss": "ln_fused",
 "mini_batch_size": 16,
 "dtype": "float32",
 "device": "cuda",
 "n_tokens_available": 859225,
 "config": {
  "hidden_size": 1536,
  "num_hidden_layers": 24,
  "num_attention_heads": 16,
  "ttt_layer_type": "linear",
  "ttt_base_lr": 1.0,
  "mini_batch_size": 16,
  "use_gate": true,
  "share_qk": true,
  "pre_conv": true
 },
 "per_arm": {
  "descent": {
   "total_nll": 255509.7053057782,
   "n_scored_tokens": 100303.0,
   "ppl": 12.773573880197688,
   "mean_nll": 2.5473784962142525,
   "seconds": 91.4046082496643,
   "tokens_per_second": 1097.3516753775746,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.816563474888704,
     "ppl": 335.8160281988713
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.387472921394985,
     "ppl": 80.43689157615913
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 3.9677567997453163,
     "ppl": 52.865809134665206
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.3065435274100827,
     "ppl": 27.290632935845327
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.5605184327891273,
     "ppl": 35.1814316257451
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.918749473319541,
     "ppl": 18.518115576637143
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.8283515372688406,
     "ppl": 16.917549875309742
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.8694197536063815,
     "ppl": 17.626787352125973
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.7339313304901047,
     "ppl": 15.393284309213909
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.68450002474787,
     "ppl": 14.650874474120334
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.6077550323631544,
     "ppl": 13.568555665937126
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.497433888865647,
     "ppl": 12.151272403432232
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.5228254141979094,
     "ppl": 12.463762252333977
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.5369869953231228,
     "ppl": 12.64152455941388
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.49403453293894,
     "ppl": 12.110036031832008
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.7780239833350575,
     "ppl": 43.72954599357105
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.9467239506508514,
     "ppl": 19.0434640964034
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.8895848586513027,
     "ppl": 17.985841385024795
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.8752968318718137,
     "ppl": 17.730686373245693
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.746754429321986,
     "ppl": 15.591944915381301
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.771138943608149,
     "ppl": 15.976820348635531
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.703444718834622,
     "ppl": 14.9310766005579
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.7559010784336944,
     "ppl": 15.735213177923152
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.7508486906523912,
     "ppl": 15.655913274745899
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.702510770832614,
     "ppl": 14.917138261254207
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.664774504001102,
     "ppl": 14.364709996128257
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.607310111237126,
     "ppl": 13.562520071652926
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.7337534561886896,
     "ppl": 15.390546483022602
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.609753211367106,
     "ppl": 13.595695174751057
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.5582650026663076,
     "ppl": 12.91339316553684
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.7029182851699507,
     "ppl": 14.923218447765148
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.408566562712652,
     "ppl": 11.118012743251823
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.6368530522559825,
     "ppl": 13.969174103864104
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.5525865646329886,
     "ppl": 12.840273063109388
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.52445973409466,
     "ppl": 12.484148681406982
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.5189701803001436,
     "ppl": 12.41580403807128
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.584793574786524,
     "ppl": 13.260551495250262
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.5592917881654658,
     "ppl": 12.926659259935297
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.5585920274297944,
     "ppl": 12.91761685547057
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.4855376562352722,
     "ppl": 12.007574466884655
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.538559465425553,
     "ppl": 12.661418616138128
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.3704182630988515,
     "ppl": 10.701867544410312
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.4862256922097887,
     "ppl": 12.01583895289037
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.4422814103828383,
     "ppl": 11.499245337419422
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.356579241246807,
     "ppl": 10.554784257440453
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.5155042365891447,
     "ppl": 12.372846048139733
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.508115823871035,
     "ppl": 12.281767233297439
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.5703593050156672,
     "ppl": 13.07051990069062
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.445321050444659,
     "ppl": 11.534252081224727
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.466321776179093,
     "ppl": 11.779041122945394
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.6063558560444195,
     "ppl": 13.549584139520194
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.5963417451736293,
     "ppl": 13.414574232043098
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.486965064849403,
     "ppl": 12.024726420624509
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.4431850680136624,
     "ppl": 11.509641414757157
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.473160206160556,
     "ppl": 11.85986731807117
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.596808532389502,
     "ppl": 13.420837445481249
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.491244647811395,
     "ppl": 12.07629750759979
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.507557166275689,
     "ppl": 12.274907846950827
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.5389311963583565,
     "ppl": 12.666126132001345
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.3703337568862994,
     "ppl": 10.700963208328446
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.479631311297284,
     "ppl": 11.936862620058516
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.585567922192305,
     "ppl": 13.270823745531729
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.6809916590785163,
     "ppl": 14.599563909830653
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.500165453940751,
     "ppl": 12.184509769094571
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.611664169343207,
     "ppl": 13.62170081681659
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.4367400584701326,
     "ppl": 11.435700197868952
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.5786169839995527,
     "ppl": 13.178898921909491
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.6358780925636416,
     "ppl": 13.955561359194517
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.6802982670260658,
     "ppl": 14.589444197115974
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.5777289585324015,
     "ppl": 13.167200918868874
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.6005996541891023,
     "ppl": 13.471814043079393
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.462452752708469,
     "ppl": 11.733555785039687
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.6787578335071944,
     "ppl": 14.566987429272695
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.6824374979772325,
     "ppl": 14.620687794422928
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.4810322919774155,
     "ppl": 11.953597653962975
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.372626073218874,
     "ppl": 10.725521337812005
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.4165253608888384,
     "ppl": 11.206851819996578
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.498296254825198,
     "ppl": 12.16175576671632
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.537612756118652,
     "ppl": 12.64943760545766
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.5151582213091257,
     "ppl": 12.368565594943567
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.465550889117757,
     "ppl": 11.769964311596485
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.3947750218250943,
     "ppl": 10.965730731456922
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.468600425497236,
     "ppl": 11.805912030028932
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.596064331305846,
     "ppl": 13.41085335925544
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.5055218101819987,
     "ppl": 12.249949446697281
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.6876207670599648,
     "ppl": 14.696667494944784
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.5073286587662342,
     "ppl": 12.272103258776866
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.4242812133862843,
     "ppl": 11.294108447040571
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.5529315105981767,
     "ppl": 12.844703027499666
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.4606808158629336,
     "ppl": 11.712783074615631
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.5943763922084555,
     "ppl": 13.38823574948495
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.5659996589461445,
     "ppl": 13.013661092176765
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.5594945745424504,
     "ppl": 12.929280876138176
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.6085355967841153,
     "ppl": 13.579150932339816
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.6880757907331283,
     "ppl": 14.703356348249487
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.527435395069606,
     "ppl": 12.521352601117648
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.4097689721807627,
     "ppl": 11.13138918741081
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.4704168457601927,
     "ppl": 11.827376015770783
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.5855223107647034,
     "ppl": 13.270218458119363
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.576328920736751,
     "ppl": 13.148779238452992
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.498223378772153,
     "ppl": 12.16086949825221
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.4731710346043374,
     "ppl": 11.859995742672995
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.5380861706228535,
     "ppl": 12.655427450417946
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.5910054568259757,
     "ppl": 13.343180853124174
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.5288613955863046,
     "ppl": 12.539220793394437
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.5257042326139647,
     "ppl": 12.499694857545903
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.3099411291379246,
     "ppl": 10.07383158240675
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.665956136069555,
     "ppl": 14.381693830459207
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.319297974527914,
     "ppl": 10.16853323041661
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.529417035321131,
     "ppl": 12.54619001872096
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.4154332469205024,
     "ppl": 11.194619341429064
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.552675305169285,
     "ppl": 12.841412566386522
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.6149817301999336,
     "ppl": 13.666966682864043
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.495331632031705,
     "ppl": 12.125754140350631
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.620882658587891,
     "ppl": 13.74785289169203
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.434953907845746,
     "ppl": 11.415292545816058
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.421117508364403,
     "ppl": 11.258433681402412
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.398502071313057,
     "ppl": 11.006676809195632
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.459391877563616,
     "ppl": 11.69769574532623
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.4170537217479815,
     "ppl": 11.21277464640952
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.4588683799032443,
     "ppl": 11.691573631567739
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.562445520721891,
     "ppl": 12.96749083818533
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.4338325238605574,
     "ppl": 11.40249879426367
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.671256358108341,
     "ppl": 14.45812236623797
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.5257573838811904,
     "ppl": 12.500359249824006
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.350126727300618,
     "ppl": 10.486898616875909
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.5031423198791227,
     "ppl": 12.220835462736284
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.4337918343794858,
     "ppl": 11.402034841943864
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.5618257438280634,
     "ppl": 12.959456377036776
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.4950903629100725,
     "ppl": 12.122828923196534
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.4281401547326062,
     "ppl": 11.337775950073896
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.512351095918486,
     "ppl": 12.333894166706905
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.421025298934505,
     "ppl": 11.257395595512492
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.630588184301376,
     "ppl": 13.88193263614791
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.5044531379784933,
     "ppl": 12.236865258828434
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.408950747897074,
     "ppl": 11.122284939632724
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.51568277418381,
     "ppl": 12.375055263520462
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.4715397313707146,
     "ppl": 11.840664265304987
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.5607302685202833,
     "ppl": 12.945267385837207
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.41688882514095,
     "ppl": 11.210925850349204
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.4855557273432933,
     "ppl": 12.007791459020556
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.4985764823145193,
     "ppl": 12.165164302560981
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.381440724780073,
     "ppl": 10.820480974423903
    }
   ]
  },
  "hebbian": {
   "total_nll": 258409.9401231705,
   "n_scored_tokens": 100303.0,
   "ppl": 13.148309993189667,
   "mean_nll": 2.5762932327365133,
   "seconds": 90.7320806980133,
   "tokens_per_second": 1105.48550444734,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.80890459430461,
     "ppl": 333.2538774682178
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.38250539683896,
     "ppl": 80.03831014319806
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 3.9538443557613965,
     "ppl": 52.135409132052196
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.3004634280950995,
     "ppl": 27.12520659114688
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.5435381620755932,
     "ppl": 34.58908473049566
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.9207212240682483,
     "ppl": 18.554664705935245
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.838639595089015,
     "ppl": 17.092496996560914
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.894007593260516,
     "ppl": 18.065564154568236
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.754836924071332,
     "ppl": 15.718477388488164
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.714794714896903,
     "ppl": 15.101509638706812
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.6276615069864406,
     "ppl": 13.841364093288561
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.5249032079760854,
     "ppl": 12.48968630308355
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.5502686335298876,
     "ppl": 12.810544662306937
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.567110781451814,
     "ppl": 13.028128900162478
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.5265225166438268,
     "ppl": 12.509927344195225
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.7639456850597632,
     "ppl": 43.118221701423145
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.9544990248302883,
     "ppl": 19.192105542719442
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.895359323785957,
     "ppl": 18.090000441011654
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.9034074279930255,
     "ppl": 18.236178087113988
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.7756971991885826,
     "ppl": 16.049813012370794
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.791886195829875,
     "ppl": 16.311757973437075
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.719003309288055,
     "ppl": 15.16519969627181
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.787349508743959,
     "ppl": 16.237924238600286
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.7698434250887844,
     "ppl": 15.956135483699178
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.734102005193096,
     "ppl": 15.395911777656268
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.697428410542044,
     "ppl": 14.841516321855801
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.638345962868958,
     "ppl": 13.990044407010519
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.748341134546832,
     "ppl": 15.616704373630325
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.628637129008949,
     "ppl": 13.854874622432764
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.5801687751964586,
     "ppl": 13.199365697215201
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.731962156100921,
     "ppl": 15.36300207327383
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.434865714060212,
     "ppl": 11.414285832347057
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.655329028881209,
     "ppl": 14.229667260661818
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.5641496206680436,
     "ppl": 12.989607577839676
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.541808497589625,
     "ppl": 12.702622873196256
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.560264531837114,
     "ppl": 12.939239703707484
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.611086788509666,
     "ppl": 13.613838177931651
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.574216532830148,
     "ppl": 13.121033231684978
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.577466795069434,
     "ppl": 13.163749412327618
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.524199198146153,
     "ppl": 12.480896535557818
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.555563252830565,
     "ppl": 12.878551495604738
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.4029844871586947,
     "ppl": 11.056124050490586
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.517863508877992,
     "ppl": 12.402071422707351
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.4672606580582754,
     "ppl": 11.790105444442583
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.397763438208653,
     "ppl": 10.99854991510088
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.5442637825785077,
     "ppl": 12.733849752212496
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.52997635816926,
     "ppl": 12.553209352309231
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.5892717522995308,
     "ppl": 13.32006776150703
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.464381919564753,
     "ppl": 11.756213620311858
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.4866398289760903,
     "ppl": 12.02081618413481
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.631759418388357,
     "ppl": 13.898201154106184
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.624759740806112,
     "ppl": 13.801257908600212
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.5155284709603785,
     "ppl": 12.373145899917427
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.4659258415683887,
     "ppl": 11.774378316028141
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.505584608655158,
     "ppl": 12.250718748974064
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.6406337622824956,
     "ppl": 14.022087462465798
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.529818669198812,
     "ppl": 12.551230005715313
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.5409762942262435,
     "ppl": 12.692056105177203
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.575211964335785,
     "ppl": 13.134100824418024
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.389510705398575,
     "ppl": 10.908155335555382
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.500807790404616,
     "ppl": 12.19233883819267
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.6297518806997586,
     "ppl": 13.870327979071508
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.700836284823009,
     "ppl": 14.892180623371695
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.5263607134308526,
     "ppl": 12.507903361504725
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.6302816603776824,
     "ppl": 13.87767814377299
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.4801999889334363,
     "ppl": 11.94365277739869
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.6018112558156514,
     "ppl": 13.488146407047966
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.6526791512414305,
     "ppl": 14.19201029877208
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.694906560453168,
     "ppl": 14.804135396955905
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.60755844542978,
     "ppl": 13.565888527359327
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.6242767667534923,
     "ppl": 13.7945938685456
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.503943370355433,
     "ppl": 12.230628890796035
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.697666601469151,
     "ppl": 14.84505185743771
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.712564128617479,
     "ppl": 15.067861959485136
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.5127227501890763,
     "ppl": 12.338478963073774
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.4049595717164793,
     "ppl": 11.07798240931944
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.4488434746150345,
     "ppl": 11.574952249088172
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.536970219195053,
     "ppl": 12.64131248535777
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.5772740143231223,
     "ppl": 13.16121193948746
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.557952033581951,
     "ppl": 12.909352305067067
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.49532965966133,
     "ppl": 12.125730223895976
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.4270841357787716,
     "ppl": 11.32580936335955
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.500259983095303,
     "ppl": 12.185661614942324
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.6214959976337813,
     "ppl": 13.75628757306296
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.5434582162483497,
     "ppl": 12.723595922223428
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.7167194573722466,
     "ppl": 15.130604146485664
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.5467184301943067,
     "ppl": 12.765145260154965
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.4525491475683756,
     "ppl": 11.617924808524489
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.582307381921909,
     "ppl": 13.227624155561148
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.4890446060376976,
     "ppl": 12.049758352940446
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.6245556464074578,
     "ppl": 13.79844143658954
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.6029298344402845,
     "ppl": 13.50324240075872
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.5841526961838874,
     "ppl": 13.252055814178684
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.6248855205026,
     "ppl": 13.802993935807308
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.7054491519297,
     "ppl": 14.961034959373713
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.559926952283272,
     "ppl": 12.934872418135887
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.426008575008145,
     "ppl": 11.313634315788205
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.487410056804562,
     "ppl": 12.03007851787647
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.6103881385373136,
     "ppl": 13.60433019202882
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.6178766875713806,
     "ppl": 13.706589294020686
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.524615780667095,
     "ppl": 12.486096942024224
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.502250582839499,
     "ppl": 12.209942548628337
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.583600836526263,
     "ppl": 13.244744556773808
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.63341354657371,
     "ppl": 13.921209584561362
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.5433925967842717,
     "ppl": 12.722761034070622
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.558698993187595,
     "ppl": 12.918998672048705
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.3536527859058314,
     "ppl": 10.52394130495089
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.6894672043474253,
     "ppl": 14.723829038135035
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.337725462224891,
     "ppl": 10.357650881447505
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.5569243310433403,
     "ppl": 12.896092145848062
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.468684869573205,
     "ppl": 11.806909011455275
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.5974103899167282,
     "ppl": 13.428917308738853
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.6402508180354656,
     "ppl": 14.016718812753064
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.533754617004408,
     "ppl": 12.600728339441812
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.652497582742558,
     "ppl": 14.189433710686844
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.4544648448473536,
     "ppl": 11.640202567375468
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.450228705035742,
     "ppl": 11.590997335567097
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.4298241652128088,
     "ppl": 11.35688496897413
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.484434701943087,
     "ppl": 11.994337962059436
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.4363240276627876,
     "ppl": 11.430943583800678
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.4967023264674193,
     "ppl": 12.142386240238999
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.596009086102727,
     "ppl": 13.410112494402414
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.4632213187948455,
     "ppl": 11.742577264446156
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.686564042757965,
     "ppl": 14.681145371991155
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.568736215336744,
     "ppl": 13.049322482050929
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.379007178434667,
     "ppl": 10.794180846762275
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.543775902555272,
     "ppl": 12.727638676552575
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.495922034117077,
     "ppl": 12.13291532466286
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.587185158581682,
     "ppl": 13.292303168580762
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.5345439916366836,
     "ppl": 12.610678961608823
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.445054067366759,
     "ppl": 11.531173042146763
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.562239402927446,
     "ppl": 12.964818283014331
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.4607874396003253,
     "ppl": 11.71403200190377
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.6653777599046786,
     "ppl": 14.373378206548264
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.5432444608898033,
     "ppl": 12.72087647607352
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.422689232997663,
     "ppl": 11.276142752197208
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.5586770920950097,
     "ppl": 12.918715734961006
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.505751892911399,
     "ppl": 12.252768272770156
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.5862319740041357,
     "ppl": 13.27963918671534
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.4538151507993007,
     "ppl": 11.632642453195835
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.5281936508212333,
     "ppl": 12.530850589242588
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.53729362941274,
     "ppl": 12.645401476155572
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.42716343694812,
     "ppl": 11.326707548898993
    }
   ]
  },
  "hebbian_nm": {
   "total_nll": 258306.86116924149,
   "n_scored_tokens": 100303.0,
   "ppl": 13.134804735451688,
   "mean_nll": 2.5752655570545397,
   "seconds": 210.79196858406067,
   "tokens_per_second": 475.83881242610374,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.806508545972863,
     "ppl": 332.45634092067695
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.380999522475521,
     "ppl": 79.91787320806607
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 3.952520247016634,
     "ppl": 52.066421864310335
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.3044820329262303,
     "ppl": 27.23443139607294
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 3.536059120200354,
     "ppl": 34.33135649884607
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 2.9138882637799255,
     "ppl": 18.42831358653096
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 2.8365991383780123,
     "ppl": 17.057656054162102
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 2.894334513514387,
     "ppl": 18.0714711188885
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 2.75353680852379,
     "ppl": 15.698054830371058
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 2.714132496841177,
     "ppl": 15.091512456877837
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 2.6271419444676365,
     "ppl": 13.834174507178034
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 2.524368471618147,
     "ppl": 12.483009399068816
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 2.549377948178874,
     "ppl": 12.799139577762567
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 2.566144242566054,
     "ppl": 13.015542790433841
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 2.525293488459786,
     "ppl": 12.49456173522631
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 3.76164642205467,
     "ppl": 43.01919545673623
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 2.9482223843658026,
     "ppl": 19.072020854916573
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 2.894579054386798,
     "ppl": 18.075890872584846
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 2.9034051351130965,
     "ppl": 18.236136273795207
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 2.7749031052688653,
     "ppl": 16.037073012492762
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 2.7912039662769903,
     "ppl": 16.30063340527416
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 2.7165060193312867,
     "ppl": 15.127375044596947
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 2.787443905270275,
     "ppl": 16.23945711459094
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 2.7678697238563834,
     "ppl": 15.92467389752955
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 2.7341345086069264,
     "ppl": 15.396412205480832
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 2.6976878406944986,
     "ppl": 14.84536715818777
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 2.637364983195434,
     "ppl": 13.976327187072544
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 2.7480447591895008,
     "ppl": 15.612076653096295
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 2.626684272103969,
     "ppl": 13.827844436491649
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 2.58057165541752,
     "ppl": 13.204684531939881
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 2.7317277675298492,
     "ppl": 15.359401583143857
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 2.4352795524464828,
     "ppl": 11.4190104795291
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 2.655004879471486,
     "ppl": 14.225055469913723
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 2.5624415884780767,
     "ppl": 12.967439846949953
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 2.5402676984564625,
     "ppl": 12.683065753549995
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 2.559112477590512,
     "ppl": 12.924341581029543
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 2.6093353844051386,
     "ppl": 13.590015713339035
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 2.5748853194021843,
     "ppl": 13.129811337534047
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 2.5778820924845207,
     "ppl": 13.169217418777288
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 2.522939104496322,
     "ppl": 12.465179341736919
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 2.5536202499730902,
     "ppl": 12.853552727452353
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 2.4029583049948227,
     "ppl": 11.055834581028392
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 2.517113000759328,
     "ppl": 12.39276705935321
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 2.4668307097508797,
     "ppl": 11.785037398139764
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 2.397911652750355,
     "ppl": 11.0001801809475
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 2.5444331085054954,
     "ppl": 12.736006105684035
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 2.529345032669233,
     "ppl": 12.545286692289734
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 2.5883981906173568,
     "ppl": 13.308436941565565
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 2.4618503086471186,
     "ppl": 11.726489102892543
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 2.4842237148416513,
     "ppl": 11.991807578407725
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 2.632521869649848,
     "ppl": 13.908801895869503
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 2.6240731680342186,
     "ppl": 13.79178559279144
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 2.5137578775574907,
     "ppl": 12.35125747288467
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 2.4656643289105324,
     "ppl": 11.771299569643233
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 2.5060272373436434,
     "ppl": 12.256142468805372
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 2.6391311987887933,
     "ppl": 14.00103420662701
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 2.5293733546638655,
     "ppl": 12.545642004863655
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 2.541390278134918,
     "ppl": 12.697311499922112
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 2.5743403827953806,
     "ppl": 13.122658371829237
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 2.387598780868192,
     "ppl": 10.88731969022579
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 2.4994678940722204,
     "ppl": 12.176013307801664
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 2.6280153525732963,
     "ppl": 13.846262665507004
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 2.700859905957356,
     "ppl": 14.89253239772556
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 2.5267422048966632,
     "ppl": 12.512675930181553
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 2.629429226835854,
     "ppl": 13.865853386066618
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 2.479563138282812,
     "ppl": 11.936048875888384
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 2.6027136639675392,
     "ppl": 13.500323713943674
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 2.6524917668451513,
     "ppl": 14.189351186636099
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 2.692593807903089,
     "ppl": 14.76993665692008
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 2.6050139506257,
     "ppl": 13.531414073123837
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 2.6228987329172906,
     "ppl": 13.775597543233738
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 2.5017278033734462,
     "ppl": 12.203561109570218
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 2.6983564995006932,
     "ppl": 14.85529696312507
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 2.713029232897538,
     "ppl": 15.07487171658148
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 2.5100124057507527,
     "ppl": 12.305082713352656
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 2.4060935814136752,
     "ppl": 11.090552074511056
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 2.4466565959897655,
     "ppl": 11.549666891507282
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 2.536014593430949,
     "ppl": 12.62923789176993
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 2.575252316197644,
     "ppl": 13.134630820533225
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 2.557130070280173,
     "ppl": 12.898745650959974
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 2.4946452192376762,
     "ppl": 12.11743372351842
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 2.4256494824425854,
     "ppl": 11.309572403160907
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 2.4991942998651293,
     "ppl": 12.172682476764003
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 2.6204410049564437,
     "ppl": 13.741782443154309
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 2.540464033270482,
     "ppl": 12.685556125371258
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 2.7155215677520808,
     "ppl": 15.112490204249477
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 2.5434198404723665,
     "ppl": 12.723107653725517
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 2.451870640682948,
     "ppl": 11.610044640224068
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 2.581109139275478,
     "ppl": 13.211783744410369
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 2.4896098363650085,
     "ppl": 12.05657116702148
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 2.623246383138665,
     "ppl": 13.780387465329706
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 2.6044770483327953,
     "ppl": 13.524150975843
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 2.583056230853414,
     "ppl": 13.23753335756099
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 2.6257521256143157,
     "ppl": 13.814960865461329
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 2.705002554842608,
     "ppl": 14.954354896500314
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 2.557259446201687,
     "ppl": 12.900414546020029
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 2.4252008638652582,
     "ppl": 11.304499856783567
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 2.4874563723742216,
     "ppl": 12.030635710719325
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 2.6085514256692175,
     "ppl": 13.579365876860873
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 2.6157006149849447,
     "ppl": 13.676795189628315
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 2.5230494618760893,
     "ppl": 12.466555042175354
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 2.5006645169567325,
     "ppl": 12.190592124901366
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 2.5819269805989373,
     "ppl": 13.222593306764036
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 2.6322026997556875,
     "ppl": 13.904363333405938
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 2.541346329590229,
     "ppl": 12.696753483822318
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 2.5574618274882335,
     "ppl": 12.903025612719443
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 2.35206903660616,
     "ppl": 10.50728721171471
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 2.6894805695667174,
     "ppl": 14.724025826654007
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 2.3363829645152165,
     "ppl": 10.3437550884837
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 2.5569732823172515,
     "ppl": 12.896723441438313
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 2.466309758919177,
     "ppl": 11.778899571997185
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 2.596371113085103,
     "ppl": 13.414968195856522
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 2.639017704077662,
     "ppl": 13.999445253464783
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 2.534083027060217,
     "ppl": 12.604867224927608
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 2.6526775506305014,
     "ppl": 14.191987582903469
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 2.4534188072002547,
     "ppl": 11.628032843374537
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 2.449872294149042,
     "ppl": 11.586866914036316
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 2.428815580979137,
     "ppl": 11.345436368260389
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 2.4848845389417327,
     "ppl": 11.999734672778104
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 2.4344951020263292,
     "ppl": 11.410056344457375
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 2.496119652838502,
     "ppl": 12.135313252806425
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 2.595449401495715,
     "ppl": 13.402609160807016
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 2.462334975484601,
     "ppl": 11.732173920790887
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 2.6853456873528203,
     "ppl": 14.663269411021552
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 2.5667983360617375,
     "ppl": 13.02405895719687
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 2.3777459540814982,
     "ppl": 10.780575544478596
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 2.54025806713413,
     "ppl": 12.68294359944381
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 2.493036885979836,
     "ppl": 12.097960515762718
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 2.586264928481795,
     "ppl": 13.280076817499147
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 2.5334853743164687,
     "ppl": 12.597336142156356
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 2.4452079674677205,
     "ppl": 11.532947827408465
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 2.558947013378205,
     "ppl": 12.922203241944429
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 2.4605597885264343,
     "ppl": 11.711365593455831
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 2.6651287899835934,
     "ppl": 14.369800113147749
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 2.542384801156695,
     "ppl": 12.709945549908907
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 2.4209996193282968,
     "ppl": 11.257106513738439
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 2.5568221602004595,
     "ppl": 12.894774608551746
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 2.505176909638576,
     "ppl": 12.245725160997306
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 2.585479247092786,
     "ppl": 13.269647006089912
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 2.4527000733610818,
     "ppl": 11.619678385362475
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 2.52491441309546,
     "ppl": 12.4898262522936
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 2.534539882472157,
     "ppl": 12.610627142360642
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 2.425539807716416,
     "ppl": 11.308332096920864
    }
   ]
  },
  "ascent": {
   "total_nll": 788542.9156884569,
   "n_scored_tokens": 100303.0,
   "ppl": 2595.6921465608516,
   "mean_nll": 7.8616084831805315,
   "seconds": 93.4567813873291,
   "tokens_per_second": 1073.255450391523,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.762173565066591,
     "ppl": 318.0388563408095
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.600022129362867,
     "ppl": 99.48651719081359
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.679518324380019,
     "ppl": 107.71817485481503
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 4.761679924226233,
     "ppl": 116.94221503749819
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 5.841720782806853,
     "ppl": 344.3714195171885
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 5.847645125312106,
     "ppl": 346.4176490528868
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 6.696526518525497,
     "ppl": 809.588843782629
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 7.3889223538798,
     "ppl": 1617.961583086968
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 7.907232090484185,
     "ppl": 2716.860026639815
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 7.820806909959553,
     "ppl": 2491.9153483279206
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 7.7589916774398375,
     "ppl": 2342.5413767095315
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 7.730054740413968,
     "ppl": 2275.726771603315
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 7.77196250382018,
     "ppl": 2373.1239862821703
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 7.949694172941835,
     "ppl": 2834.7078875216143
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 8.013066673084074,
     "ppl": 3020.1647838952667
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 5.179992877670443,
     "ppl": 177.68154548233468
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 5.979285409504177,
     "ppl": 395.1578911662816
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 6.9395355140347545,
     "ppl": 1032.2906190816261
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 7.458179083329515,
     "ppl": 1733.9877337083606
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 7.595700035452679,
     "ppl": 1989.6221701636682
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 7.924548070984034,
     "ppl": 2764.3147990959337
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 7.8411768433098095,
     "ppl": 2543.1960166225717
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 7.961520396033161,
     "ppl": 2868.430789641816
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 8.049668461077081,
     "ppl": 3132.7561684900893
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 7.858495743629331,
     "ppl": 2587.6249949381227
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 7.795083179553627,
     "ppl": 2428.631428555447
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 7.506212920296019,
     "ppl": 1819.310605809933
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 7.961514075134411,
     "ppl": 2868.412658638525
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 7.838646421115727,
     "ppl": 2536.768792203345
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 7.680352078772706,
     "ppl": 2165.382022698424
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 7.689557299043781,
     "ppl": 2185.4068663346407
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 7.8305948657372415,
     "ppl": 2516.4258637962103
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 7.689071195064293,
     "ppl": 2184.3447895209124
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 7.615462265841861,
     "ppl": 2029.3326331494272
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 7.573657154659171,
     "ppl": 1946.2450010846308
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 7.535877686683975,
     "ppl": 1874.0884996512602
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 7.466371116745106,
     "ppl": 1748.2509618194592
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 7.850155524665306,
     "ppl": 2566.133382837188
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 8.03459064211555,
     "ppl": 3085.875356485124
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 7.738891194203424,
     "ppl": 2295.9252360273526
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 7.658191356156229,
     "ppl": 2117.923393314591
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 7.9785242304556885,
     "ppl": 2917.62214747251
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 7.671542243366498,
     "ppl": 2146.3891483765433
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 7.514178786693023,
     "ppl": 1833.8608668075226
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 7.7877424171634555,
     "ppl": 2410.868698061739
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 7.744496433111598,
     "ppl": 2308.8305804709103
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 7.645608827469803,
     "ppl": 2091.44151534058
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 7.911002458554303,
     "ppl": 2727.1229242280915
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 7.631100396461989,
     "ppl": 2061.317038275009
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 7.749168586690739,
     "ppl": 2319.643030576058
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 7.801927979535284,
     "ppl": 2445.31194719465
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 7.762149696666396,
     "ppl": 2349.9508609050113
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 7.776821520967652,
     "ppl": 2384.6830966397256
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 7.532399638050636,
     "ppl": 1867.581650833959
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 7.915855138432395,
     "ppl": 2740.388940600041
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 7.939241262016478,
     "ppl": 2805.2312651204925
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 7.917079435786908,
     "ppl": 2743.7460461587507
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 7.8631001974974835,
     "ppl": 2599.5670671169682
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 7.570273813450642,
     "ppl": 1939.671316949526
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 7.696007181761272,
     "ppl": 2199.548039743623
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 7.672162335516876,
     "ppl": 2147.7205201830498
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 7.931765972626988,
     "ppl": 2784.3395327675244
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 8.029484068503029,
     "ppl": 3070.157273748253
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 7.809364894367291,
     "ppl": 2463.565314122006
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 7.86528214652564,
     "ppl": 2605.2453825973394
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 8.009206636189168,
     "ppl": 3008.5293075320287
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 7.901481284795576,
     "ppl": 2701.280732227134
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 8.121909301611149,
     "ppl": 3367.444077491771
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 7.885724223155379,
     "ppl": 2659.0500745264617
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 8.231795607236638,
     "ppl": 3758.576623888989
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 7.677776814678361,
     "ppl": 2159.8127663557098
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 7.757591423441988,
     "ppl": 2339.2635192337607
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 8.00254123305622,
     "ppl": 2988.5429294889636
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 7.689238962602572,
     "ppl": 2184.7112824109495
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 8.039207151911814,
     "ppl": 3100.1542642977615
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 7.8300357898793775,
     "ppl": 2515.0193840487277
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 7.943142667149636,
     "ppl": 2816.1969857281983
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 7.786736852896717,
     "ppl": 2408.4456331251035
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 7.829345046157256,
     "ppl": 2513.2827500517465
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 7.8391962643933715,
     "ppl": 2538.164001008617
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 7.7983663987244505,
     "ppl": 2436.6182619082106
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 7.940298330037969,
     "ppl": 2808.1981532087334
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 7.970669621812184,
     "ppl": 2894.795133324839
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 8.095153966446096,
     "ppl": 3278.541593748875
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 8.081183830238118,
     "ppl": 3233.0583643003188
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 7.986965886250522,
     "ppl": 2942.35595966472
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 8.146366077786018,
     "ppl": 3450.8162553201532
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 7.867662818735788,
     "ppl": 2611.4550064870136
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 7.9343286243791,
     "ppl": 2791.483975799467
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 7.8516623696259,
     "ppl": 2570.0030627649753
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 8.119486813149631,
     "ppl": 3359.2963559345126
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 7.821067758444677,
     "ppl": 2492.5654454563282
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 8.121015951151891,
     "ppl": 3364.4371131151047
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 8.127295728375818,
     "ppl": 3385.6315070544533
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 7.9026477028228514,
     "ppl": 2704.433393072717
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 8.052563101032932,
     "ppl": 3141.8375069288904
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 7.767806862373136,
     "ppl": 2363.282596691909
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 8.18506273569842,
     "ppl": 3586.9686431789924
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 7.97829099625886,
     "ppl": 2916.941737564808
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 7.952403420476393,
     "ppl": 2842.398225687995
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 8.003288375332533,
     "ppl": 2990.776630598516
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 8.007472817394175,
     "ppl": 3003.317582272541
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 7.669204681307821,
     "ppl": 2141.3776901194487
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 7.948372499909779,
     "ppl": 2830.963805324176
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 7.997232765824728,
     "ppl": 2972.7203811738577
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 8.06589725014263,
     "ppl": 3184.011790941718
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 7.822030370571508,
     "ppl": 2494.9659743848088
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 8.164004651557716,
     "ppl": 3512.2237102958543
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 7.770020591956029,
     "ppl": 2368.5200603141298
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 8.285897271376005,
     "ppl": 3967.523086852231
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 7.813252957121445,
     "ppl": 2473.1624557166374
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 8.143187877235635,
     "ppl": 3439.8662790256685
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 8.145268652402814,
     "ppl": 3447.0313191911464
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 8.041015409371798,
     "ppl": 3105.765212864195
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 8.01581758149479,
     "ppl": 3028.4844186310506
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 8.127232580288085,
     "ppl": 3385.417717649281
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 7.941772127966218,
     "ppl": 2812.33992114386
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 8.301160877533462,
     "ppl": 4028.5463292902587
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 7.854514247460151,
     "ppl": 2577.3428586595696
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 7.828599077229785,
     "ppl": 2511.4086183231852
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 8.023935122051626,
     "ppl": 3053.1683144435183
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 8.103516078065713,
     "ppl": 3306.0720705433164
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 7.953306017059991,
     "ppl": 2844.9649227874907
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 8.134264433517515,
     "ppl": 3409.307373999521
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 8.189267964939509,
     "ppl": 3602.0844290008645
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 8.036641812694588,
     "ppl": 3092.2115092705076
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 7.841589655998215,
     "ppl": 2544.2460969356616
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 8.114482207021531,
     "ppl": 3342.526399321111
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 8.066195002040535,
     "ppl": 3184.959977650615
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 7.871318266539637,
     "ppl": 2621.0185127551204
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 7.818848385714569,
     "ppl": 2487.0396478490957
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 8.258166994034415,
     "ppl": 3859.014017830596
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 7.979783076812853,
     "ppl": 2921.2972982241745
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 8.104665644310666,
     "ppl": 3309.8748047276467
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 8.191892321309734,
     "ppl": 3611.549997297788
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 7.757165110387455,
     "ppl": 2338.26647319949
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 8.166294544482632,
     "ppl": 3520.275541918526
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 8.019729842009504,
     "ppl": 3040.3558455571083
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 7.9851215045354715,
     "ppl": 2936.934133628917
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 8.191632564490238,
     "ppl": 3610.6119943886406
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 8.041976361196935,
     "ppl": 3108.751138049298
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 7.918517457716638,
     "ppl": 2747.694451408995
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 8.190892515895142,
     "ppl": 3607.940954526309
    }
   ]
  },
  "frozen": {
   "total_nll": 400431.9434337843,
   "n_scored_tokens": 100303.0,
   "ppl": 54.175186970681075,
   "mean_nll": 3.9922229986519278,
   "seconds": 67.86278176307678,
   "tokens_per_second": 1478.0266501626595,
   "by_position": [
    {
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0,
     "n": 49.0,
     "mean_nll": 5.735029999090701,
     "ppl": 309.52225600616384
    },
    {
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5,
     "n": 98.0,
     "mean_nll": 4.385438137778024,
     "ppl": 80.27338631231079
    },
    {
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5,
     "n": 98.0,
     "mean_nll": 4.084071967674761,
     "ppl": 59.386799300625476
    },
    {
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5,
     "n": 196.0,
     "mean_nll": 3.7155426126614937,
     "ppl": 41.08087203911029
    },
    {
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0,
     "n": 343.0,
     "mean_nll": 4.175981858302635,
     "ppl": 65.10373092854311
    },
    {
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0,
     "n": 539.0,
     "mean_nll": 3.7722450946336195,
     "ppl": 43.4775665960055
    },
    {
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0,
     "n": 833.0,
     "mean_nll": 3.920954691091206,
     "ppl": 50.44858460936561
    },
    {
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0,
     "n": 1323.0,
     "mean_nll": 3.968315506851852,
     "ppl": 52.89535389058551
    },
    {
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0,
     "n": 2205.0,
     "mean_nll": 4.022577241834198,
     "ppl": 55.84484619422524
    },
    {
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5,
     "n": 3528.0,
     "mean_nll": 4.033473445181499,
     "ppl": 56.456670220420776
    },
    {
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0,
     "n": 5635.0,
     "mean_nll": 3.9763474640745353,
     "ppl": 53.32191788898978
    },
    {
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5,
     "n": 9114.0,
     "mean_nll": 3.9458213786279814,
     "ppl": 51.7188013886312
    },
    {
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0,
     "n": 14651.0,
     "mean_nll": 3.9649881478109266,
     "ppl": 52.719644542749414
    },
    {
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5,
     "n": 23618.0,
     "mean_nll": 4.031864491111221,
     "ppl": 56.36590706752756
    },
    {
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5,
     "n": 38024.0,
     "mean_nll": 3.987392771573949,
     "ppl": 53.9141394824872
    }
   ],
   "by_chunk": [
    {
     "chunk": 0,
     "pos_lo": 0,
     "pos_hi": 15,
     "n": 735.0,
     "mean_nll": 4.133599044700616,
     "ppl": 62.40210724147446
    },
    {
     "chunk": 1,
     "pos_lo": 16,
     "pos_hi": 31,
     "n": 784.0,
     "mean_nll": 3.84335195036845,
     "ppl": 46.68168718340013
    },
    {
     "chunk": 2,
     "pos_lo": 32,
     "pos_hi": 47,
     "n": 784.0,
     "mean_nll": 3.983238708771883,
     "ppl": 53.690641295305184
    },
    {
     "chunk": 3,
     "pos_lo": 48,
     "pos_hi": 63,
     "n": 784.0,
     "mean_nll": 3.9449613359476126,
     "ppl": 51.67434013408829
    },
    {
     "chunk": 4,
     "pos_lo": 64,
     "pos_hi": 79,
     "n": 784.0,
     "mean_nll": 4.033600548913678,
     "ppl": 56.463846529970404
    },
    {
     "chunk": 5,
     "pos_lo": 80,
     "pos_hi": 95,
     "n": 784.0,
     "mean_nll": 4.050473897329316,
     "ppl": 57.42466399319032
    },
    {
     "chunk": 6,
     "pos_lo": 96,
     "pos_hi": 111,
     "n": 784.0,
     "mean_nll": 3.974827600629415,
     "ppl": 53.24093741038983
    },
    {
     "chunk": 7,
     "pos_lo": 112,
     "pos_hi": 127,
     "n": 784.0,
     "mean_nll": 4.050956023100446,
     "ppl": 57.452356578718096
    },
    {
     "chunk": 8,
     "pos_lo": 128,
     "pos_hi": 143,
     "n": 784.0,
     "mean_nll": 4.155094103127934,
     "ppl": 63.75796408937218
    },
    {
     "chunk": 9,
     "pos_lo": 144,
     "pos_hi": 159,
     "n": 784.0,
     "mean_nll": 4.025804143133762,
     "ppl": 56.02534306715572
    },
    {
     "chunk": 10,
     "pos_lo": 160,
     "pos_hi": 175,
     "n": 784.0,
     "mean_nll": 4.00942796647367,
     "ppl": 55.115333725553576
    },
    {
     "chunk": 11,
     "pos_lo": 176,
     "pos_hi": 191,
     "n": 784.0,
     "mean_nll": 3.9126800990189086,
     "ppl": 50.03286547620248
    },
    {
     "chunk": 12,
     "pos_lo": 192,
     "pos_hi": 207,
     "n": 784.0,
     "mean_nll": 4.006644888284761,
     "ppl": 54.9621566930863
    },
    {
     "chunk": 13,
     "pos_lo": 208,
     "pos_hi": 223,
     "n": 784.0,
     "mean_nll": 4.050053521215181,
     "ppl": 57.400529109305154
    },
    {
     "chunk": 14,
     "pos_lo": 224,
     "pos_hi": 239,
     "n": 784.0,
     "mean_nll": 3.906400516042465,
     "ppl": 49.71966436129862
    },
    {
     "chunk": 15,
     "pos_lo": 240,
     "pos_hi": 255,
     "n": 784.0,
     "mean_nll": 4.042890891363195,
     "ppl": 56.99085927413101
    },
    {
     "chunk": 16,
     "pos_lo": 256,
     "pos_hi": 271,
     "n": 784.0,
     "mean_nll": 3.8784940185147505,
     "ppl": 48.3513439850359
    },
    {
     "chunk": 17,
     "pos_lo": 272,
     "pos_hi": 287,
     "n": 784.0,
     "mean_nll": 3.9755972957084698,
     "ppl": 53.28193247274386
    },
    {
     "chunk": 18,
     "pos_lo": 288,
     "pos_hi": 303,
     "n": 784.0,
     "mean_nll": 3.9533509156154856,
     "ppl": 52.109689774166654
    },
    {
     "chunk": 19,
     "pos_lo": 304,
     "pos_hi": 319,
     "n": 784.0,
     "mean_nll": 3.8588439006663826,
     "ppl": 47.41050841582524
    },
    {
     "chunk": 20,
     "pos_lo": 320,
     "pos_hi": 335,
     "n": 784.0,
     "mean_nll": 3.8924431640869033,
     "ppl": 49.03052993988092
    },
    {
     "chunk": 21,
     "pos_lo": 336,
     "pos_hi": 351,
     "n": 784.0,
     "mean_nll": 3.91504074594609,
     "ppl": 50.15111492403119
    },
    {
     "chunk": 22,
     "pos_lo": 352,
     "pos_hi": 367,
     "n": 784.0,
     "mean_nll": 4.090615276580361,
     "ppl": 59.77665957046767
    },
    {
     "chunk": 23,
     "pos_lo": 368,
     "pos_hi": 383,
     "n": 784.0,
     "mean_nll": 4.048454947212391,
     "ppl": 57.308843418430286
    },
    {
     "chunk": 24,
     "pos_lo": 384,
     "pos_hi": 399,
     "n": 784.0,
     "mean_nll": 4.00164850741522,
     "ppl": 54.68822971644426
    },
    {
     "chunk": 25,
     "pos_lo": 400,
     "pos_hi": 415,
     "n": 784.0,
     "mean_nll": 3.954705974238578,
     "ppl": 52.18034932174444
    },
    {
     "chunk": 26,
     "pos_lo": 416,
     "pos_hi": 431,
     "n": 784.0,
     "mean_nll": 3.9381471614420773,
     "ppl": 51.32341913926217
    },
    {
     "chunk": 27,
     "pos_lo": 432,
     "pos_hi": 447,
     "n": 784.0,
     "mean_nll": 3.942995290665582,
     "ppl": 51.57284584534184
    },
    {
     "chunk": 28,
     "pos_lo": 448,
     "pos_hi": 463,
     "n": 784.0,
     "mean_nll": 3.917242996876221,
     "ppl": 50.261681967019705
    },
    {
     "chunk": 29,
     "pos_lo": 464,
     "pos_hi": 479,
     "n": 784.0,
     "mean_nll": 3.7753165319060957,
     "ppl": 43.61131050243269
    },
    {
     "chunk": 30,
     "pos_lo": 480,
     "pos_hi": 495,
     "n": 784.0,
     "mean_nll": 3.9655956772455414,
     "ppl": 52.75168300976201
    },
    {
     "chunk": 31,
     "pos_lo": 496,
     "pos_hi": 511,
     "n": 784.0,
     "mean_nll": 3.8569284955268888,
     "ppl": 47.31978499812681
    },
    {
     "chunk": 32,
     "pos_lo": 512,
     "pos_hi": 527,
     "n": 784.0,
     "mean_nll": 4.024966941125373,
     "ppl": 55.97845816622436
    },
    {
     "chunk": 33,
     "pos_lo": 528,
     "pos_hi": 543,
     "n": 784.0,
     "mean_nll": 3.8818004540659916,
     "ppl": 48.51147918019944
    },
    {
     "chunk": 34,
     "pos_lo": 544,
     "pos_hi": 559,
     "n": 784.0,
     "mean_nll": 3.926244363139668,
     "ppl": 50.716148114973976
    },
    {
     "chunk": 35,
     "pos_lo": 560,
     "pos_hi": 575,
     "n": 784.0,
     "mean_nll": 4.072434280524063,
     "ppl": 58.699680302474306
    },
    {
     "chunk": 36,
     "pos_lo": 576,
     "pos_hi": 591,
     "n": 784.0,
     "mean_nll": 4.048735808490164,
     "ppl": 57.324941513980534
    },
    {
     "chunk": 37,
     "pos_lo": 592,
     "pos_hi": 607,
     "n": 784.0,
     "mean_nll": 3.9220889425381644,
     "ppl": 50.505838453445314
    },
    {
     "chunk": 38,
     "pos_lo": 608,
     "pos_hi": 623,
     "n": 784.0,
     "mean_nll": 3.8911407758547583,
     "ppl": 48.96671471978759
    },
    {
     "chunk": 39,
     "pos_lo": 624,
     "pos_hi": 639,
     "n": 784.0,
     "mean_nll": 3.9772942359333534,
     "ppl": 53.372425486118274
    },
    {
     "chunk": 40,
     "pos_lo": 640,
     "pos_hi": 655,
     "n": 784.0,
     "mean_nll": 4.0682163384965175,
     "ppl": 58.45260988457582
    },
    {
     "chunk": 41,
     "pos_lo": 656,
     "pos_hi": 671,
     "n": 784.0,
     "mean_nll": 3.9788366999091895,
     "ppl": 53.4548140540978
    },
    {
     "chunk": 42,
     "pos_lo": 672,
     "pos_hi": 687,
     "n": 784.0,
     "mean_nll": 3.975257295730128,
     "ppl": 53.26381969620342
    },
    {
     "chunk": 43,
     "pos_lo": 688,
     "pos_hi": 703,
     "n": 784.0,
     "mean_nll": 3.8322400866973205,
     "ppl": 46.16583797034372
    },
    {
     "chunk": 44,
     "pos_lo": 704,
     "pos_hi": 719,
     "n": 784.0,
     "mean_nll": 3.939877998290239,
     "ppl": 51.41232852590713
    },
    {
     "chunk": 45,
     "pos_lo": 720,
     "pos_hi": 735,
     "n": 784.0,
     "mean_nll": 3.898536218588143,
     "ppl": 49.33018761924213
    },
    {
     "chunk": 46,
     "pos_lo": 736,
     "pos_hi": 751,
     "n": 784.0,
     "mean_nll": 4.07263499209289,
     "ppl": 58.71146318983883
    },
    {
     "chunk": 47,
     "pos_lo": 752,
     "pos_hi": 767,
     "n": 784.0,
     "mean_nll": 4.048424838405722,
     "ppl": 57.30711794351954
    },
    {
     "chunk": 48,
     "pos_lo": 768,
     "pos_hi": 783,
     "n": 784.0,
     "mean_nll": 3.961025546628736,
     "ppl": 52.511150978199694
    },
    {
     "chunk": 49,
     "pos_lo": 784,
     "pos_hi": 799,
     "n": 784.0,
     "mean_nll": 4.084652890065293,
     "ppl": 59.42130844463793
    },
    {
     "chunk": 50,
     "pos_lo": 800,
     "pos_hi": 815,
     "n": 784.0,
     "mean_nll": 4.062858532208338,
     "ppl": 58.140269600317225
    },
    {
     "chunk": 51,
     "pos_lo": 816,
     "pos_hi": 831,
     "n": 784.0,
     "mean_nll": 4.017282462546472,
     "ppl": 55.549941475930105
    },
    {
     "chunk": 52,
     "pos_lo": 832,
     "pos_hi": 847,
     "n": 784.0,
     "mean_nll": 4.140122954771906,
     "ppl": 62.810543830530094
    },
    {
     "chunk": 53,
     "pos_lo": 848,
     "pos_hi": 863,
     "n": 784.0,
     "mean_nll": 4.055301121219581,
     "ppl": 57.70253583833065
    },
    {
     "chunk": 54,
     "pos_lo": 864,
     "pos_hi": 879,
     "n": 784.0,
     "mean_nll": 4.051571974792008,
     "ppl": 57.4877553557861
    },
    {
     "chunk": 55,
     "pos_lo": 880,
     "pos_hi": 895,
     "n": 784.0,
     "mean_nll": 4.042506365967711,
     "ppl": 56.96894905421762
    },
    {
     "chunk": 56,
     "pos_lo": 896,
     "pos_hi": 911,
     "n": 784.0,
     "mean_nll": 3.9571276572394116,
     "ppl": 52.30686671735699
    },
    {
     "chunk": 57,
     "pos_lo": 912,
     "pos_hi": 927,
     "n": 784.0,
     "mean_nll": 4.1854540092645784,
     "ppl": 65.72333314631835
    },
    {
     "chunk": 58,
     "pos_lo": 928,
     "pos_hi": 943,
     "n": 784.0,
     "mean_nll": 4.028832496526719,
     "ppl": 56.195264766540596
    },
    {
     "chunk": 59,
     "pos_lo": 944,
     "pos_hi": 959,
     "n": 784.0,
     "mean_nll": 4.078938833675851,
     "ppl": 59.08273995836234
    },
    {
     "chunk": 60,
     "pos_lo": 960,
     "pos_hi": 975,
     "n": 784.0,
     "mean_nll": 3.853011323456244,
     "ppl": 47.13478782737176
    },
    {
     "chunk": 61,
     "pos_lo": 976,
     "pos_hi": 991,
     "n": 784.0,
     "mean_nll": 4.0042376462996785,
     "ppl": 54.83000860193512
    },
    {
     "chunk": 62,
     "pos_lo": 992,
     "pos_hi": 1007,
     "n": 784.0,
     "mean_nll": 3.8985246416635406,
     "ppl": 49.329616530685165
    },
    {
     "chunk": 63,
     "pos_lo": 1008,
     "pos_hi": 1023,
     "n": 784.0,
     "mean_nll": 3.988828290669127,
     "ppl": 53.991589836645296
    },
    {
     "chunk": 64,
     "pos_lo": 1024,
     "pos_hi": 1039,
     "n": 784.0,
     "mean_nll": 4.00211484720384,
     "ppl": 54.71373896145588
    },
    {
     "chunk": 65,
     "pos_lo": 1040,
     "pos_hi": 1055,
     "n": 784.0,
     "mean_nll": 4.029819143490014,
     "ppl": 56.25073701513685
    },
    {
     "chunk": 66,
     "pos_lo": 1056,
     "pos_hi": 1071,
     "n": 784.0,
     "mean_nll": 3.9895203616868793,
     "ppl": 54.0289687841248
    },
    {
     "chunk": 67,
     "pos_lo": 1072,
     "pos_hi": 1087,
     "n": 784.0,
     "mean_nll": 3.9378036443304896,
     "ppl": 51.305791694400455
    },
    {
     "chunk": 68,
     "pos_lo": 1088,
     "pos_hi": 1103,
     "n": 784.0,
     "mean_nll": 3.9781604615126693,
     "ppl": 53.418678076000596
    },
    {
     "chunk": 69,
     "pos_lo": 1104,
     "pos_hi": 1119,
     "n": 784.0,
     "mean_nll": 4.0252707530299645,
     "ppl": 55.99546767193025
    },
    {
     "chunk": 70,
     "pos_lo": 1120,
     "pos_hi": 1135,
     "n": 784.0,
     "mean_nll": 4.101807485653975,
     "ppl": 60.449450426955515
    },
    {
     "chunk": 71,
     "pos_lo": 1136,
     "pos_hi": 1151,
     "n": 784.0,
     "mean_nll": 4.188598836264934,
     "ppl": 65.93034699971524
    },
    {
     "chunk": 72,
     "pos_lo": 1152,
     "pos_hi": 1167,
     "n": 784.0,
     "mean_nll": 3.926464588843438,
     "ppl": 50.72731834432576
    },
    {
     "chunk": 73,
     "pos_lo": 1168,
     "pos_hi": 1183,
     "n": 784.0,
     "mean_nll": 3.9748350067438505,
     "ppl": 53.2413317203251
    },
    {
     "chunk": 74,
     "pos_lo": 1184,
     "pos_hi": 1199,
     "n": 784.0,
     "mean_nll": 4.041871494119119,
     "ppl": 56.93279255080678
    },
    {
     "chunk": 75,
     "pos_lo": 1200,
     "pos_hi": 1215,
     "n": 784.0,
     "mean_nll": 4.084780499352765,
     "ppl": 59.42889163930195
    },
    {
     "chunk": 76,
     "pos_lo": 1216,
     "pos_hi": 1231,
     "n": 784.0,
     "mean_nll": 4.025526698498206,
     "ppl": 56.009801292357295
    },
    {
     "chunk": 77,
     "pos_lo": 1232,
     "pos_hi": 1247,
     "n": 784.0,
     "mean_nll": 4.074423508719724,
     "ppl": 58.816563576818176
    },
    {
     "chunk": 78,
     "pos_lo": 1248,
     "pos_hi": 1263,
     "n": 784.0,
     "mean_nll": 4.089279400684862,
     "ppl": 59.69685868574067
    },
    {
     "chunk": 79,
     "pos_lo": 1264,
     "pos_hi": 1279,
     "n": 784.0,
     "mean_nll": 4.040299124515625,
     "ppl": 56.84334350027096
    },
    {
     "chunk": 80,
     "pos_lo": 1280,
     "pos_hi": 1295,
     "n": 784.0,
     "mean_nll": 4.119411943522432,
     "ppl": 61.52305259508838
    },
    {
     "chunk": 81,
     "pos_lo": 1296,
     "pos_hi": 1311,
     "n": 784.0,
     "mean_nll": 3.8703360681184322,
     "ppl": 47.95850069595511
    },
    {
     "chunk": 82,
     "pos_lo": 1312,
     "pos_hi": 1327,
     "n": 784.0,
     "mean_nll": 4.001000165432121,
     "ppl": 54.65278453267967
    },
    {
     "chunk": 83,
     "pos_lo": 1328,
     "pos_hi": 1343,
     "n": 784.0,
     "mean_nll": 4.017189669791752,
     "ppl": 55.544787082984875
    },
    {
     "chunk": 84,
     "pos_lo": 1344,
     "pos_hi": 1359,
     "n": 784.0,
     "mean_nll": 3.985101580504984,
     "ppl": 53.790753292259424
    },
    {
     "chunk": 85,
     "pos_lo": 1360,
     "pos_hi": 1375,
     "n": 784.0,
     "mean_nll": 4.030624633920005,
     "ppl": 56.29606469853928
    },
    {
     "chunk": 86,
     "pos_lo": 1376,
     "pos_hi": 1391,
     "n": 784.0,
     "mean_nll": 3.9620291197121666,
     "ppl": 52.56387620828703
    },
    {
     "chunk": 87,
     "pos_lo": 1392,
     "pos_hi": 1407,
     "n": 784.0,
     "mean_nll": 4.037250788190157,
     "ppl": 56.67032970750813
    },
    {
     "chunk": 88,
     "pos_lo": 1408,
     "pos_hi": 1423,
     "n": 784.0,
     "mean_nll": 4.001336335061027,
     "ppl": 54.67116022747692
    },
    {
     "chunk": 89,
     "pos_lo": 1424,
     "pos_hi": 1439,
     "n": 784.0,
     "mean_nll": 4.035627691147669,
     "ppl": 56.578422869998064
    },
    {
     "chunk": 90,
     "pos_lo": 1440,
     "pos_hi": 1455,
     "n": 784.0,
     "mean_nll": 4.080023431450998,
     "ppl": 59.14685573029735
    },
    {
     "chunk": 91,
     "pos_lo": 1456,
     "pos_hi": 1471,
     "n": 784.0,
     "mean_nll": 3.799223269863581,
     "ppl": 44.666477217009906
    },
    {
     "chunk": 92,
     "pos_lo": 1472,
     "pos_hi": 1487,
     "n": 784.0,
     "mean_nll": 4.089215582011306,
     "ppl": 59.6930490329687
    },
    {
     "chunk": 93,
     "pos_lo": 1488,
     "pos_hi": 1503,
     "n": 784.0,
     "mean_nll": 3.936859377127302,
     "ppl": 51.25736818393429
    },
    {
     "chunk": 94,
     "pos_lo": 1504,
     "pos_hi": 1519,
     "n": 784.0,
     "mean_nll": 3.9671187684928424,
     "ppl": 52.83208985437117
    },
    {
     "chunk": 95,
     "pos_lo": 1520,
     "pos_hi": 1535,
     "n": 784.0,
     "mean_nll": 3.854867757499255,
     "ppl": 47.22237172381437
    },
    {
     "chunk": 96,
     "pos_lo": 1536,
     "pos_hi": 1551,
     "n": 784.0,
     "mean_nll": 4.09179126820876,
     "ppl": 59.84699777215815
    },
    {
     "chunk": 97,
     "pos_lo": 1552,
     "pos_hi": 1567,
     "n": 784.0,
     "mean_nll": 4.197438121778092,
     "ppl": 66.51570743350443
    },
    {
     "chunk": 98,
     "pos_lo": 1568,
     "pos_hi": 1583,
     "n": 784.0,
     "mean_nll": 4.193409609210625,
     "ppl": 66.2482870849538
    },
    {
     "chunk": 99,
     "pos_lo": 1584,
     "pos_hi": 1599,
     "n": 784.0,
     "mean_nll": 4.186618837940879,
     "ppl": 65.79993417434507
    },
    {
     "chunk": 100,
     "pos_lo": 1600,
     "pos_hi": 1615,
     "n": 784.0,
     "mean_nll": 3.9926569789023807,
     "ppl": 54.19870303427545
    },
    {
     "chunk": 101,
     "pos_lo": 1616,
     "pos_hi": 1631,
     "n": 784.0,
     "mean_nll": 3.942765660232351,
     "ppl": 51.56100451002493
    },
    {
     "chunk": 102,
     "pos_lo": 1632,
     "pos_hi": 1647,
     "n": 784.0,
     "mean_nll": 3.934035710475562,
     "ppl": 51.11283861043477
    },
    {
     "chunk": 103,
     "pos_lo": 1648,
     "pos_hi": 1663,
     "n": 784.0,
     "mean_nll": 3.9123193323132592,
     "ppl": 50.01481853971308
    },
    {
     "chunk": 104,
     "pos_lo": 1664,
     "pos_hi": 1679,
     "n": 784.0,
     "mean_nll": 3.7626107347932702,
     "ppl": 43.060699423105014
    },
    {
     "chunk": 105,
     "pos_lo": 1680,
     "pos_hi": 1695,
     "n": 784.0,
     "mean_nll": 3.8607283898956517,
     "ppl": 47.499937245656625
    },
    {
     "chunk": 106,
     "pos_lo": 1696,
     "pos_hi": 1711,
     "n": 784.0,
     "mean_nll": 4.106633274455854,
     "ppl": 60.74187172211364
    },
    {
     "chunk": 107,
     "pos_lo": 1712,
     "pos_hi": 1727,
     "n": 784.0,
     "mean_nll": 3.927425026832661,
     "ppl": 50.7760621919296
    },
    {
     "chunk": 108,
     "pos_lo": 1728,
     "pos_hi": 1743,
     "n": 784.0,
     "mean_nll": 4.203579809604351,
     "ppl": 66.92548321349123
    },
    {
     "chunk": 109,
     "pos_lo": 1744,
     "pos_hi": 1759,
     "n": 784.0,
     "mean_nll": 4.066099120513618,
     "ppl": 58.328983885555544
    },
    {
     "chunk": 110,
     "pos_lo": 1760,
     "pos_hi": 1775,
     "n": 784.0,
     "mean_nll": 3.931570250404116,
     "ppl": 50.98697716464103
    },
    {
     "chunk": 111,
     "pos_lo": 1776,
     "pos_hi": 1791,
     "n": 784.0,
     "mean_nll": 3.928872947839706,
     "ppl": 50.84963517010898
    },
    {
     "chunk": 112,
     "pos_lo": 1792,
     "pos_hi": 1807,
     "n": 784.0,
     "mean_nll": 4.031315237397301,
     "ppl": 56.334956384399206
    },
    {
     "chunk": 113,
     "pos_lo": 1808,
     "pos_hi": 1823,
     "n": 784.0,
     "mean_nll": 4.050869359783611,
     "ppl": 57.44737778267961
    },
    {
     "chunk": 114,
     "pos_lo": 1824,
     "pos_hi": 1839,
     "n": 784.0,
     "mean_nll": 3.891701718187821,
     "ppl": 48.99418992826826
    },
    {
     "chunk": 115,
     "pos_lo": 1840,
     "pos_hi": 1855,
     "n": 784.0,
     "mean_nll": 3.8708158705697744,
     "ppl": 47.98151682330734
    },
    {
     "chunk": 116,
     "pos_lo": 1856,
     "pos_hi": 1871,
     "n": 784.0,
     "mean_nll": 4.072321028439323,
     "ppl": 58.69303281773436
    },
    {
     "chunk": 117,
     "pos_lo": 1872,
     "pos_hi": 1887,
     "n": 784.0,
     "mean_nll": 3.909809887220926,
     "ppl": 49.88946644666382
    },
    {
     "chunk": 118,
     "pos_lo": 1888,
     "pos_hi": 1903,
     "n": 784.0,
     "mean_nll": 4.0520029829318185,
     "ppl": 57.51253838674425
    },
    {
     "chunk": 119,
     "pos_lo": 1904,
     "pos_hi": 1919,
     "n": 784.0,
     "mean_nll": 4.018192057638214,
     "ppl": 55.60049241700178
    },
    {
     "chunk": 120,
     "pos_lo": 1920,
     "pos_hi": 1935,
     "n": 784.0,
     "mean_nll": 3.732440347113211,
     "ppl": 41.78094386200593
    },
    {
     "chunk": 121,
     "pos_lo": 1936,
     "pos_hi": 1951,
     "n": 784.0,
     "mean_nll": 4.044660478502102,
     "ppl": 57.091798850085006
    },
    {
     "chunk": 122,
     "pos_lo": 1952,
     "pos_hi": 1967,
     "n": 784.0,
     "mean_nll": 3.9427759465816794,
     "ppl": 51.56153488725686
    },
    {
     "chunk": 123,
     "pos_lo": 1968,
     "pos_hi": 1983,
     "n": 784.0,
     "mean_nll": 3.996408583640524,
     "ppl": 54.402417033651055
    },
    {
     "chunk": 124,
     "pos_lo": 1984,
     "pos_hi": 1999,
     "n": 784.0,
     "mean_nll": 4.024916279724048,
     "ppl": 55.975622290924925
    },
    {
     "chunk": 125,
     "pos_lo": 2000,
     "pos_hi": 2015,
     "n": 784.0,
     "mean_nll": 3.96054492011617,
     "ppl": 52.48591879094903
    },
    {
     "chunk": 126,
     "pos_lo": 2016,
     "pos_hi": 2031,
     "n": 784.0,
     "mean_nll": 3.9082030248006348,
     "ppl": 49.809365310849905
    },
    {
     "chunk": 127,
     "pos_lo": 2032,
     "pos_hi": 2047,
     "n": 784.0,
     "mean_nll": 3.911621842834931,
     "ppl": 49.979945893086956
    }
   ]
  }
 },
 "eta_k2_per_layer": {
  "0": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.011109285987913609,
   "std": 0.006858855279249221,
   "p5": 0.0031756882090121508,
   "p25": 0.00654763076454401,
   "median": 0.009934242814779282,
   "p75": 0.014232966117560863,
   "p95": 0.02397707849740982,
   "max": 0.16447335481643677,
   "mean_no_token_idx": 0.01726665161550045,
   "mean_gate_sigmoid": 0.4303279221057892,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "1": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.01947580836713314,
   "std": 0.04286293080442018,
   "p5": 0.001800664933398366,
   "p25": 0.003913967404514551,
   "median": 0.006528498604893684,
   "p75": 0.01110725849866867,
   "p95": 0.1403832733631134,
   "max": 0.42824482917785645,
   "mean_no_token_idx": 0.041162461042404175,
   "mean_gate_sigmoid": 0.3234001100063324,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "2": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.006758876144886017,
   "std": 0.008649405171758804,
   "p5": 0.0008755431044846773,
   "p25": 0.0019862838089466095,
   "median": 0.003629266284406185,
   "p75": 0.007269664201885462,
   "p95": 0.022190000861883163,
   "max": 0.1407293826341629,
   "mean_no_token_idx": 0.018253060057759285,
   "mean_gate_sigmoid": 0.2266795039176941,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "3": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.045747458934783936,
   "std": 0.04294128406650543,
   "p5": 0.004306688904762268,
   "p25": 0.018623439595103264,
   "median": 0.04192052409052849,
   "p75": 0.08389954268932343,
   "p95": 0.18422476947307587,
   "max": 0.4438072443008423,
   "mean_no_token_idx": 0.060723401606082916,
   "mean_gate_sigmoid": 0.4039734899997711,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "4": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.025008196011185646,
   "std": 0.03931923502046794,
   "p5": 0.0014948078896850348,
   "p25": 0.00326489913277328,
   "median": 0.0077554648742079735,
   "p75": 0.02988739311695099,
   "p95": 0.10856891423463821,
   "max": 0.4417402148246765,
   "mean_no_token_idx": 0.0625360757112503,
   "mean_gate_sigmoid": 0.2778356969356537,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "5": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.02147378772497177,
   "std": 0.023418127406067597,
   "p5": 0.0011302795028313994,
   "p25": 0.00615047849714756,
   "median": 0.013981452211737633,
   "p75": 0.03061799705028534,
   "p95": 0.07428869605064392,
   "max": 0.2473669797182083,
   "mean_no_token_idx": 0.033941395580768585,
   "mean_gate_sigmoid": 0.25180384516716003,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "6": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.00890967808663845,
   "std": 0.011143244275292207,
   "p5": 0.0006872145459055901,
   "p25": 0.0019016016740351915,
   "median": 0.004220601171255112,
   "p75": 0.010540494695305824,
   "p95": 0.030387714505195618,
   "max": 0.13106130063533783,
   "mean_no_token_idx": 0.01909329742193222,
   "mean_gate_sigmoid": 0.17350701987743378,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "7": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.013679694384336472,
   "std": 0.022746870201888827,
   "p5": 0.0003821591380983591,
   "p25": 0.0015054402174428105,
   "median": 0.005016275681555271,
   "p75": 0.012425835244357586,
   "p95": 0.05361640453338623,
   "max": 0.25355264544487,
   "mean_no_token_idx": 0.03690739721059799,
   "mean_gate_sigmoid": 0.18964914977550507,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "8": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.019560903310775757,
   "std": 0.037091453903468526,
   "p5": 0.00027113824035041034,
   "p25": 0.002052566735073924,
   "median": 0.00769741041585803,
   "p75": 0.019403917714953423,
   "p95": 0.09634243696928024,
   "max": 0.6472271084785461,
   "mean_no_token_idx": 0.033367715775966644,
   "mean_gate_sigmoid": 0.1406337320804596,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "9": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.020262960344552994,
   "std": 0.02865585087169811,
   "p5": 0.0008160179713740945,
   "p25": 0.0037910130340605974,
   "median": 0.010709866881370544,
   "p75": 0.023619621992111206,
   "p95": 0.06687387824058533,
   "max": 0.42553144693374634,
   "mean_no_token_idx": 0.031008752062916756,
   "mean_gate_sigmoid": 0.13945245742797852,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "10": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.018866194412112236,
   "std": 0.02850589763073905,
   "p5": 0.000722551136277616,
   "p25": 0.002847034251317382,
   "median": 0.007886100560426712,
   "p75": 0.020768068730831146,
   "p95": 0.07213401049375534,
   "max": 0.37525126338005066,
   "mean_no_token_idx": 0.02453254535794258,
   "mean_gate_sigmoid": 0.11591233313083649,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "11": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.0314326286315918,
   "std": 0.05283347009099064,
   "p5": 0.0007505622925236821,
   "p25": 0.003233161522075534,
   "median": 0.010845349170267582,
   "p75": 0.031413547694683075,
   "p95": 0.13754627108573914,
   "max": 0.57643061876297,
   "mean_no_token_idx": 0.04133610427379608,
   "mean_gate_sigmoid": 0.13089634478092194,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "12": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.011691898107528687,
   "std": 0.018929543539653752,
   "p5": 0.0004352467367425561,
   "p25": 0.0019285483285784721,
   "median": 0.004800733178853989,
   "p75": 0.011622598394751549,
   "p95": 0.041494131088256836,
   "max": 0.44507336616516113,
   "mean_no_token_idx": 0.017139464616775513,
   "mean_gate_sigmoid": 0.0937742218375206,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "13": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.04125336930155754,
   "std": 0.06183026039671545,
   "p5": 0.0008875950006768107,
   "p25": 0.00518715288490057,
   "median": 0.015346093103289604,
   "p75": 0.04547229781746864,
   "p95": 0.15888181328773499,
   "max": 0.7593037486076355,
   "mean_no_token_idx": 0.04877835512161255,
   "mean_gate_sigmoid": 0.1476215124130249,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "14": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.03268485516309738,
   "std": 0.037766577136920824,
   "p5": 0.001538242562673986,
   "p25": 0.008177287876605988,
   "median": 0.020018581300973892,
   "p75": 0.04148830473423004,
   "p95": 0.10989954322576523,
   "max": 0.3983817398548126,
   "mean_no_token_idx": 0.0559409037232399,
   "mean_gate_sigmoid": 0.16582006216049194,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "15": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.029120812192559242,
   "std": 0.05037521036059376,
   "p5": 0.0012151631526648998,
   "p25": 0.003596089780330658,
   "median": 0.008897172287106514,
   "p75": 0.02681899629533291,
   "p95": 0.12433149665594101,
   "max": 0.7726945877075195,
   "mean_no_token_idx": 0.03872894495725632,
   "mean_gate_sigmoid": 0.12909972667694092,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "16": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.02756747417151928,
   "std": 0.0403473789753615,
   "p5": 0.0008564701420255005,
   "p25": 0.0037560767959803343,
   "median": 0.010209893807768822,
   "p75": 0.03375795856118202,
   "p95": 0.10568852722644806,
   "max": 0.4009142816066742,
   "mean_no_token_idx": 0.04102835804224014,
   "mean_gate_sigmoid": 0.14108145236968994,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "17": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.005033547058701515,
   "std": 0.00863080873515119,
   "p5": 0.00015074809198267758,
   "p25": 0.0005587818450294435,
   "median": 0.0013874373398721218,
   "p75": 0.0034528658725321293,
   "p95": 0.012528634630143642,
   "max": 0.1528472751379013,
   "mean_no_token_idx": 0.010243917815387249,
   "mean_gate_sigmoid": 0.07540547847747803,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "18": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.03392957150936127,
   "std": 0.04011688778095257,
   "p5": 0.0019170958548784256,
   "p25": 0.00731325801461935,
   "median": 0.02076423540711403,
   "p75": 0.046615805476903915,
   "p95": 0.1242513433098793,
   "max": 0.37248939275741577,
   "mean_no_token_idx": 0.051069825887680054,
   "mean_gate_sigmoid": 0.17636214196681976,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "19": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.011177439242601395,
   "std": 0.02001596846584299,
   "p5": 0.0003505704808048904,
   "p25": 0.0013298786943778396,
   "median": 0.0037720054388046265,
   "p75": 0.0102174561470747,
   "p95": 0.039083369076251984,
   "max": 0.356031596660614,
   "mean_no_token_idx": 0.013469032943248749,
   "mean_gate_sigmoid": 0.07851999998092651,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "20": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.01817833073437214,
   "std": 0.028307516068012874,
   "p5": 0.0005641606403514743,
   "p25": 0.002109792083501816,
   "median": 0.00640652421861887,
   "p75": 0.021136367693543434,
   "p95": 0.07708608359098434,
   "max": 0.353289932012558,
   "mean_no_token_idx": 0.021565424278378487,
   "mean_gate_sigmoid": 0.0992082729935646,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "21": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.044195856899023056,
   "std": 0.05843512013416604,
   "p5": 0.0016737226396799088,
   "p25": 0.011822173371911049,
   "median": 0.030867330729961395,
   "p75": 0.06506526470184326,
   "p95": 0.18540456891059875,
   "max": 0.6720604300498962,
   "mean_no_token_idx": 0.05803128704428673,
   "mean_gate_sigmoid": 0.17427736520767212,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "22": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.03321339190006256,
   "std": 0.0392820604167634,
   "p5": 0.0011327387765049934,
   "p25": 0.008009925484657288,
   "median": 0.022243939340114594,
   "p75": 0.049924105405807495,
   "p95": 0.1332048922777176,
   "max": 0.39457154273986816,
   "mean_no_token_idx": 0.03833450376987457,
   "mean_gate_sigmoid": 0.1401117742061615,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "23": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.01636502891778946,
   "std": 0.01907286310070483,
   "p5": 0.0009052514797076583,
   "p25": 0.006008543074131012,
   "median": 0.01177508570253849,
   "p75": 0.022697927430272102,
   "p95": 0.057140856981277466,
   "max": 0.2681442201137543,
   "mean_no_token_idx": 0.023482728749513626,
   "mean_gate_sigmoid": 0.13094380497932434,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  }
 },
 "delta_term_per_layer": {
  "0": {
   "delta_fraction_mean": 0.6485208779563284,
   "delta_fraction_max": 0.7595345585744051,
   "gamma_cv2": 0.8891479348300472,
   "mean_grad_norm": 89.3354667036033,
   "mean_target_norm": 163.4369885116027,
   "n_minibatches": 128
  },
  "1": {
   "delta_fraction_mean": 0.322028219346987,
   "delta_fraction_max": 0.3842203199612191,
   "gamma_cv2": 0.7862059116276094,
   "mean_grad_norm": 102.79812766352485,
   "mean_target_norm": 131.07198558497453,
   "n_minibatches": 128
  },
  "2": {
   "delta_fraction_mean": 0.29842905895043015,
   "delta_fraction_max": 0.34746926998923955,
   "gamma_cv2": 0.6131200744143174,
   "mean_grad_norm": 116.517139766323,
   "mean_target_norm": 110.16934128865786,
   "n_minibatches": 128
  },
  "3": {
   "delta_fraction_mean": 0.18111400374764275,
   "delta_fraction_max": 0.20220827611237221,
   "gamma_cv2": 0.5520131012346305,
   "mean_grad_norm": 547.4780782166755,
   "mean_target_norm": 154.5244799836419,
   "n_minibatches": 128
  },
  "4": {
   "delta_fraction_mean": 0.32841066732297886,
   "delta_fraction_max": 0.39285466285694814,
   "gamma_cv2": 0.5277027783202846,
   "mean_grad_norm": 128.68347372907152,
   "mean_target_norm": 113.45949738028507,
   "n_minibatches": 128
  },
  "5": {
   "delta_fraction_mean": 0.16846223766253757,
   "delta_fraction_max": 0.1869016666875497,
   "gamma_cv2": 0.39083630752912946,
   "mean_grad_norm": 185.82470299245853,
   "mean_target_norm": 121.71524871591795,
   "n_minibatches": 128
  },
  "6": {
   "delta_fraction_mean": 0.2559255161566886,
   "delta_fraction_max": 0.29298754930879417,
   "gamma_cv2": 0.49265288175369343,
   "mean_grad_norm": 144.57864048088254,
   "mean_target_norm": 127.39556256126549,
   "n_minibatches": 128
  },
  "7": {
   "delta_fraction_mean": 0.24275365995720294,
   "delta_fraction_max": 0.2673811488003627,
   "gamma_cv2": 0.504203179183831,
   "mean_grad_norm": 122.57287504859956,
   "mean_target_norm": 125.06816757779048,
   "n_minibatches": 128
  },
  "8": {
   "delta_fraction_mean": 0.24725083380442725,
   "delta_fraction_max": 0.27560777950800325,
   "gamma_cv2": 0.4577263419908483,
   "mean_grad_norm": 165.4064323459882,
   "mean_target_norm": 162.2433208663371,
   "n_minibatches": 128
  },
  "9": {
   "delta_fraction_mean": 0.23687729066646257,
   "delta_fraction_max": 0.26681636982628176,
   "gamma_cv2": 0.49546601198932316,
   "mean_grad_norm": 135.18614090404031,
   "mean_target_norm": 150.58265760192117,
   "n_minibatches": 128
  },
  "10": {
   "delta_fraction_mean": 0.26312480589114434,
   "delta_fraction_max": 0.31490350797002387,
   "gamma_cv2": 0.45703904789822974,
   "mean_grad_norm": 130.77636622577788,
   "mean_target_norm": 158.8663690898621,
   "n_minibatches": 128
  },
  "11": {
   "delta_fraction_mean": 0.21192504367193485,
   "delta_fraction_max": 0.23190730425114697,
   "gamma_cv2": 0.4804828644553624,
   "mean_grad_norm": 132.88963219329275,
   "mean_target_norm": 196.38644419863928,
   "n_minibatches": 128
  },
  "12": {
   "delta_fraction_mean": 0.22235432393748372,
   "delta_fraction_max": 0.2767802501807691,
   "gamma_cv2": 0.4787270533579228,
   "mean_grad_norm": 121.76545980704739,
   "mean_target_norm": 145.67357038410748,
   "n_minibatches": 128
  },
  "13": {
   "delta_fraction_mean": 0.21908203510507765,
   "delta_fraction_max": 0.2502373305969869,
   "gamma_cv2": 0.42424255752707485,
   "mean_grad_norm": 139.54565033790058,
   "mean_target_norm": 169.4206376646924,
   "n_minibatches": 128
  },
  "14": {
   "delta_fraction_mean": 0.19646814182649855,
   "delta_fraction_max": 0.21424556731802072,
   "gamma_cv2": 0.510770492175123,
   "mean_grad_norm": 131.36066829235816,
   "mean_target_norm": 164.7147369705126,
   "n_minibatches": 128
  },
  "15": {
   "delta_fraction_mean": 0.263010758466086,
   "delta_fraction_max": 0.3138402558047065,
   "gamma_cv2": 0.5032655195453571,
   "mean_grad_norm": 140.68116682984774,
   "mean_target_norm": 148.53676393267162,
   "n_minibatches": 128
  },
  "16": {
   "delta_fraction_mean": 0.2041764880487918,
   "delta_fraction_max": 0.23043002571170934,
   "gamma_cv2": 0.5105500565152152,
   "mean_grad_norm": 147.31940976930133,
   "mean_target_norm": 204.04338442359352,
   "n_minibatches": 128
  },
  "17": {
   "delta_fraction_mean": 0.2585870461596442,
   "delta_fraction_max": 0.293576497563054,
   "gamma_cv2": 0.5095001760017897,
   "mean_grad_norm": 140.5627415158626,
   "mean_target_norm": 162.63256139487737,
   "n_minibatches": 128
  },
  "18": {
   "delta_fraction_mean": 0.24678586984634523,
   "delta_fraction_max": 0.27561197280100486,
   "gamma_cv2": 0.4466046340889123,
   "mean_grad_norm": 190.05932797017095,
   "mean_target_norm": 207.73790564440972,
   "n_minibatches": 128
  },
  "19": {
   "delta_fraction_mean": 0.2636927166039434,
   "delta_fraction_max": 0.3022401491547175,
   "gamma_cv2": 0.4425129692891949,
   "mean_grad_norm": 202.28040511942842,
   "mean_target_norm": 183.99306916023014,
   "n_minibatches": 128
  },
  "20": {
   "delta_fraction_mean": 0.28748414690576685,
   "delta_fraction_max": 0.3212987188862237,
   "gamma_cv2": 0.49905537752112683,
   "mean_grad_norm": 146.59036971279093,
   "mean_target_norm": 168.45242276619345,
   "n_minibatches": 128
  },
  "21": {
   "delta_fraction_mean": 0.25676694824653007,
   "delta_fraction_max": 0.2852440716212531,
   "gamma_cv2": 0.5315897837151973,
   "mean_grad_norm": 86.68008898852779,
   "mean_target_norm": 157.65168286592788,
   "n_minibatches": 128
  },
  "22": {
   "delta_fraction_mean": 0.2791273998768329,
   "delta_fraction_max": 0.313578989961111,
   "gamma_cv2": 0.5870167735697458,
   "mean_grad_norm": 74.89390824194975,
   "mean_target_norm": 151.76299679521324,
   "n_minibatches": 128
  },
  "23": {
   "delta_fraction_mean": 0.2642323491514004,
   "delta_fraction_max": 0.31920197206052486,
   "gamma_cv2": 0.5614105378046267,
   "mean_grad_norm": 88.965663049358,
   "mean_target_norm": 152.54803315170835,
   "n_minibatches": 128
  }
 },
 "ttt_norm_stats": {
  "0": {
   "gamma_rms": 0.17191237885673988,
   "gamma_cv2": 0.8891479348300472,
   "beta_rms": 0.03268735454021246
  },
  "1": {
   "gamma_rms": 0.17749410629505538,
   "gamma_cv2": 0.7862059116276094,
   "beta_rms": 0.03301546869416524
  },
  "2": {
   "gamma_rms": 0.20951839799431327,
   "gamma_cv2": 0.6131200744143174,
   "beta_rms": 0.043817069881543234
  },
  "3": {
   "gamma_rms": 0.2527456868132884,
   "gamma_cv2": 0.5520131012346305,
   "beta_rms": 0.04241126110411465
  },
  "4": {
   "gamma_rms": 0.22857905247840782,
   "gamma_cv2": 0.5277027783202846,
   "beta_rms": 0.043760523072771236
  },
  "5": {
   "gamma_rms": 0.22576248293566847,
   "gamma_cv2": 0.39083630752912946,
   "beta_rms": 0.046805230465749526
  },
  "6": {
   "gamma_rms": 0.22803907323212866,
   "gamma_cv2": 0.49265288175369343,
   "beta_rms": 0.06403847607448503
  },
  "7": {
   "gamma_rms": 0.2308110080458417,
   "gamma_cv2": 0.504203179183831,
   "beta_rms": 0.04427435567802313
  },
  "8": {
   "gamma_rms": 0.24798123460500726,
   "gamma_cv2": 0.4577263419908483,
   "beta_rms": 0.06474838021037163
  },
  "9": {
   "gamma_rms": 0.25136443241438006,
   "gamma_cv2": 0.49546601198932316,
   "beta_rms": 0.05227617924833135
  },
  "10": {
   "gamma_rms": 0.2558975105235979,
   "gamma_cv2": 0.45703904789822974,
   "beta_rms": 0.06428935370299793
  },
  "11": {
   "gamma_rms": 0.2572753332647143,
   "gamma_cv2": 0.4804828644553624,
   "beta_rms": 0.05983501680768656
  },
  "12": {
   "gamma_rms": 0.24642701625243849,
   "gamma_cv2": 0.4787270533579228,
   "beta_rms": 0.06808193372192851
  },
  "13": {
   "gamma_rms": 0.26096832933637837,
   "gamma_cv2": 0.42424255752707485,
   "beta_rms": 0.06863177299644709
  },
  "14": {
   "gamma_rms": 0.2304384320143341,
   "gamma_cv2": 0.510770492175123,
   "beta_rms": 0.054843979812153755
  },
  "15": {
   "gamma_rms": 0.2436166232970848,
   "gamma_cv2": 0.5032655195453571,
   "beta_rms": 0.07058835598412495
  },
  "16": {
   "gamma_rms": 0.24792132180702428,
   "gamma_cv2": 0.5105500565152152,
   "beta_rms": 0.07218754530254663
  },
  "17": {
   "gamma_rms": 0.24582270330123895,
   "gamma_cv2": 0.5095001760017897,
   "beta_rms": 0.06399305490680482
  },
  "18": {
   "gamma_rms": 0.25985258422781743,
   "gamma_cv2": 0.4466046340889123,
   "beta_rms": 0.0824940190867719
  },
  "19": {
   "gamma_rms": 0.2717782774481245,
   "gamma_cv2": 0.4425129692891949,
   "beta_rms": 0.06948125151805
  },
  "20": {
   "gamma_rms": 0.2373661719462062,
   "gamma_cv2": 0.49905537752112683,
   "beta_rms": 0.06532528450659793
  },
  "21": {
   "gamma_rms": 0.21173393807869775,
   "gamma_cv2": 0.5315897837151973,
   "beta_rms": 0.038410921440471715
  },
  "22": {
   "gamma_rms": 0.19866860856364915,
   "gamma_cv2": 0.5870167735697458,
   "beta_rms": 0.033559192379127405
  },
  "23": {
   "gamma_rms": 0.20000046934334129,
   "gamma_cv2": 0.5614105378046267,
   "beta_rms": 0.04762007406121726
  }
 },
 "normmatch_ratio": {
  "level": "token",
  "n_calls": 150528,
  "mean": 1.0171405783766696,
  "median": 1.0123758297413588,
  "p05_of_call_p05": 0.8700164258480072,
  "p95_of_call_p95": 1.4572775661945343,
  "per_layer": {
   "0": {
    "mean": 1.0959135501484432,
    "min": 0.8848698963411152,
    "max": 1.189743805443868,
    "n": 6272
   },
   "1": {
    "mean": 1.0226372862366495,
    "min": 0.9456503114197403,
    "max": 1.0770826560910791,
    "n": 6272
   },
   "2": {
    "mean": 1.0459595997820228,
    "min": 0.9617131056729704,
    "max": 1.1025123335421085,
    "n": 6272
   },
   "3": {
    "mean": 1.0414176761075156,
    "min": 0.9531021188013256,
    "max": 1.087249664356932,
    "n": 6272
   },
   "4": {
    "mean": 1.0295912434991565,
    "min": 0.9199072027113289,
    "max": 1.0606473213993013,
    "n": 6272
   },
   "5": {
    "mean": 1.013772996859374,
    "min": 0.9657684850972146,
    "max": 1.0324043522123247,
    "n": 6272
   },
   "6": {
    "mean": 1.017123233461907,
    "min": 0.9727791508194059,
    "max": 1.039284543832764,
    "n": 6272
   },
   "7": {
    "mean": 1.0103368599037803,
    "min": 0.9435681197792292,
    "max": 1.0332180387340486,
    "n": 6272
   },
   "8": {
    "mean": 1.0149297408833615,
    "min": 0.9311897316947579,
    "max": 1.0422213482670486,
    "n": 6272
   },
   "9": {
    "mean": 1.0416576442143084,
    "min": 0.9529400812461972,
    "max": 1.0790019675623626,
    "n": 6272
   },
   "10": {
    "mean": 1.025056219789822,
    "min": 0.9441348421387374,
    "max": 1.0615847981534898,
    "n": 6272
   },
   "11": {
    "mean": 1.0140801005676325,
    "min": 0.9411083178129047,
    "max": 1.0437878984957933,
    "n": 6272
   },
   "12": {
    "mean": 1.015260428153963,
    "min": 0.9468713458627462,
    "max": 1.042112670140341,
    "n": 6272
   },
   "13": {
    "mean": 0.9970024317880583,
    "min": 0.9349312665872276,
    "max": 1.0236983899958432,
    "n": 6272
   },
   "14": {
    "mean": 0.9977451582862883,
    "min": 0.9339076643809676,
    "max": 1.017506935633719,
    "n": 6272
   },
   "15": {
    "mean": 1.005840800466326,
    "min": 0.9199977931566536,
    "max": 1.0345832980237901,
    "n": 6272
   },
   "16": {
    "mean": 1.003829422903622,
    "min": 0.9443748015910387,
    "max": 1.0243394845165312,
    "n": 6272
   },
   "17": {
    "mean": 0.9976296470615533,
    "min": 0.9523832888808101,
    "max": 1.0247622372116894,
    "n": 6272
   },
   "18": {
    "mean": 1.011226744734108,
    "min": 0.9567766017280519,
    "max": 1.0366294891573489,
    "n": 6272
   },
   "19": {
    "mean": 0.9854769220760039,
    "min": 0.9518837097566575,
    "max": 1.0073847016319633,
    "n": 6272
   },
   "20": {
    "mean": 1.0034451405573068,
    "min": 0.9443218731321394,
    "max": 1.0259058333467692,
    "n": 6272
   },
   "21": {
    "mean": 1.0040081386312671,
    "min": 0.9643604806624353,
    "max": 1.0176712479442358,
    "n": 6272
   },
   "22": {
    "mean": 1.0104104360211843,
    "min": 0.9469775233883411,
    "max": 1.0356022918131202,
    "n": 6272
   },
   "23": {
    "mean": 1.007022458906416,
    "min": 0.9573486193548888,
    "max": 1.027267178054899,
    "n": 6272
   }
  }
 },
 "deltas_vs_descent": {
  "hebbian": {
   "overall": {
    "n": 100303,
    "delta_nll": 0.028914736522260336,
    "se": 0.0008242729045488456,
    "t": 35.07908165207301,
    "ppl_ratio": 1.0293368258959155
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.007658880584093989,
     "se": 0.002958178479975012,
     "t": -2.5890529039879584,
     "ppl_ratio": 0.9923703739086084,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": -0.00496752455602495,
     "se": 0.0038646347441164673,
     "t": -1.2853800902109898,
     "ppl_ratio": 0.9950447931894076,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": -0.013912443983919767,
     "se": 0.00948935815425144,
     "t": -1.4661101159604444,
     "ppl_ratio": 0.9861838868151539,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": -0.006080099314983402,
     "se": 0.010942038197147008,
     "t": -0.5556642378171105,
     "ppl_ratio": 0.9939383470846083,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": -0.016980270713533963,
     "se": 0.011090253925654998,
     "t": -1.5310984606270948,
     "ppl_ratio": 0.983163081549644,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": 0.0019717507487076987,
     "se": 0.0074179222621011485,
     "t": 0.265809033721148,
     "ppl_ratio": 1.0019736959274743,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 0.010288057820174622,
     "se": 0.0061818280561480796,
     "t": 1.664241989057384,
     "ppl_ratio": 1.0103411618432112,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 0.024587839654134767,
     "se": 0.00689537569081227,
     "t": 3.5658448149383344,
     "ppl_ratio": 1.024892613366062,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 0.020905593581227386,
     "se": 0.004926046832826548,
     "t": 4.24388851561767,
     "ppl_ratio": 1.0211256462715763,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 0.030294690149032893,
     "se": 0.0038152391432796353,
     "t": 7.940443314646624,
     "ppl_ratio": 1.0307582435016074,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 0.019906474623286693,
     "se": 0.0030478138292852406,
     "t": 6.531394546482214,
     "ppl_ratio": 1.0201059297738158,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 0.027469319110438702,
     "se": 0.002477275383481905,
     "t": 11.088520595489683,
     "ppl_ratio": 1.0278500792687137,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 0.027443219331978137,
     "se": 0.0020923760010641353,
     "t": 13.115816334168015,
     "ppl_ratio": 1.027823252959436,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 0.03012378612869109,
     "se": 0.0017292656165730177,
     "t": 17.419987906998973,
     "ppl_ratio": 1.0305820978262232,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 0.03248798370488666,
     "se": 0.001433842639724196,
     "t": 22.657984080551422,
     "ppl_ratio": 1.0330214799784307,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": -0.014078298275294433,
     "se": 0.0059137426428499725,
     "t": -2.3806071933677804,
     "ppl_ratio": 0.9860203375484897,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 0.007775074179437292,
     "se": 0.0059827734090400694,
     "t": 1.2995769098807965,
     "ppl_ratio": 1.0078053785573666,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 0.005774465134654561,
     "se": 0.0076151356714166145,
     "t": 0.7582878866267605,
     "ppl_ratio": 1.0057911694958892,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 0.02811059612121175,
     "se": 0.008850103662632362,
     "t": 3.1763013398252755,
     "ppl_ratio": 1.0285094272848367,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 0.028942769866596198,
     "se": 0.008544969415332218,
     "t": 3.3871121662137558,
     "ppl_ratio": 1.0293656820540589,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 0.020747252221725625,
     "se": 0.008164704618517088,
     "t": 2.5410903628616315,
     "ppl_ratio": 1.020963972648672,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 0.015558590453433309,
     "se": 0.007889957532186005,
     "t": 1.9719485675257646,
     "ppl_ratio": 1.0156802554817221,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 0.03144843031026428,
     "se": 0.008059806466762217,
     "t": 3.901884051429058,
     "ppl_ratio": 1.0319481569771451,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 0.018994734436393296,
     "se": 0.009231807450364837,
     "t": 2.057531478913442,
     "ppl_ratio": 1.0191762820657393,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 0.031591234360482015,
     "se": 0.007939628101927358,
     "t": 3.9789312490358575,
     "ppl_ratio": 1.032095533876335,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 0.03265390654094202,
     "se": 0.007597787496230441,
     "t": 4.297817826195177,
     "ppl_ratio": 1.0331928960526222,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 0.031035851631832066,
     "se": 0.0077864694368080445,
     "t": 3.9858695758979032,
     "ppl_ratio": 1.0315224849879607,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 0.01458767835814233,
     "se": 0.008341618488759948,
     "t": 1.7487827305694619,
     "ppl_ratio": 1.0146945978076347,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 0.01888391764184318,
     "se": 0.007987401097318705,
     "t": 2.3642130164444017,
     "ppl_ratio": 1.0190633464747751,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 0.021903772530150696,
     "se": 0.007387733502224168,
     "t": 2.964883955756701,
     "ppl_ratio": 1.0221454212701864,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 0.02904387093097015,
     "se": 0.008269673653138432,
     "t": 3.512093965152746,
     "ppl_ratio": 1.029469757281114,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 0.026299151347560078,
     "se": 0.00771877300094524,
     "t": 3.407167349569612,
     "ppl_ratio": 1.0266480256802242,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 0.01847597662522647,
     "se": 0.008457440415280045,
     "t": 2.1845825353786648,
     "ppl_ratio": 1.0186477135198464,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 0.011563056035054949,
     "se": 0.0089626286871009,
     "t": 1.2901411448291513,
     "ppl_ratio": 1.0116301665857348,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 0.01734876349496517,
     "se": 0.007796077174652964,
     "t": 2.2253196198942753,
     "ppl_ratio": 1.0175001273506663,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 0.041294351536970336,
     "se": 0.009095496851504011,
     "t": 4.540087497269816,
     "ppl_ratio": 1.0421588214529776,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 0.02629321372314178,
     "se": 0.008146924005075471,
     "t": 3.227379279193142,
     "ppl_ratio": 1.0266419298479352,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 0.014924744664681942,
     "se": 0.009009302004739317,
     "t": 1.6565927811977914,
     "ppl_ratio": 1.0150366748160615,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 0.018874767639639644,
     "se": 0.009312987807229658,
     "t": 2.0267145228072985,
     "ppl_ratio": 1.0190540220855684,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 0.03866154191088095,
     "se": 0.008160915550064764,
     "t": 4.737402522266528,
     "ppl_ratio": 1.0394186244672914,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 0.017003787405012273,
     "se": 0.00833028753131795,
     "t": 2.041200539727597,
     "ppl_ratio": 1.017149174673828,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 0.03256622405984319,
     "se": 0.008589032685811893,
     "t": 3.791605556891045,
     "ppl_ratio": 1.0331023071076324,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 0.031637816668203596,
     "se": 0.008793089340820128,
     "t": 3.598031981926019,
     "ppl_ratio": 1.0321436123878873,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 0.024979247675437178,
     "se": 0.007679761915264421,
     "t": 3.2526070405630696,
     "ppl_ratio": 1.0252938430730476,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 0.04118419696184578,
     "se": 0.008250035843515071,
     "t": 4.99200218556851,
     "ppl_ratio": 1.0420440292133493,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 0.028759545989362673,
     "se": 0.008773578212215567,
     "t": 3.2779722587211206,
     "ppl_ratio": 1.0291770949600585,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 0.021860534298225178,
     "se": 0.00908874807098858,
     "t": 2.4052305254234443,
     "ppl_ratio": 1.0221012264648592,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 0.018912447283863616,
     "se": 0.008406230720887297,
     "t": 2.2498130151092695,
     "ppl_ratio": 1.0190924204019784,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 0.019060869120094092,
     "se": 0.008700937987808997,
     "t": 2.1906683103362576,
     "ppl_ratio": 1.0192436871956732,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 0.020318052796997155,
     "se": 0.009265168691131717,
     "t": 2.1929501204273656,
     "ppl_ratio": 1.0205258695224728,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 0.025403562343937515,
     "se": 0.009449749733296986,
     "t": 2.6882788498012737,
     "ppl_ratio": 1.0257289826017004,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 0.028417995632482918,
     "se": 0.009666381881056684,
     "t": 2.939879262185366,
     "ppl_ratio": 1.028825639179323,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 0.028563406110975496,
     "se": 0.008819261111922482,
     "t": 3.238752742263354,
     "ppl_ratio": 1.0289752520851798,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 0.022740773554725903,
     "se": 0.008460411552792858,
     "t": 2.687903940939962,
     "ppl_ratio": 1.0230013161775435,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 0.03242440249460181,
     "se": 0.009291428259689285,
     "t": 3.4897113326779445,
     "ppl_ratio": 1.0329558013104703,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 0.043825229892993714,
     "se": 0.0088446012757953,
     "t": 4.955026069171556,
     "ppl_ratio": 1.0447997391688095,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 0.03857402138741687,
     "se": 0.008897656025783999,
     "t": 4.335301485653689,
     "ppl_ratio": 1.039327657985955,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 0.033419127950554406,
     "se": 0.008944796969537604,
     "t": 3.7361527672865655,
     "ppl_ratio": 1.033983819954298,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 0.036280767977428886,
     "se": 0.00922115741304377,
     "t": 3.9345134620636664,
     "ppl_ratio": 1.036946947120188,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 0.01917694851227582,
     "se": 0.008450774016442925,
     "t": 2.269253499734185,
     "ppl_ratio": 1.019362007250495,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 0.02117647910733226,
     "se": 0.008323364734975273,
     "t": 2.544220970919061,
     "ppl_ratio": 1.021402291897442,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 0.044183958507453415,
     "se": 0.010399032144294213,
     "t": 4.2488529600032505,
     "ppl_ratio": 1.0451746059653326,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 0.01984462574449244,
     "se": 0.00913954624727802,
     "t": 2.1712922291303745,
     "ppl_ratio": 1.020042839316865,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 0.026195259490101385,
     "se": 0.008600596988709316,
     "t": 3.0457489781802325,
     "ppl_ratio": 1.02654137085026,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 0.018617491034475204,
     "se": 0.009029667338638676,
     "t": 2.061813612425062,
     "ppl_ratio": 1.0187918770496256,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 0.043459930463303424,
     "se": 0.011464042310368381,
     "t": 3.7909778494098125,
     "ppl_ratio": 1.0444181441224205,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 0.023194271816098896,
     "se": 0.01015725419179436,
     "t": 2.283517905344598,
     "ppl_ratio": 1.0234653507072857,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 0.016801058677789135,
     "se": 0.010176750083773384,
     "t": 1.6509257414681011,
     "ppl_ratio": 1.0169429902167126,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 0.014608293427102416,
     "se": 0.009353641034877893,
     "t": 1.5617761439241633,
     "ppl_ratio": 1.0147155160223564,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 0.029829486897378563,
     "se": 0.009502538930552433,
     "t": 3.1391070444837856,
     "ppl_ratio": 1.0302788429330583,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 0.02367711256438989,
     "se": 0.010154033048503328,
     "t": 2.3317939237828087,
     "ppl_ratio": 1.0239596408051685,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 0.04149061764696412,
     "se": 0.009955159309248354,
     "t": 4.167750244681598,
     "ppl_ratio": 1.042363381984353,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 0.018908767961956334,
     "se": 0.008515226091698783,
     "t": 2.2205831951297075,
     "ppl_ratio": 1.0190886708398086,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 0.030126630640246062,
     "se": 0.00890116688872725,
     "t": 3.3845709238863373,
     "ppl_ratio": 1.0305850293330783,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 0.03169045821166074,
     "se": 0.010040211575623901,
     "t": 3.156353625913654,
     "ppl_ratio": 1.0321979474508411,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 0.032333498497605105,
     "se": 0.00933607032873764,
     "t": 3.463287803014764,
     "ppl_ratio": 1.032861905767215,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 0.032318113726196133,
     "se": 0.009358733103268688,
     "t": 3.4532573340411337,
     "ppl_ratio": 1.0328460155451318,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 0.038673964369854846,
     "se": 0.00867642720120692,
     "t": 4.457360555560839,
     "ppl_ratio": 1.0394315366827112,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 0.039661258204470515,
     "se": 0.009151941999596066,
     "t": 4.333643963895425,
     "ppl_ratio": 1.0404582677896286,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 0.04279381227282482,
     "se": 0.009581905613785312,
     "t": 4.466106638668841,
     "ppl_ratio": 1.0437226698578999,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 0.029778770543572943,
     "se": 0.00957441178613769,
     "t": 3.1102454342613646,
     "ppl_ratio": 1.0302265922717344,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 0.032309113953677214,
     "se": 0.008940344412973292,
     "t": 3.6138556258295385,
     "ppl_ratio": 1.0328367202077728,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 0.031659557598067184,
     "se": 0.008649238257457115,
     "t": 3.660386805828971,
     "ppl_ratio": 1.0321660523937057,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 0.02543166632793549,
     "se": 0.009280446029782785,
     "t": 2.7403495743976363,
     "ppl_ratio": 1.0257578100776952,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 0.037936406066350806,
     "se": 0.008822612601417095,
     "t": 4.299906136676276,
     "ppl_ratio": 1.0386651779737626,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 0.029098690312281985,
     "se": 0.010285597675878536,
     "t": 2.8290714092894502,
     "ppl_ratio": 1.0295261937231786,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 0.03938977142807252,
     "se": 0.009261779869297524,
     "t": 4.252937554545885,
     "ppl_ratio": 1.0401758354685846,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 0.0282679341820911,
     "se": 0.008693701557758659,
     "t": 3.251541819590471,
     "ppl_ratio": 1.0286712636949016,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 0.029375871323732008,
     "se": 0.009552867375261757,
     "t": 3.075084178369752,
     "ppl_ratio": 1.0298115983874185,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 0.028363790174763863,
     "se": 0.009600630752650706,
     "t": 2.9543673645539075,
     "ppl_ratio": 1.0287698727260748,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 0.03017925419900231,
     "se": 0.009651956982409142,
     "t": 3.1267497621471505,
     "ppl_ratio": 1.0306392638119157,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 0.03693017549413962,
     "se": 0.010439894801810153,
     "t": 3.537408776162799,
     "ppl_ratio": 1.0376205669652996,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 0.024658121641436992,
     "se": 0.009209637442303634,
     "t": 2.6774258808682463,
     "ppl_ratio": 1.0249646473870182,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 0.016349923718484653,
     "se": 0.00885757323025867,
     "t": 1.84586943776328,
     "ppl_ratio": 1.0164843151521639,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 0.017373361196571784,
     "se": 0.0093200560507569,
     "t": 1.8640833383358095,
     "ppl_ratio": 1.0175251558230038,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 0.03249155721366617,
     "se": 0.00949904217815113,
     "t": 3.420508784390959,
     "ppl_ratio": 1.0330251714963548,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 0.016239602827382366,
     "se": 0.009220147719023197,
     "t": 1.76131698995196,
     "ppl_ratio": 1.0163721818821596,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 0.016993211044369412,
     "se": 0.00919664839516947,
     "t": 1.8477613054441744,
     "ppl_ratio": 1.0171384169942177,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 0.024865827772610104,
     "se": 0.010347532610743743,
     "t": 2.403068316672146,
     "ppl_ratio": 1.0251775609394758,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 0.041547766834629345,
     "se": 0.010300975502841628,
     "t": 4.0333817727425885,
     "ppl_ratio": 1.0424229539071126,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 0.02639240189494196,
     "se": 0.010228680281894031,
     "t": 2.5802352960097523,
     "ppl_ratio": 1.0267437656344194,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 0.029079548235161533,
     "se": 0.008916260512110379,
     "t": 3.261406303199045,
     "ppl_ratio": 1.0295064866419987,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 0.04551466590340932,
     "se": 0.00973597618306732,
     "t": 4.674894951218946,
     "ppl_ratio": 1.0465663533424465,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 0.04240808974773407,
     "se": 0.011231601971136934,
     "t": 3.7757828185787514,
     "ppl_ratio": 1.0433201601477091,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 0.014531201197967197,
     "se": 0.008992702691715615,
     "t": 1.6158880923922723,
     "ppl_ratio": 1.0146372923565454,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 0.032994760573630245,
     "se": 0.009102803868832759,
     "t": 3.624681037740641,
     "ppl_ratio": 1.033545124043542,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 0.04371165676790687,
     "se": 0.008876741957535027,
     "t": 4.924290576093879,
     "ppl_ratio": 1.044681084735447,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 0.02351106827786993,
     "se": 0.010290934247918802,
     "t": 2.284638858967029,
     "ppl_ratio": 1.0237896322720492,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 0.018427487696977104,
     "se": 0.01014277244060383,
     "t": 1.816809733718137,
     "ppl_ratio": 1.018598321581445,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 0.02750729572220948,
     "se": 0.01076041753470658,
     "t": 2.5563409257575396,
     "ppl_ratio": 1.0278891142733366,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 0.053251622652702946,
     "se": 0.009668692791820463,
     "t": 5.5076341548210985,
     "ppl_ratio": 1.0546949968866073,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 0.04473508474744305,
     "se": 0.010008620373570332,
     "t": 4.469655464760614,
     "ppl_ratio": 1.0457507878759518,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 0.025269087835531955,
     "se": 0.009216747182046223,
     "t": 2.741649232253535,
     "ppl_ratio": 1.0255910574749223,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 0.03842298497270302,
     "se": 0.010496259441541306,
     "t": 3.6606359805318287,
     "ppl_ratio": 1.0391706935167535,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 0.031614924154667406,
     "se": 0.010016578349328861,
     "t": 3.156259857617516,
     "ppl_ratio": 1.0321199842967237,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 0.01951093700160773,
     "se": 0.009598074075979198,
     "t": 2.0327970848273766,
     "ppl_ratio": 1.019702519287764,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 0.029111196671338775,
     "se": 0.009464157293559707,
     "t": 3.0759417630504453,
     "ppl_ratio": 1.0295390694279296,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 0.03132209389975185,
     "se": 0.010071449231474102,
     "t": 3.1099887593006725,
     "ppl_ratio": 1.0318177925862158,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 0.025042824379470727,
     "se": 0.009900716546429905,
     "t": 2.529395146505927,
     "ppl_ratio": 1.0253590299484174,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 0.01927030591480625,
     "se": 0.009061644008160976,
     "t": 2.126579448216161,
     "ppl_ratio": 1.0194571766820464,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 0.037833946564175235,
     "se": 0.009870581414287621,
     "t": 3.833000810814525,
     "ppl_ratio": 1.0385587623084414,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 0.03356356538083627,
     "se": 0.010843912019768948,
     "t": 3.0951528673091735,
     "ppl_ratio": 1.0341331767062982,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 0.029388794934287924,
     "se": 0.009987720360892863,
     "t": 2.9424927683558697,
     "ppl_ratio": 1.029824907357462,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 0.015307684649624138,
     "se": 0.01014960813635636,
     "t": 1.508204498535398,
     "ppl_ratio": 1.0154254473785602,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 0.042978831455553396,
     "se": 0.010957790327455095,
     "t": 3.9222169955076214,
     "ppl_ratio": 1.0439157964387824,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 0.028880451134049117,
     "se": 0.009329303506502665,
     "t": 3.095670659006753,
     "ppl_ratio": 1.029301535288219,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 0.04063358267614942,
     "se": 0.010415035712283213,
     "t": 3.901434790879043,
     "ppl_ratio": 1.04147042281697,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 0.06213019973759109,
     "se": 0.011561299936550695,
     "t": 5.373980441521837,
     "ppl_ratio": 1.0641008813646453,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 0.025359414753618425,
     "se": 0.010054938079289527,
     "t": 2.5220856213776206,
     "ppl_ratio": 1.0256837001383612,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 0.039453628726611054,
     "se": 0.009594655589857375,
     "t": 4.112042204862252,
     "ppl_ratio": 1.0402422604082786,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 0.016913912634153143,
     "se": 0.010017527524735318,
     "t": 1.688431860295791,
     "ppl_ratio": 1.0170577627326998,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 0.04988830700896025,
     "se": 0.011055259768449144,
     "t": 4.512630915407128,
     "ppl_ratio": 1.0511536833201058,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 0.039762140665820137,
     "se": 0.010047171469728894,
     "t": 3.9575457416666397,
     "ppl_ratio": 1.0405632370753055,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 0.03478957560330296,
     "se": 0.01025450001866926,
     "t": 3.3926154897815923,
     "ppl_ratio": 1.0354018120733892,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 0.03879132291130961,
     "se": 0.010364204848966066,
     "t": 3.742817078261381,
     "ppl_ratio": 1.0395535300101377,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 0.01373848510058935,
     "se": 0.009305910528190534,
     "t": 1.476318202176042,
     "ppl_ratio": 1.0138332917561064,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 0.04299431791119997,
     "se": 0.0099894281405326,
     "t": 4.303981900300018,
     "ppl_ratio": 1.0439319631196446,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 0.034212161540684564,
     "se": 0.00943804366632307,
     "t": 3.6249208787580387,
     "ppl_ratio": 1.0348041290785264,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 0.02550170548385249,
     "se": 0.010194983075158157,
     "t": 2.5013975301235973,
     "ppl_ratio": 1.025829655804866,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 0.03692632565835072,
     "se": 0.010214475066368781,
     "t": 3.6150977332091063,
     "ppl_ratio": 1.037616572304195,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 0.04263792347793979,
     "se": 0.01064948801023342,
     "t": 4.003753367013297,
     "ppl_ratio": 1.04355997786996,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 0.038717147098220626,
     "se": 0.01028124268583164,
     "t": 3.765804220493297,
     "ppl_ratio": 1.0394764231415674,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 0.045722712168047304,
     "se": 0.009668023442030577,
     "t": 4.729271959485874,
     "ppl_ratio": 1.0467841102139217,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.0001148354567703791,
   "early_half": {
    "n": 50127,
    "delta_nll": 0.02579846791270007,
    "se": 0.001097438645929026,
    "t": 23.50789085877382,
    "ppl_ratio": 1.0261341286809271
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 0.03202796190075658,
    "se": 0.0012299065111139385,
    "t": 26.04097271730722,
    "ppl_ratio": 1.032546376860781
   },
   "late_minus_early": {
    "delta": 0.006229493988056511,
    "se": 0.0016483451118194255,
    "t": 3.7792413393215107
   },
   "delta_ppl": 0.37473611299197884,
   "hidden_divergence": {
    "overall": 0.12224069959861619,
    "first_chunk": 0.07409405669643782,
    "final_chunk": 0.1335677431975795,
    "growth_ratio": 1.8026782329492963,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.07409405669643782
     },
     {
      "chunk": 1,
      "rel": 0.10338465404575517
     },
     {
      "chunk": 2,
      "rel": 0.09204303147304224
     },
     {
      "chunk": 3,
      "rel": 0.09783721201752077
     },
     {
      "chunk": 4,
      "rel": 0.10399429065286492
     },
     {
      "chunk": 5,
      "rel": 0.09136093265888659
     },
     {
      "chunk": 6,
      "rel": 0.09358311456852489
     },
     {
      "chunk": 7,
      "rel": 0.09674536433436358
     },
     {
      "chunk": 8,
      "rel": 0.10211539071393821
     },
     {
      "chunk": 9,
      "rel": 0.09512749706615874
     },
     {
      "chunk": 10,
      "rel": 0.08234940077052604
     },
     {
      "chunk": 11,
      "rel": 0.09682076410840376
     },
     {
      "chunk": 12,
      "rel": 0.0879977028159426
     },
     {
      "chunk": 13,
      "rel": 0.11683223982916208
     },
     {
      "chunk": 14,
      "rel": 0.09873244709430044
     },
     {
      "chunk": 15,
      "rel": 0.10515336283892991
     },
     {
      "chunk": 16,
      "rel": 0.11731131606307896
     },
     {
      "chunk": 17,
      "rel": 0.0983073757011668
     },
     {
      "chunk": 18,
      "rel": 0.11004076461106287
     },
     {
      "chunk": 19,
      "rel": 0.10021361240202928
     },
     {
      "chunk": 20,
      "rel": 0.10561272420360157
     },
     {
      "chunk": 21,
      "rel": 0.1070052173004999
     },
     {
      "chunk": 22,
      "rel": 0.11529734477496939
     },
     {
      "chunk": 23,
      "rel": 0.1165338312666312
     },
     {
      "chunk": 24,
      "rel": 0.1069744852034133
     },
     {
      "chunk": 25,
      "rel": 0.0916388967815299
     },
     {
      "chunk": 26,
      "rel": 0.11208818732077083
     },
     {
      "chunk": 27,
      "rel": 0.10661421577420088
     },
     {
      "chunk": 28,
      "rel": 0.12875541845712937
     },
     {
      "chunk": 29,
      "rel": 0.10592694341107672
     },
     {
      "chunk": 30,
      "rel": 0.14434008207242272
     },
     {
      "chunk": 31,
      "rel": 0.11244283472062605
     },
     {
      "chunk": 32,
      "rel": 0.11864200809191952
     },
     {
      "chunk": 33,
      "rel": 0.11949068253800335
     },
     {
      "chunk": 34,
      "rel": 0.12116890155915476
     },
     {
      "chunk": 35,
      "rel": 0.1141284862121078
     },
     {
      "chunk": 36,
      "rel": 0.12914210868469542
     },
     {
      "chunk": 37,
      "rel": 0.11994503972503408
     },
     {
      "chunk": 38,
      "rel": 0.1286878434029225
     },
     {
      "chunk": 39,
      "rel": 0.12112260785173365
     },
     {
      "chunk": 40,
      "rel": 0.11431064993681973
     },
     {
      "chunk": 41,
      "rel": 0.11450183320198243
     },
     {
      "chunk": 42,
      "rel": 0.11199211695775504
     },
     {
      "chunk": 43,
      "rel": 0.1123561244254985
     },
     {
      "chunk": 44,
      "rel": 0.1296223556275077
     },
     {
      "chunk": 45,
      "rel": 0.11199469652832686
     },
     {
      "chunk": 46,
      "rel": 0.11286999286229477
     },
     {
      "chunk": 47,
      "rel": 0.1166571604536284
     },
     {
      "chunk": 48,
      "rel": 0.1178807204499098
     },
     {
      "chunk": 49,
      "rel": 0.13052259971765082
     },
     {
      "chunk": 50,
      "rel": 0.1258151055646208
     },
     {
      "chunk": 51,
      "rel": 0.101140016618127
     },
     {
      "chunk": 52,
      "rel": 0.1434207552480712
     },
     {
      "chunk": 53,
      "rel": 0.13070703699112413
     },
     {
      "chunk": 54,
      "rel": 0.09208741822785939
     },
     {
      "chunk": 55,
      "rel": 0.12411941043789496
     },
     {
      "chunk": 56,
      "rel": 0.10979675281444672
     },
     {
      "chunk": 57,
      "rel": 0.1248011789281598
     },
     {
      "chunk": 58,
      "rel": 0.13538744564406324
     },
     {
      "chunk": 59,
      "rel": 0.12343903362201723
     },
     {
      "chunk": 60,
      "rel": 0.13565339149225997
     },
     {
      "chunk": 61,
      "rel": 0.11745777237719662
     },
     {
      "chunk": 62,
      "rel": 0.12737018149109203
     },
     {
      "chunk": 63,
      "rel": 0.1312355200982937
     },
     {
      "chunk": 64,
      "rel": 0.12739896717830743
     },
     {
      "chunk": 65,
      "rel": 0.12610757417913968
     },
     {
      "chunk": 66,
      "rel": 0.12063709791175548
     },
     {
      "chunk": 67,
      "rel": 0.1113972399107511
     },
     {
      "chunk": 68,
      "rel": 0.11859913063370904
     },
     {
      "chunk": 69,
      "rel": 0.10921500972435018
     },
     {
      "chunk": 70,
      "rel": 0.1191679163832426
     },
     {
      "chunk": 71,
      "rel": 0.11383061391178814
     },
     {
      "chunk": 72,
      "rel": 0.12781298472561414
     },
     {
      "chunk": 73,
      "rel": 0.1183224807295169
     },
     {
      "chunk": 74,
      "rel": 0.12807008831924885
     },
     {
      "chunk": 75,
      "rel": 0.12372847937300761
     },
     {
      "chunk": 76,
      "rel": 0.12175670563499122
     },
     {
      "chunk": 77,
      "rel": 0.12890301854779618
     },
     {
      "chunk": 78,
      "rel": 0.12472260675844822
     },
     {
      "chunk": 79,
      "rel": 0.13865283387810154
     },
     {
      "chunk": 80,
      "rel": 0.1303816977189807
     },
     {
      "chunk": 81,
      "rel": 0.12144457027820182
     },
     {
      "chunk": 82,
      "rel": 0.12838062882720688
     },
     {
      "chunk": 83,
      "rel": 0.12442909209191641
     },
     {
      "chunk": 84,
      "rel": 0.12918146031693012
     },
     {
      "chunk": 85,
      "rel": 0.12798365240421883
     },
     {
      "chunk": 86,
      "rel": 0.1346831008734905
     },
     {
      "chunk": 87,
      "rel": 0.131711165977675
     },
     {
      "chunk": 88,
      "rel": 0.1242334074070959
     },
     {
      "chunk": 89,
      "rel": 0.12003824054576806
     },
     {
      "chunk": 90,
      "rel": 0.11343825489669329
     },
     {
      "chunk": 91,
      "rel": 0.1198831039404212
     },
     {
      "chunk": 92,
      "rel": 0.16957228134274044
     },
     {
      "chunk": 93,
      "rel": 0.14842407989464373
     },
     {
      "chunk": 94,
      "rel": 0.12985767195982892
     },
     {
      "chunk": 95,
      "rel": 0.13496562568323528
     },
     {
      "chunk": 96,
      "rel": 0.13973091950570324
     },
     {
      "chunk": 97,
      "rel": 0.13634827129115404
     },
     {
      "chunk": 98,
      "rel": 0.1320220407217868
     },
     {
      "chunk": 99,
      "rel": 0.12683052908381615
     },
     {
      "chunk": 100,
      "rel": 0.15129285131136955
     },
     {
      "chunk": 101,
      "rel": 0.14167021829994586
     },
     {
      "chunk": 102,
      "rel": 0.11691833899037322
     },
     {
      "chunk": 103,
      "rel": 0.12644861593267623
     },
     {
      "chunk": 104,
      "rel": 0.1476139855807398
     },
     {
      "chunk": 105,
      "rel": 0.1257885546154078
     },
     {
      "chunk": 106,
      "rel": 0.14959066936230522
     },
     {
      "chunk": 107,
      "rel": 0.14661647147285897
     },
     {
      "chunk": 108,
      "rel": 0.1500489995757917
     },
     {
      "chunk": 109,
      "rel": 0.15146418534593795
     },
     {
      "chunk": 110,
      "rel": 0.13427914419426643
     },
     {
      "chunk": 111,
      "rel": 0.13879729110456268
     },
     {
      "chunk": 112,
      "rel": 0.1538193440256893
     },
     {
      "chunk": 113,
      "rel": 0.14607779135485585
     },
     {
      "chunk": 114,
      "rel": 0.12891844832117566
     },
     {
      "chunk": 115,
      "rel": 0.12629270940153842
     },
     {
      "chunk": 116,
      "rel": 0.12402325513786898
     },
     {
      "chunk": 117,
      "rel": 0.1455944448707602
     },
     {
      "chunk": 118,
      "rel": 0.1333844525099096
     },
     {
      "chunk": 119,
      "rel": 0.16204146052008725
     },
     {
      "chunk": 120,
      "rel": 0.11708037609998882
     },
     {
      "chunk": 121,
      "rel": 0.12950458201792364
     },
     {
      "chunk": 122,
      "rel": 0.1388148975442688
     },
     {
      "chunk": 123,
      "rel": 0.14307785158241915
     },
     {
      "chunk": 124,
      "rel": 0.15988951685849417
     },
     {
      "chunk": 125,
      "rel": 0.13002887411273029
     },
     {
      "chunk": 126,
      "rel": 0.1275602731889327
     },
     {
      "chunk": 127,
      "rel": 0.1335677431975795
     }
    ]
   }
  },
  "hebbian_nm": {
   "overall": {
    "n": 100303,
    "delta_nll": 0.02788706084028702,
    "se": 0.0008048854576272527,
    "t": 34.64724151247081,
    "ppl_ratio": 1.0282795448354511
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.010054928915841239,
     "se": 0.003989211274588395,
     "t": -2.5205305569780085,
     "ppl_ratio": 0.9899954528787263,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": -0.006473398919464374,
     "se": 0.00446765742743787,
     "t": -1.448947020805211,
     "ppl_ratio": 0.9935475083892117,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": -0.015236552728682148,
     "se": 0.010317120138384395,
     "t": -1.4768222647708849,
     "ppl_ratio": 0.9848789362455688,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": -0.002061494483852436,
     "se": 0.010089753777036905,
     "t": -0.20431563836019026,
     "ppl_ratio": 0.9979406289365106,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": -0.024459312588773034,
     "se": 0.011635351174857119,
     "t": -2.10215508077034,
     "ppl_ratio": 0.9758373924079613,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": -0.0048612095396153646,
     "se": 0.00739883036431248,
     "t": -0.6570240565404667,
     "ppl_ratio": 0.9951505870165605,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 0.008247601109171516,
     "se": 0.0058556419734563,
     "t": 1.4084879414687574,
     "ppl_ratio": 1.0082817062686384,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 0.024914759908005884,
     "se": 0.00657101792080915,
     "t": 3.79161344684598,
     "ppl_ratio": 1.0252277262940315,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 0.019605478033685557,
     "se": 0.004732885346959138,
     "t": 4.142394458442144,
     "ppl_ratio": 1.0197989275735475,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 0.029632472093306602,
     "se": 0.003704089773458603,
     "t": 7.999933561447677,
     "ppl_ratio": 1.030075882742416,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 0.019386912104482328,
     "se": 0.0029776491179455155,
     "t": 6.510811494760232,
     "ppl_ratio": 1.019576058630008,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 0.026934582752500467,
     "se": 0.0024166020475227023,
     "t": 11.145642610090288,
     "ppl_ratio": 1.0273005973878824,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 0.026552533980964455,
     "se": 0.0020368473975067997,
     "t": 13.036093923121609,
     "ppl_ratio": 1.0269081934201518,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 0.029157247242931447,
     "se": 0.001690657490535615,
     "t": 17.24609946494495,
     "ppl_ratio": 1.029586481382219,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 0.03125895552084619,
     "se": 0.0014026350622234115,
     "t": 22.2858791732295,
     "ppl_ratio": 1.0317526473400702,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": -0.016377561280387455,
     "se": 0.006093317006143464,
     "t": -2.6877907819132187,
     "ppl_ratio": 0.9837558218203486,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 0.0014984337149515489,
     "se": 0.005931271895482036,
     "t": 0.2526327811903101,
     "ppl_ratio": 1.0014995569277005,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 0.0049941957354952375,
     "se": 0.0072118643530511405,
     "t": 0.6924971811737323,
     "ppl_ratio": 1.0050066875178285,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 0.028108303241282908,
     "se": 0.008399813095234921,
     "t": 3.346301033439458,
     "ppl_ratio": 1.028507069038918,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 0.02814867594687879,
     "se": 0.008276766494014808,
     "t": 3.4009266743521143,
     "ppl_ratio": 1.0285485934902412,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 0.020065022668840894,
     "se": 0.007721736499061868,
     "t": 2.5985117041067953,
     "ppl_ratio": 1.020267678397365,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 0.01306130049666461,
     "se": 0.007574631473907648,
     "t": 1.7243479820314567,
     "ppl_ratio": 1.0131469718688408,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 0.031542826836580294,
     "se": 0.007821508653429884,
     "t": 4.03283154621943,
     "ppl_ratio": 1.0320455738963392,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 0.017021033203992394,
     "se": 0.00900235665096947,
     "t": 1.8907308234849134,
     "ppl_ratio": 1.017166716375287,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 0.03162373777431245,
     "se": 0.007692808716789352,
     "t": 4.110818159990704,
     "ppl_ratio": 1.032129081049781,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 0.03291333669339649,
     "se": 0.007415757959972033,
     "t": 4.4382970521762575,
     "ppl_ratio": 1.0334609722151764,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 0.030054871958307847,
     "se": 0.007520693961373275,
     "t": 3.9962897190965925,
     "ppl_ratio": 1.0305110785630847,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 0.014291303000810999,
     "se": 0.008080566380661753,
     "t": 1.7686016459208422,
     "ppl_ratio": 1.014393911893776,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 0.01693106073686318,
     "se": 0.007767410768558423,
     "t": 2.179756065611741,
     "ppl_ratio": 1.0170752034932147,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 0.022306652751212266,
     "se": 0.007261880651555663,
     "t": 3.071745987237296,
     "ppl_ratio": 1.0225573064080813,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 0.028809482359898372,
     "se": 0.008111911815684571,
     "t": 3.551503395807948,
     "ppl_ratio": 1.0292284896120398,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 0.026712989733830593,
     "se": 0.00758269019867239,
     "t": 3.522890825542051,
     "ppl_ratio": 1.0270729799675729,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 0.018151827215503118,
     "se": 0.008242446159020625,
     "t": 2.202237887309407,
     "ppl_ratio": 1.018317572975115,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 0.009855023845087702,
     "se": 0.008760432691360402,
     "t": 1.1249471564123532,
     "ppl_ratio": 1.009903744508823,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 0.01580796436180245,
     "se": 0.007617648656184243,
     "t": 2.0751763536598733,
     "ppl_ratio": 1.0159335712205402,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 0.04014229729036789,
     "se": 0.00885492472449404,
     "t": 4.533330156870597,
     "ppl_ratio": 1.0409588892832797,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 0.024541809618614602,
     "se": 0.007994793642519035,
     "t": 3.0697239623663206,
     "ppl_ratio": 1.0248454386084007,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 0.015593531236718566,
     "se": 0.008761402905260163,
     "t": 1.7797984415665367,
     "ppl_ratio": 1.0157157447654241,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 0.01929006505472629,
     "se": 0.00909050047513602,
     "t": 2.122002535227595,
     "ppl_ratio": 1.0194773204780543,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 0.03740144826104936,
     "se": 0.007902046245889426,
     "t": 4.733134570112806,
     "ppl_ratio": 1.0381096845257363,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 0.015060784547537358,
     "se": 0.008157528498153621,
     "t": 1.8462435713152854,
     "ppl_ratio": 1.0151747696793891,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 0.03254004189597142,
     "se": 0.00835148272406831,
     "t": 3.8963191293198274,
     "ppl_ratio": 1.0330752586078271,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 0.030887308549539257,
     "se": 0.008448039825035853,
     "t": 3.6561509165717236,
     "ppl_ratio": 1.0313692708383189,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 0.024549299368041663,
     "se": 0.0075139535102755695,
     "t": 3.2671614662600343,
     "ppl_ratio": 1.0248531144726825,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 0.041332411503547654,
     "se": 0.008095419035908092,
     "t": 5.105654360844491,
     "ppl_ratio": 1.0421984867377152,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 0.028928871916350567,
     "se": 0.008639962981549646,
     "t": 3.348263410170531,
     "ppl_ratio": 1.0293513760804371,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 0.02122920879819805,
     "se": 0.008869626927714262,
     "t": 2.393472574575231,
     "ppl_ratio": 1.0214561515445322,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 0.018038885601689408,
     "se": 0.008160239861632158,
     "t": 2.210582765649414,
     "ppl_ratio": 1.0182025690395355,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 0.016529258202459523,
     "se": 0.008380085213065765,
     "t": 1.9724451222390935,
     "ppl_ratio": 1.0166666221887708,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 0.017901938662558278,
     "se": 0.009032163240190613,
     "t": 1.9820211599918425,
     "ppl_ratio": 1.018063138861776,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 0.026166013605428497,
     "se": 0.009198750510821668,
     "t": 2.8445182391506396,
     "ppl_ratio": 1.0265113491787234,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 0.027731422860589255,
     "se": 0.009296267014959027,
     "t": 2.9830708192832045,
     "ppl_ratio": 1.028119517937983,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 0.02679281270808801,
     "se": 0.008630646825549024,
     "t": 3.104380615920248,
     "ppl_ratio": 1.0271549672598044,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 0.02247926089687008,
     "se": 0.008152794934545151,
     "t": 2.7572459601087966,
     "ppl_ratio": 1.022733823362263,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 0.032867031183087064,
     "se": 0.00915883705267674,
     "t": 3.588559441996124,
     "ppl_ratio": 1.0334131183854296,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 0.04232266639929161,
     "se": 0.008599722496754754,
     "t": 4.921399081803251,
     "ppl_ratio": 1.0432310400526545,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 0.038128706852470384,
     "se": 0.008627398846561194,
     "t": 4.419490454839486,
     "ppl_ratio": 1.0388649333099405,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 0.03383311185922888,
     "se": 0.008766914828173756,
     "t": 3.859181082779686,
     "ppl_ratio": 1.034411961233274,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 0.035409186437024454,
     "se": 0.009093547458283351,
     "t": 3.8938804244948515,
     "ppl_ratio": 1.0360435570489428,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 0.017265023981892405,
     "se": 0.008186694176770249,
     "t": 2.1089127808000847,
     "ppl_ratio": 1.017414925952862,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 0.019836582774936624,
     "se": 0.008100772610674987,
     "t": 2.4487272669271682,
     "ppl_ratio": 1.0200346351763556,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 0.04244743038099136,
     "se": 0.01010427709460392,
     "t": 4.200936888761686,
     "ppl_ratio": 1.0433612058308759,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 0.019868246878839885,
     "se": 0.008922164557436123,
     "t": 2.2268415641673878,
     "ppl_ratio": 1.0200669341703856,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 0.026576750955911745,
     "se": 0.008412382971980697,
     "t": 3.1592416850768084,
     "ppl_ratio": 1.026933062331269,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 0.017765057492646733,
     "se": 0.008797209092580109,
     "t": 2.0193969821213456,
     "ppl_ratio": 1.0179237947252966,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 0.042823079812679375,
     "se": 0.011327220046008833,
     "t": 3.7805462980979314,
     "ppl_ratio": 1.043753217499762,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 0.02409667996798654,
     "se": 0.010048902859172953,
     "t": 2.397941377848064,
     "ppl_ratio": 1.0243893510329476,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 0.01661367428150999,
     "se": 0.009764221885341016,
     "t": 1.701484713948587,
     "ppl_ratio": 1.0167524488212403,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 0.012295540877022462,
     "se": 0.009032490355297722,
     "t": 1.3612570169876683,
     "ppl_ratio": 1.0123714418017224,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 0.02728499209329837,
     "se": 0.009228982150246725,
     "t": 2.9564465126383346,
     "ppl_ratio": 1.02766063618981,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 0.02229907872818827,
     "se": 0.009907652782320043,
     "t": 2.2506923908335197,
     "ppl_ratio": 1.022549561564829,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 0.039275050664977176,
     "se": 0.009758226643596154,
     "t": 4.0248143540252235,
     "ppl_ratio": 1.0400565125475254,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 0.0195986659934988,
     "se": 0.008406208658050269,
     "t": 2.3314512868687824,
     "ppl_ratio": 1.0197919806859317,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 0.030591734920305348,
     "se": 0.008722860186132107,
     "t": 3.5070761501991177,
     "ppl_ratio": 1.0310644703275724,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 0.02898011377333704,
     "se": 0.009798113620740968,
     "t": 2.9577237920563593,
     "ppl_ratio": 1.0294041233078606,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 0.03346750819480117,
     "se": 0.009227473489328881,
     "t": 3.6269416794862313,
     "ppl_ratio": 1.03403384555417,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 0.030131235100927314,
     "se": 0.009222851780968504,
     "t": 3.2670193359394086,
     "ppl_ratio": 1.0305897746322492,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 0.03771833860575059,
     "se": 0.008672645688141311,
     "t": 4.349115594255788,
     "ppl_ratio": 1.0384387035902323,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 0.037639560078992225,
     "se": 0.008925826884395333,
     "t": 4.216926965589706,
     "ppl_ratio": 1.0383569001412545,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 0.04197184897104739,
     "se": 0.009419525726692938,
     "t": 4.455834634233024,
     "ppl_ratio": 1.0428651206113302,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 0.02909433011991925,
     "se": 0.009344873222228765,
     "t": 3.113400195811347,
     "ppl_ratio": 1.0295217048007177,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 0.03087446061749108,
     "se": 0.008582059706342184,
     "t": 3.5975583570776957,
     "ppl_ratio": 1.031356019961134,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 0.030593874367893327,
     "se": 0.008535940085560096,
     "t": 3.584124778435095,
     "ppl_ratio": 1.0310666762383263,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 0.024376673650597612,
     "se": 0.00906575682739314,
     "t": 2.6888735397072336,
     "ppl_ratio": 1.0246762137377692,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 0.03494222308848303,
     "se": 0.008424445786425806,
     "t": 4.147717722248857,
     "ppl_ratio": 1.0355598756198474,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 0.027900800692116125,
     "se": 0.009891849034129955,
     "t": 2.820584968073177,
     "ppl_ratio": 1.0282936733410977,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 0.036091181706132264,
     "se": 0.009062182367719914,
     "t": 3.9826148097274463,
     "ppl_ratio": 1.0367503748492417,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 0.027589427296663638,
     "se": 0.008444229675488324,
     "t": 3.2672521185383507,
     "ppl_ratio": 1.0279735398916132,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 0.028177628677301017,
     "se": 0.00931161329935754,
     "t": 3.026073760950226,
     "ppl_ratio": 1.0285783732114946,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 0.02892902050207479,
     "se": 0.009279818984970753,
     "t": 3.117412155229229,
     "ppl_ratio": 1.0293515290273683,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 0.028869990930210015,
     "se": 0.009482975453315582,
     "t": 3.044402157565013,
     "ppl_ratio": 1.0292907686406587,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 0.03847738938665077,
     "se": 0.010342023267993041,
     "t": 3.720489539579003,
     "ppl_ratio": 1.0392272305272434,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 0.02356165631096367,
     "se": 0.008976740571306216,
     "t": 2.6247451537451734,
     "ppl_ratio": 1.023841425085885,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 0.01721652883020049,
     "se": 0.00875983262778792,
     "t": 1.9653947240482952,
     "ppl_ratio": 1.017365587458043,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 0.01692676410947957,
     "se": 0.009150109320236771,
     "t": 1.8498974730327669,
     "ppl_ratio": 1.0170708335094323,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 0.029824051132081017,
     "se": 0.009275255416742026,
     "t": 3.2154425718830333,
     "ppl_ratio": 1.0302732425942982,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 0.015431891684495347,
     "se": 0.009037618340625582,
     "t": 1.707517523187105,
     "ppl_ratio": 1.0155515781955171,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 0.017039526614028973,
     "se": 0.009029777191166488,
     "t": 1.88703732697836,
     "ppl_ratio": 1.0171855274303883,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 0.0230291149045143,
     "se": 0.01009530111692139,
     "t": 2.2811716696507154,
     "ppl_ratio": 1.0232963322885134,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 0.0393716942481934,
     "se": 0.010065549474292126,
     "t": 3.911529554223593,
     "ppl_ratio": 1.0401570321928566,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 0.02482608310393639,
     "se": 0.010055118443016738,
     "t": 2.4689995691873783,
     "ppl_ratio": 1.025136816406679,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 0.027493482352395182,
     "se": 0.008874151781457318,
     "t": 3.0981532691206897,
     "ppl_ratio": 1.027874915758938,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 0.04384080997608368,
     "se": 0.009611031581851065,
     "t": 4.561509303420688,
     "ppl_ratio": 1.0448160173623655,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 0.04119724292971169,
     "se": 0.010983624745577427,
     "t": 3.7507875481907575,
     "ppl_ratio": 1.0420576237749462,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 0.012484934003924532,
     "se": 0.008770558723372191,
     "t": 1.4235049781553941,
     "ppl_ratio": 1.0125631961525765,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 0.03175759487426868,
     "se": 0.008992999111291816,
     "t": 3.5313686214416626,
     "ppl_ratio": 1.0322672481024648,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 0.042127907468235595,
     "se": 0.008672466150724981,
     "t": 4.857661792627911,
     "ppl_ratio": 1.0430278812745848,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 0.02352443349716233,
     "se": 0.0100664695533501,
     "t": 2.3369100132363134,
     "ppl_ratio": 1.0238033155364334,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 0.01708498998730262,
     "se": 0.009999397376057085,
     "t": 1.708601963175454,
     "ppl_ratio": 1.017231773166946,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 0.02755624699612057,
     "se": 0.010512271763030798,
     "t": 2.6213408117006116,
     "ppl_ratio": 1.0279394319864676,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 0.050876511998674975,
     "se": 0.009510177473515026,
     "t": 5.349691121996557,
     "ppl_ratio": 1.0521929520556201,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 0.043695807915817834,
     "se": 0.009845181605707815,
     "t": 4.43829374264512,
     "ppl_ratio": 1.044664527870659,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 0.024035973877728014,
     "se": 0.009019544356735864,
     "t": 2.6648767306940253,
     "ppl_ratio": 1.0243271662480604,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 0.038751395028512256,
     "se": 0.010323705852025264,
     "t": 3.7536322309018675,
     "ppl_ratio": 1.0395120236672657,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 0.03179489204261043,
     "se": 0.009763126422981576,
     "t": 3.2566301679519314,
     "ppl_ratio": 1.0323057494657826,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 0.018464899354508974,
     "se": 0.009514556303672091,
     "t": 1.940699993270579,
     "ppl_ratio": 1.0186364297458548,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 0.028754785784638776,
     "se": 0.009392868858189308,
     "t": 3.061342196805878,
     "ppl_ratio": 1.0291721958780498,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 0.030313509666080322,
     "se": 0.009847602006934906,
     "t": 3.078263078131392,
     "ppl_ratio": 1.0307776420564778,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 0.02549266137811642,
     "se": 0.009693185743683639,
     "t": 2.6299569669061773,
     "ppl_ratio": 1.025820378134946,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 0.017441380278347768,
     "se": 0.008851711770535032,
     "t": 1.9703963177388393,
     "ppl_ratio": 1.0175943693036789,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 0.03725127293525802,
     "se": 0.009599144135620795,
     "t": 3.8806869038485283,
     "ppl_ratio": 1.0379537977711204,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 0.03300388077382404,
     "se": 0.010673759990978287,
     "t": 3.0920576068526646,
     "ppl_ratio": 1.0335545502249668,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 0.02850245162404365,
     "se": 0.009661927220437086,
     "t": 2.949975814737534,
     "ppl_ratio": 1.0289125333381373,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 0.01408932924447972,
     "se": 0.009914567812986889,
     "t": 1.4210734658574222,
     "ppl_ratio": 1.0141890516338856,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 0.04104095218054699,
     "se": 0.010663612933535923,
     "t": 3.84869109900619,
     "ppl_ratio": 1.0418947725346563,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 0.027619226780880312,
     "se": 0.009164790238290449,
     "t": 3.0136234504841495,
     "ppl_ratio": 1.02800417342932,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 0.03711574725500738,
     "se": 0.010140947721946127,
     "t": 3.6599880280109143,
     "ppl_ratio": 1.037813137908336,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 0.05924505160035026,
     "se": 0.011164694184042881,
     "t": 5.306464344095169,
     "ppl_ratio": 1.0610352172630448,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 0.02443918465373177,
     "se": 0.009930344862321343,
     "t": 2.4610610197900824,
     "ppl_ratio": 1.024740269277845,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 0.03839501140639617,
     "se": 0.009284823554787039,
     "t": 4.135244054971901,
     "ppl_ratio": 1.0391416246130365,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 0.017067812735114544,
     "se": 0.009752327104578051,
     "t": 1.7501271801170792,
     "ppl_ratio": 1.0172143000703149,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 0.04659591745971924,
     "se": 0.01076338222174363,
     "t": 4.329114817235475,
     "ppl_ratio": 1.0476985668342733,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 0.03953448959192911,
     "se": 0.009793733307018302,
     "t": 4.0367129012588325,
     "ppl_ratio": 1.0403263786984887,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 0.034540605682217784,
     "se": 0.010099329501883447,
     "t": 3.4200889945987236,
     "ppl_ratio": 1.0351440602535023,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 0.03793166317820128,
     "se": 0.010074857630905034,
     "t": 3.7649825504078946,
     "ppl_ratio": 1.038660251712681,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 0.01204887143122286,
     "se": 0.009114720081168717,
     "t": 1.3219134898191978,
     "ppl_ratio": 1.0121217514959806,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 0.04113938601664949,
     "se": 0.009771948860309423,
     "t": 4.209946921002085,
     "ppl_ratio": 1.0419973352816716,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 0.03363717826786161,
     "se": 0.00924654752238012,
     "t": 3.637809483642083,
     "ppl_ratio": 1.034209305036983,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 0.024748978572502817,
     "se": 0.009915795830457928,
     "t": 2.495914498005539,
     "ppl_ratio": 1.0250577767599913,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 0.03581124822013159,
     "se": 0.009981313481439531,
     "t": 3.5878292257550455,
     "ppl_ratio": 1.036460194320216,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 0.03935868575216638,
     "se": 0.010167127506383388,
     "t": 3.8711706652105224,
     "ppl_ratio": 1.0401435014022435,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 0.03596340015763751,
     "se": 0.01008482530736938,
     "t": 3.5660905431210224,
     "ppl_ratio": 1.036617905744675,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 0.044099082936343494,
     "se": 0.00945121193059027,
     "t": 4.665971227839064,
     "ppl_ratio": 1.0450858999382824,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.00011113649816252291,
   "early_half": {
    "n": 50127,
    "delta_nll": 0.024912075033326143,
    "se": 0.001070071251211573,
    "t": 23.280762851183788,
    "ppl_ratio": 1.0252249736897634
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 0.030859141387670784,
    "se": 0.0012023679900398042,
    "t": 25.665305167221888,
    "ppl_ratio": 1.0313402205022557
   },
   "late_minus_early": {
    "delta": 0.005947066354344641,
    "se": 0.0016095779776518627,
    "t": 3.6947985353406336
   },
   "delta_ppl": 0.361230855254,
   "hidden_divergence": {
    "overall": 0.12024131229072921,
    "first_chunk": 0.07230205089834833,
    "final_chunk": 0.13145916868686644,
    "growth_ratio": 1.818194187488387,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.07230205089834833
     },
     {
      "chunk": 1,
      "rel": 0.10000787593068433
     },
     {
      "chunk": 2,
      "rel": 0.08911260406867957
     },
     {
      "chunk": 3,
      "rel": 0.09486009739360804
     },
     {
      "chunk": 4,
      "rel": 0.09894243839118835
     },
     {
      "chunk": 5,
      "rel": 0.08818247961701743
     },
     {
      "chunk": 6,
      "rel": 0.09078243183334422
     },
     {
      "chunk": 7,
      "rel": 0.0958375846121095
     },
     {
      "chunk": 8,
      "rel": 0.1006495019440246
     },
     {
      "chunk": 9,
      "rel": 0.09467884612608156
     },
     {
      "chunk": 10,
      "rel": 0.08095907752451148
     },
     {
      "chunk": 11,
      "rel": 0.094263720697361
     },
     {
      "chunk": 12,
      "rel": 0.08626456615247693
     },
     {
      "chunk": 13,
      "rel": 0.11632180510771759
     },
     {
      "chunk": 14,
      "rel": 0.09649022809766622
     },
     {
      "chunk": 15,
      "rel": 0.10482143272003969
     },
     {
      "chunk": 16,
      "rel": 0.11458900034694351
     },
     {
      "chunk": 17,
      "rel": 0.09653464628714091
     },
     {
      "chunk": 18,
      "rel": 0.10740638850520348
     },
     {
      "chunk": 19,
      "rel": 0.09915223142231967
     },
     {
      "chunk": 20,
      "rel": 0.10477395295673271
     },
     {
      "chunk": 21,
      "rel": 0.10371819703781049
     },
     {
      "chunk": 22,
      "rel": 0.1141045516939334
     },
     {
      "chunk": 23,
      "rel": 0.11331292666440688
     },
     {
      "chunk": 24,
      "rel": 0.10463055392644019
     },
     {
      "chunk": 25,
      "rel": 0.09009443121921229
     },
     {
      "chunk": 26,
      "rel": 0.10989992666076959
     },
     {
      "chunk": 27,
      "rel": 0.105711774499267
     },
     {
      "chunk": 28,
      "rel": 0.12523506010099283
     },
     {
      "chunk": 29,
      "rel": 0.10291071535860354
     },
     {
      "chunk": 30,
      "rel": 0.1417196957076463
     },
     {
      "chunk": 31,
      "rel": 0.11019353351643492
     },
     {
      "chunk": 32,
      "rel": 0.11762533283687003
     },
     {
      "chunk": 33,
      "rel": 0.11733609883598498
     },
     {
      "chunk": 34,
      "rel": 0.11980205178060299
     },
     {
      "chunk": 35,
      "rel": 0.1122712380953543
     },
     {
      "chunk": 36,
      "rel": 0.12749215426300278
     },
     {
      "chunk": 37,
      "rel": 0.11599563337618218
     },
     {
      "chunk": 38,
      "rel": 0.12605915114787875
     },
     {
      "chunk": 39,
      "rel": 0.11967757501133022
     },
     {
      "chunk": 40,
      "rel": 0.11342978756272035
     },
     {
      "chunk": 41,
      "rel": 0.11346753943989302
     },
     {
      "chunk": 42,
      "rel": 0.10956475040069076
     },
     {
      "chunk": 43,
      "rel": 0.11035072151312131
     },
     {
      "chunk": 44,
      "rel": 0.1276004227516626
     },
     {
      "chunk": 45,
      "rel": 0.10954205966194189
     },
     {
      "chunk": 46,
      "rel": 0.11094026747204293
     },
     {
      "chunk": 47,
      "rel": 0.11576985567429288
     },
     {
      "chunk": 48,
      "rel": 0.11682927285085706
     },
     {
      "chunk": 49,
      "rel": 0.1292424452369955
     },
     {
      "chunk": 50,
      "rel": 0.12406424643625025
     },
     {
      "chunk": 51,
      "rel": 0.10013974540599932
     },
     {
      "chunk": 52,
      "rel": 0.14012178510015116
     },
     {
      "chunk": 53,
      "rel": 0.12795527087982045
     },
     {
      "chunk": 54,
      "rel": 0.0909338038575977
     },
     {
      "chunk": 55,
      "rel": 0.12236551345130191
     },
     {
      "chunk": 56,
      "rel": 0.107806530505617
     },
     {
      "chunk": 57,
      "rel": 0.12257059687027687
     },
     {
      "chunk": 58,
      "rel": 0.13213362202750725
     },
     {
      "chunk": 59,
      "rel": 0.12219508102572346
     },
     {
      "chunk": 60,
      "rel": 0.13192134882993684
     },
     {
      "chunk": 61,
      "rel": 0.11788048156189795
     },
     {
      "chunk": 62,
      "rel": 0.1251209074807249
     },
     {
      "chunk": 63,
      "rel": 0.1297347202384602
     },
     {
      "chunk": 64,
      "rel": 0.12563951630750514
     },
     {
      "chunk": 65,
      "rel": 0.12456134270350691
     },
     {
      "chunk": 66,
      "rel": 0.11951546811873048
     },
     {
      "chunk": 67,
      "rel": 0.11105922923704195
     },
     {
      "chunk": 68,
      "rel": 0.11652222819171748
     },
     {
      "chunk": 69,
      "rel": 0.1080898185732122
     },
     {
      "chunk": 70,
      "rel": 0.11630973489740351
     },
     {
      "chunk": 71,
      "rel": 0.11044229981144028
     },
     {
      "chunk": 72,
      "rel": 0.1256013388976048
     },
     {
      "chunk": 73,
      "rel": 0.11653980324365815
     },
     {
      "chunk": 74,
      "rel": 0.12544185208372305
     },
     {
      "chunk": 75,
      "rel": 0.12175260265456546
     },
     {
      "chunk": 76,
      "rel": 0.11997034906151495
     },
     {
      "chunk": 77,
      "rel": 0.12805515930611214
     },
     {
      "chunk": 78,
      "rel": 0.12221430250828916
     },
     {
      "chunk": 79,
      "rel": 0.13612727742571384
     },
     {
      "chunk": 80,
      "rel": 0.1303437375585007
     },
     {
      "chunk": 81,
      "rel": 0.12038881769344145
     },
     {
      "chunk": 82,
      "rel": 0.12591122854100137
     },
     {
      "chunk": 83,
      "rel": 0.12286400528299833
     },
     {
      "chunk": 84,
      "rel": 0.12666315980751053
     },
     {
      "chunk": 85,
      "rel": 0.12604447411417774
     },
     {
      "chunk": 86,
      "rel": 0.13044721222441003
     },
     {
      "chunk": 87,
      "rel": 0.12824610509191187
     },
     {
      "chunk": 88,
      "rel": 0.1225276951521619
     },
     {
      "chunk": 89,
      "rel": 0.11843914173438343
     },
     {
      "chunk": 90,
      "rel": 0.1120532553795257
     },
     {
      "chunk": 91,
      "rel": 0.11859872209667212
     },
     {
      "chunk": 92,
      "rel": 0.16420558916505645
     },
     {
      "chunk": 93,
      "rel": 0.1454193272308392
     },
     {
      "chunk": 94,
      "rel": 0.1273425005512892
     },
     {
      "chunk": 95,
      "rel": 0.13255827775878504
     },
     {
      "chunk": 96,
      "rel": 0.13886332191528505
     },
     {
      "chunk": 97,
      "rel": 0.13507778889952382
     },
     {
      "chunk": 98,
      "rel": 0.13153013011480302
     },
     {
      "chunk": 99,
      "rel": 0.12669104821200242
     },
     {
      "chunk": 100,
      "rel": 0.15054672405165734
     },
     {
      "chunk": 101,
      "rel": 0.13993453138071577
     },
     {
      "chunk": 102,
      "rel": 0.11555009476327904
     },
     {
      "chunk": 103,
      "rel": 0.12257559242745217
     },
     {
      "chunk": 104,
      "rel": 0.14617164548099448
     },
     {
      "chunk": 105,
      "rel": 0.12403925454061193
     },
     {
      "chunk": 106,
      "rel": 0.14780369589954578
     },
     {
      "chunk": 107,
      "rel": 0.1434637983293143
     },
     {
      "chunk": 108,
      "rel": 0.14696389797583642
     },
     {
      "chunk": 109,
      "rel": 0.1486829085443513
     },
     {
      "chunk": 110,
      "rel": 0.13137858931666152
     },
     {
      "chunk": 111,
      "rel": 0.13679459210647135
     },
     {
      "chunk": 112,
      "rel": 0.1516802914041293
     },
     {
      "chunk": 113,
      "rel": 0.1441931121174432
     },
     {
      "chunk": 114,
      "rel": 0.12709848175802885
     },
     {
      "chunk": 115,
      "rel": 0.12504638366608953
     },
     {
      "chunk": 116,
      "rel": 0.12284780344217985
     },
     {
      "chunk": 117,
      "rel": 0.14423394407683918
     },
     {
      "chunk": 118,
      "rel": 0.13075768861258377
     },
     {
      "chunk": 119,
      "rel": 0.16053171258233068
     },
     {
      "chunk": 120,
      "rel": 0.11667788105316729
     },
     {
      "chunk": 121,
      "rel": 0.12812616675963703
     },
     {
      "chunk": 122,
      "rel": 0.13684777756317607
     },
     {
      "chunk": 123,
      "rel": 0.14172600915170042
     },
     {
      "chunk": 124,
      "rel": 0.15613574141113917
     },
     {
      "chunk": 125,
      "rel": 0.12655380850491862
     },
     {
      "chunk": 126,
      "rel": 0.1246044774587918
     },
     {
      "chunk": 127,
      "rel": 0.13145916868686644
     }
    ]
   }
  },
  "ascent": {
   "overall": {
    "n": 100303,
    "delta_nll": 5.314229986966279,
    "se": 0.013274382058278335,
    "t": 400.3372784989379,
    "ppl_ratio": 203.20798007712142
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.05438990982211366,
     "se": 0.07950008587162329,
     "t": -0.6841490701021691,
     "ppl_ratio": 0.947062765427223,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": 0.21254920796788185,
     "se": 0.07597332396044643,
     "t": 2.797682092711123,
     "ppl_ratio": 1.2368269738098705,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": 0.7117615246347019,
     "se": 0.13446371667370466,
     "t": 5.293335200319447,
     "ppl_ratio": 2.037577341915343,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": 1.45513639681615,
     "se": 0.14595527880541584,
     "t": 9.969741476470363,
     "ppl_ratio": 4.285067895361945,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": 2.2812023500177254,
     "se": 0.1515368494646497,
     "t": 15.053779711514201,
     "ppl_ratio": 9.788442471033045,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": 2.9288956519925646,
     "se": 0.13593638001637173,
     "t": 21.54607656640421,
     "ppl_ratio": 18.706960091011357,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 3.8681749812566557,
     "se": 0.12319499563974783,
     "t": 31.398799611699662,
     "ppl_ratio": 47.85497011976778,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 4.519502600273419,
     "se": 0.10818254654450604,
     "t": 41.776633520214894,
     "ppl_ratio": 91.78993033531007,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 5.17330075999408,
     "se": 0.08990639472699212,
     "t": 57.5409655309082,
     "ppl_ratio": 176.49644949477042,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 5.136306885211684,
     "se": 0.06978098433965126,
     "t": 73.60611108910811,
     "ppl_ratio": 170.08645816532675,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 5.1512366450766836,
     "se": 0.05444134666372228,
     "t": 94.6199343101349,
     "ppl_ratio": 172.64485877375384,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 5.2326208515483215,
     "se": 0.04385196232991997,
     "t": 119.32466812273373,
     "ppl_ratio": 187.283001816379,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 5.24913708962227,
     "se": 0.03438554767882318,
     "t": 152.6553288797847,
     "ppl_ratio": 190.40189777671472,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 5.412707177618712,
     "se": 0.0272840067091371,
     "t": 198.383882371868,
     "ppl_ratio": 224.23781832632406,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 5.519032140145134,
     "se": 0.02183321663597068,
     "t": 252.7814491178736,
     "ppl_ratio": 249.39354234426466,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": 1.4019688943353859,
     "se": 0.08539659999419062,
     "t": 16.417151203101287,
     "ppl_ratio": 4.063192092331732,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 3.032561458853326,
     "se": 0.11037080627531723,
     "t": 27.47611946667017,
     "ppl_ratio": 20.75031565506573,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 4.049950655383452,
     "se": 0.13311112008086198,
     "t": 30.4253367631735,
     "ppl_ratio": 57.39462485981461,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 4.5828822514577015,
     "se": 0.1420926703837264,
     "t": 32.25277024551275,
     "ppl_ratio": 97.79586064557665,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 4.848945606130693,
     "se": 0.14693968707127505,
     "t": 32.99956398967045,
     "ppl_ratio": 127.60577214462356,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 5.153409127375885,
     "se": 0.15040330938589277,
     "t": 34.26393440687984,
     "ppl_ratio": 173.02033438286819,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 5.137732124475187,
     "se": 0.15101633750196916,
     "t": 34.021035137394946,
     "ppl_ratio": 170.32904489469595,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 5.205619317599466,
     "se": 0.14019118595399713,
     "t": 37.132286756655716,
     "ppl_ratio": 182.29373553491388,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 5.298819770424689,
     "se": 0.14988493348803528,
     "t": 35.352584460049634,
     "ppl_ratio": 200.10050602052365,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 5.155984972796717,
     "se": 0.1508342206602838,
     "t": 34.18312469296526,
     "ppl_ratio": 173.46658250525323,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 5.130308675552525,
     "se": 0.1501439657723733,
     "t": 34.16926314128642,
     "ppl_ratio": 169.06929755004043,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 4.898902809058892,
     "se": 0.1493915855952242,
     "t": 32.792361025824086,
     "ppl_ratio": 134.14251895652347,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 5.227760618945721,
     "se": 0.14562152356768807,
     "t": 35.899642380240195,
     "ppl_ratio": 186.3749712723123,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 5.2288932097486205,
     "se": 0.14209028797140805,
     "t": 36.799793176580785,
     "ppl_ratio": 186.5861774331663,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 5.122087076106398,
     "se": 0.14748424580253577,
     "t": 34.72972349171637,
     "ppl_ratio": 167.6849759734241,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 4.9866390138738295,
     "se": 0.15089763353877456,
     "t": 33.04650243300513,
     "ppl_ratio": 146.44340119955285,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 5.4220283030245895,
     "se": 0.1480366474835198,
     "t": 36.62625704643978,
     "ppl_ratio": 226.33773875853643,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 5.05221814280831,
     "se": 0.142924325409799,
     "t": 35.348903192807555,
     "ppl_ratio": 156.36892870543332,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 5.062875701208872,
     "se": 0.1430499817659425,
     "t": 35.39235474697731,
     "ppl_ratio": 158.04435179651898,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 5.049197420564511,
     "se": 0.15421161585694046,
     "t": 32.74200450145446,
     "ppl_ratio": 155.89729430115102,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 5.0169075063838315,
     "se": 0.15127981126606044,
     "t": 33.163099982723026,
     "ppl_ratio": 150.94378857016733,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 4.881577541958582,
     "se": 0.1482625098995555,
     "t": 32.925232044606155,
     "ppl_ratio": 131.83848065788655,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 5.2908637364998405,
     "se": 0.15347838075532888,
     "t": 34.473022913464234,
     "ppl_ratio": 198.51481587285483,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 5.475998614685756,
     "se": 0.14864493261122474,
     "t": 36.839457077275725,
     "ppl_ratio": 238.88890582617552,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 5.2533535379681515,
     "se": 0.14895644770812863,
     "t": 35.26771495156616,
     "ppl_ratio": 191.20641244901032,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 5.119631890730677,
     "se": 0.14983225348535903,
     "t": 34.16909091092957,
     "ppl_ratio": 167.27378325641223,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 5.608105967356837,
     "se": 0.14586796606392702,
     "t": 38.44645345160342,
     "ppl_ratio": 272.62738352582335,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 5.18531655115671,
     "se": 0.14635094766555207,
     "t": 35.43070020295622,
     "ppl_ratio": 178.62998636980214,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 5.071897376310185,
     "se": 0.14940183188081851,
     "t": 33.94802669057071,
     "ppl_ratio": 159.47662763920684,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 5.431163175916648,
     "se": 0.14959890197106868,
     "t": 36.30483315289971,
     "ppl_ratio": 228.41477753202093,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 5.228992196522453,
     "se": 0.14288826665737345,
     "t": 36.594972553350814,
     "ppl_ratio": 186.60464791106367,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 5.137493003598768,
     "se": 0.1466199878624183,
     "t": 35.03951322393754,
     "ppl_ratio": 170.28832053341753,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 5.340643153538636,
     "se": 0.15222910883053717,
     "t": 35.0829298980124,
     "ppl_ratio": 208.64685911108992,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 5.18577934601733,
     "se": 0.14760840498031366,
     "t": 35.132005841462416,
     "ppl_ratio": 178.71267454180133,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 5.2828468105116455,
     "se": 0.14625057332514851,
     "t": 36.12188786957209,
     "ppl_ratio": 196.92969965589378,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 5.195572123490865,
     "se": 0.15056803737399135,
     "t": 34.50647437600413,
     "ppl_ratio": 180.47136517366522,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 5.165807951492766,
     "se": 0.15078055247090988,
     "t": 34.26043920676976,
     "ppl_ratio": 175.1789374940977,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 5.289856456118249,
     "se": 0.14633448501393143,
     "t": 36.149076245525045,
     "ppl_ratio": 198.3149564674983,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 5.089214570036973,
     "se": 0.14957606098852572,
     "t": 34.02425853711562,
     "ppl_ratio": 162.2623662662007,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 5.442694932271839,
     "se": 0.15008968384042473,
     "t": 36.26295154341526,
     "ppl_ratio": 231.06404710147504,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 5.342432729626977,
     "se": 0.1437057256996299,
     "t": 37.1761995120055,
     "ppl_ratio": 209.0205828448513,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 5.425834787975513,
     "se": 0.14725855227551302,
     "t": 36.84563445812004,
     "ppl_ratio": 227.20093177830975,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 5.355543031221794,
     "se": 0.15033448213447506,
     "t": 35.6241825240814,
     "ppl_ratio": 211.77894771427694,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 5.031342617092286,
     "se": 0.1496328425708728,
     "t": 33.62458756144539,
     "ppl_ratio": 153.1384810742481,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 5.325673424874973,
     "se": 0.1468762102492862,
     "t": 36.25960539038932,
     "ppl_ratio": 205.5467341511593,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 5.1925310242195915,
     "se": 0.14176186388357928,
     "t": 36.62854650728854,
     "ppl_ratio": 179.92336751652422,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 5.346198050434683,
     "se": 0.15171928464213807,
     "t": 35.23743249280946,
     "ppl_ratio": 209.80909596550165,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 5.348492409424512,
     "se": 0.15141752734385486,
     "t": 35.322809077964884,
     "ppl_ratio": 210.2910259998214,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 5.30919944042654,
     "se": 0.15055976802978904,
     "t": 35.26306867964945,
     "ppl_ratio": 202.18829980100824,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 5.253617977182433,
     "se": 0.15540622230384474,
     "t": 33.80571189042061,
     "ppl_ratio": 191.25698160842362,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 5.572466577719036,
     "se": 0.15301677310865092,
     "t": 36.41735781320036,
     "ppl_ratio": 263.0822123242327,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 5.322864300796024,
     "se": 0.15059145781572814,
     "t": 35.34638935037981,
     "ppl_ratio": 204.97013811497894,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 5.486031209047508,
     "se": 0.1503403070795429,
     "t": 36.49075431344521,
     "ppl_ratio": 241.29764405880795,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 5.2054259561293135,
     "se": 0.14382129906797772,
     "t": 36.19370698125142,
     "ppl_ratio": 182.25849035785063,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 5.654066648704236,
     "se": 0.1484310658339867,
     "t": 38.092205408186246,
     "ppl_ratio": 285.449933288621,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 5.077177160489258,
     "se": 0.1503808591666144,
     "t": 33.76212364144031,
     "ppl_ratio": 160.32085652675903,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 5.295138670733518,
     "se": 0.14918127570779618,
     "t": 35.494660074533705,
     "ppl_ratio": 199.36527017805855,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 5.3237833995490265,
     "se": 0.1454400210451004,
     "t": 36.6046660423553,
     "ppl_ratio": 205.1586125133478,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 5.006801464625339,
     "se": 0.14702677131839814,
     "t": 34.053672128749355,
     "ppl_ratio": 149.4260265405782,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 5.558174859934399,
     "se": 0.15224675558066672,
     "t": 36.50767360352349,
     "ppl_ratio": 259.3490557438974,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 5.457409716660504,
     "se": 0.15459774799275502,
     "t": 35.30070643018847,
     "ppl_ratio": 234.48924344425282,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 5.526617306260797,
     "se": 0.14866772621537386,
     "t": 37.1742909301944,
     "ppl_ratio": 251.29242636216608,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 5.288440598071519,
     "se": 0.1494859483408491,
     "t": 35.37750977110655,
     "ppl_ratio": 198.03436932325315,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 5.291732290038604,
     "se": 0.14831728200296074,
     "t": 35.678460517722876,
     "ppl_ratio": 198.68731151868602,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 5.324038043084245,
     "se": 0.1507758190227895,
     "t": 35.31095422058046,
     "ppl_ratio": 205.21086147986722,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 5.332815509606694,
     "se": 0.14456103649730906,
     "t": 36.88971550578196,
     "ppl_ratio": 207.02002125082967,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 5.545523308212875,
     "se": 0.15183507045687922,
     "t": 36.52333608780977,
     "ppl_ratio": 256.08855642907383,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 5.502069196314948,
     "se": 0.14961190155944262,
     "t": 36.77561169242214,
     "ppl_ratio": 245.19877210348352,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 5.49908963514025,
     "se": 0.15105625895152916,
     "t": 36.40424880974177,
     "ppl_ratio": 244.4692746928147,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 5.57566202005612,
     "se": 0.14738455971393158,
     "t": 37.830706492445955,
     "ppl_ratio": 263.92422094215163,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 5.299345119190557,
     "se": 0.14651542932595288,
     "t": 36.16919490029343,
     "ppl_ratio": 200.20565619224905,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 5.639037419019784,
     "se": 0.14608924321230646,
     "t": 38.59994955839949,
     "ppl_ratio": 281.1919181703569,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 5.4433816053495025,
     "se": 0.15640256369988115,
     "t": 34.8036597136268,
     "ppl_ratio": 231.2227670499568,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 5.381397113780924,
     "se": 0.1515301296063558,
     "t": 35.51371022885475,
     "ppl_ratio": 217.32569214119502,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 5.390981553762966,
     "se": 0.14897050245708213,
     "t": 36.188248444124625,
     "ppl_ratio": 219.4186510919663,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 5.525110420941177,
     "se": 0.1540562963972607,
     "t": 35.86422983124122,
     "ppl_ratio": 250.91404265597495,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 5.255068099498533,
     "se": 0.14670847982158386,
     "t": 35.81979791413123,
     "ppl_ratio": 191.53452881562652,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 5.561521376609441,
     "se": 0.15548379930481712,
     "t": 35.76913737299663,
     "ppl_ratio": 260.21842555252954,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 5.518760131591704,
     "se": 0.14957555279491805,
     "t": 36.89613729296014,
     "ppl_ratio": 249.32571439288654,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 5.214571912089723,
     "se": 0.1435886360064451,
     "t": 36.31604879828835,
     "ppl_ratio": 183.9330646022664,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 5.5251277059633255,
     "se": 0.15046619132832587,
     "t": 36.720060880036364,
     "ppl_ratio": 250.91837974824296,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 5.358037890192373,
     "se": 0.14857507526713093,
     "t": 36.062831403981285,
     "ppl_ratio": 212.30796596032172,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 5.714645889938227,
     "se": 0.15386496459217194,
     "t": 37.140657102058476,
     "ppl_ratio": 303.27679092945726,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 5.392768685494157,
     "se": 0.15195031805630446,
     "t": 35.4903415437136,
     "ppl_ratio": 219.81113172858755,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 5.376074499739642,
     "se": 0.1518154239033543,
     "t": 35.4119124494363,
     "ppl_ratio": 216.17202434850634,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 5.50506499656038,
     "se": 0.14979087898322826,
     "t": 36.751670288127286,
     "ppl_ratio": 245.93444005203403,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 5.534301782789838,
     "se": 0.14839023243867971,
     "t": 37.29559346216952,
     "ppl_ratio": 253.230915713268,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 5.131118510684967,
     "se": 0.14625429242573942,
     "t": 35.08354131411419,
     "ppl_ratio": 169.20627126259004,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 5.357367043083804,
     "se": 0.1515531166006101,
     "t": 35.34976490917137,
     "ppl_ratio": 212.16558753764738,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 5.468371370238424,
     "se": 0.153080963782626,
     "t": 35.72208611126513,
     "ppl_ratio": 237.07377277700257,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 5.540193017528665,
     "se": 0.14836561929074263,
     "t": 37.34148816965407,
     "ppl_ratio": 254.72716152103277,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 5.512089241433584,
     "se": 0.14914309547444823,
     "t": 36.958393708396216,
     "ppl_ratio": 247.66802521714715,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 5.498048515488161,
     "se": 0.1496679364292166,
     "t": 36.73497909212096,
     "ppl_ratio": 244.21488537443776,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 5.450722617428115,
     "se": 0.1506528505984391,
     "t": 36.180680257799175,
     "ppl_ratio": 232.92642179988138,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 5.756480236054873,
     "se": 0.14791999383344143,
     "t": 38.91617412137467,
     "ppl_ratio": 316.2333011800426,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 5.397819710200942,
     "se": 0.1512368517095098,
     "t": 35.69116686301349,
     "ppl_ratio": 220.92421191705495,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 5.59051257206635,
     "se": 0.15988492385588057,
     "t": 34.96585192175848,
     "ppl_ratio": 267.8728886905956,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 5.530286922202881,
     "se": 0.1501386831592754,
     "t": 36.83452396033105,
     "ppl_ratio": 252.2162670896913,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 5.545683777340094,
     "se": 0.1500506072423049,
     "t": 36.95875597747369,
     "ppl_ratio": 256.1296540335749,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 5.3949349229068995,
     "se": 0.15259853534564405,
     "t": 35.35377918724499,
     "ppl_ratio": 220.287810939641,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 5.692278672442341,
     "se": 0.1448540021667916,
     "t": 39.29666137831655,
     "ppl_ratio": 296.5686340548593,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 5.520654619601816,
     "se": 0.15392972975001795,
     "t": 35.864771727770616,
     "ppl_ratio": 249.79850667766613,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 5.902658806220405,
     "se": 0.15107031818770414,
     "t": 39.07226036875344,
     "ppl_ratio": 366.0093231705113,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 5.3951223698965345,
     "se": 0.15385727685679626,
     "t": 35.065760164974726,
     "ppl_ratio": 220.32910709695417,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 5.411545355481803,
     "se": 0.15688632344667777,
     "t": 34.49341686766641,
     "ppl_ratio": 223.97744514801,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 5.565066742148382,
     "se": 0.15382166188015636,
     "t": 36.178693391598955,
     "ppl_ratio": 261.1426323484665,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 5.541070557343823,
     "se": 0.15500313444073052,
     "t": 35.74811939988604,
     "ppl_ratio": 254.95079285561854,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 5.519473493199434,
     "se": 0.15991343264564925,
     "t": 34.51538374158965,
     "ppl_ratio": 249.50363723947297,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 5.463008075409174,
     "se": 0.15037469601656483,
     "t": 36.32930419894173,
     "ppl_ratio": 235.80567985513804,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 5.6635105810583175,
     "se": 0.1522423372596157,
     "t": 37.2006281761193,
     "ppl_ratio": 288.15847264962207,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 5.68651508539397,
     "se": 0.15608527551172965,
     "t": 36.43210460916689,
     "ppl_ratio": 294.8642513139589,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 5.338447336119092,
     "se": 0.15003218096479504,
     "t": 35.582015150281364,
     "ppl_ratio": 208.189211342675,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 5.6806903726420455,
     "se": 0.1508028108383177,
     "t": 37.669658417259626,
     "ppl_ratio": 293.15174402249625,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 5.5043692582124715,
     "se": 0.1530256811786411,
     "t": 35.970232027830086,
     "ppl_ratio": 245.763393539727,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 5.376227903629565,
     "se": 0.1519758090428247,
     "t": 35.37555047405352,
     "ppl_ratio": 216.20518852162556,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 5.3907082309819625,
     "se": 0.15220612642842538,
     "t": 35.41715670372133,
     "ppl_ratio": 219.35868717117185,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 5.745815898115929,
     "se": 0.14471044714914252,
     "t": 39.70560530570495,
     "ppl_ratio": 312.87880094247106,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 5.558757777878348,
     "se": 0.15346649674072252,
     "t": 36.22131146493634,
     "ppl_ratio": 259.5002790333391,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 5.4740774600092905,
     "se": 0.14670236683596685,
     "t": 37.31417275721292,
     "ppl_ratio": 238.4304038552159,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 5.68743918333124,
     "se": 0.15490070836827644,
     "t": 36.716676400274125,
     "ppl_ratio": 295.13686069985874,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 5.348214362490382,
     "se": 0.15283791944156916,
     "t": 34.99271896680742,
     "ppl_ratio": 210.23256335282358,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 5.650611770298823,
     "se": 0.15762388599998284,
     "t": 35.84870233626544,
     "ppl_ratio": 284.46544010964504,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 5.54819011063879,
     "se": 0.15500657910796667,
     "t": 35.79325563190651,
     "ppl_ratio": 256.77240545244,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 5.424391236015189,
     "se": 0.15900314219389572,
     "t": 34.11499396282645,
     "ppl_ratio": 226.873192039438,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 5.774743739349288,
     "se": 0.15578923536514894,
     "t": 37.06766854471086,
     "ppl_ratio": 322.06189235264424,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 5.556420633853642,
     "se": 0.1534467284224707,
     "t": 36.210746823846655,
     "ppl_ratio": 258.8944976816635,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 5.419940975402119,
     "se": 0.15548114844126917,
     "t": 34.85915192766553,
     "ppl_ratio": 225.86579047112056,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 5.809451791115069,
     "se": 0.15221358649067254,
     "t": 38.166447063324824,
     "ppl_ratio": 333.4362828283056,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.006631915923207998,
   "early_half": {
    "n": 50127,
    "delta_nll": 5.124564992181957,
    "se": 0.018561323110393296,
    "t": 276.0883457339574,
    "ppl_ratio": 168.1010004950752
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 5.503709762029132,
    "se": 0.018943964865439564,
    "t": 290.5257585263911,
    "ppl_ratio": 245.60136695351318
   },
   "late_minus_early": {
    "delta": 0.3791447698471746,
    "se": 0.026521623638673195,
    "t": 14.295684721742104
   },
   "delta_ppl": 2582.918572680654,
   "hidden_divergence": {
    "overall": 1.167815549507032,
    "first_chunk": 0.6438178543364605,
    "final_chunk": 1.1538880829025866,
    "growth_ratio": 1.7922585947726175,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.6438178543364605
     },
     {
      "chunk": 1,
      "rel": 0.9362511565924526
     },
     {
      "chunk": 2,
      "rel": 1.0442453128865643
     },
     {
      "chunk": 3,
      "rel": 1.0703766658475486
     },
     {
      "chunk": 4,
      "rel": 1.1088050459372103
     },
     {
      "chunk": 5,
      "rel": 1.1818113573800022
     },
     {
      "chunk": 6,
      "rel": 1.2245471046629348
     },
     {
      "chunk": 7,
      "rel": 1.2190950549874813
     },
     {
      "chunk": 8,
      "rel": 1.1623411447860874
     },
     {
      "chunk": 9,
      "rel": 1.2099260515286803
     },
     {
      "chunk": 10,
      "rel": 1.105660322649888
     },
     {
      "chunk": 11,
      "rel": 1.1146299004532474
     },
     {
      "chunk": 12,
      "rel": 1.1427700445687696
     },
     {
      "chunk": 13,
      "rel": 1.2221766589761764
     },
     {
      "chunk": 14,
      "rel": 1.1709021929674668
     },
     {
      "chunk": 15,
      "rel": 1.2243792555833952
     },
     {
      "chunk": 16,
      "rel": 1.1667690656700058
     },
     {
      "chunk": 17,
      "rel": 1.1575940262239461
     },
     {
      "chunk": 18,
      "rel": 1.1492286337102287
     },
     {
      "chunk": 19,
      "rel": 1.1222957111686578
     },
     {
      "chunk": 20,
      "rel": 1.210171860668767
     },
     {
      "chunk": 21,
      "rel": 1.1729750267344894
     },
     {
      "chunk": 22,
      "rel": 1.1608241540481303
     },
     {
      "chunk": 23,
      "rel": 1.1695999273024245
     },
     {
      "chunk": 24,
      "rel": 1.1958544173828278
     },
     {
      "chunk": 25,
      "rel": 1.1468056015846209
     },
     {
      "chunk": 26,
      "rel": 1.20888696763713
     },
     {
      "chunk": 27,
      "rel": 1.2501966031118437
     },
     {
      "chunk": 28,
      "rel": 1.1695042607964619
     },
     {
      "chunk": 29,
      "rel": 1.2083944495926515
     },
     {
      "chunk": 30,
      "rel": 1.166073882562438
     },
     {
      "chunk": 31,
      "rel": 1.2310167163668817
     },
     {
      "chunk": 32,
      "rel": 1.20563938308653
     },
     {
      "chunk": 33,
      "rel": 1.1201415827679024
     },
     {
      "chunk": 34,
      "rel": 1.2012018165652127
     },
     {
      "chunk": 35,
      "rel": 1.1961908824597673
     },
     {
      "chunk": 36,
      "rel": 1.115986701445347
     },
     {
      "chunk": 37,
      "rel": 1.1649627362416806
     },
     {
      "chunk": 38,
      "rel": 1.1834529183096365
     },
     {
      "chunk": 39,
      "rel": 1.1205259787931414
     },
     {
      "chunk": 40,
      "rel": 1.1236049704318984
     },
     {
      "chunk": 41,
      "rel": 1.1985084693206345
     },
     {
      "chunk": 42,
      "rel": 1.1436566750874073
     },
     {
      "chunk": 43,
      "rel": 1.1520294657785988
     },
     {
      "chunk": 44,
      "rel": 1.1473004573681413
     },
     {
      "chunk": 45,
      "rel": 1.1233362397141369
     },
     {
      "chunk": 46,
      "rel": 1.179303998779923
     },
     {
      "chunk": 47,
      "rel": 1.187883937789406
     },
     {
      "chunk": 48,
      "rel": 1.0805829922060273
     },
     {
      "chunk": 49,
      "rel": 1.1524861718150254
     },
     {
      "chunk": 50,
      "rel": 1.1298769061745704
     },
     {
      "chunk": 51,
      "rel": 1.198856845808253
     },
     {
      "chunk": 52,
      "rel": 1.1728606716584764
     },
     {
      "chunk": 53,
      "rel": 1.1299830768321888
     },
     {
      "chunk": 54,
      "rel": 1.2047896502780033
     },
     {
      "chunk": 55,
      "rel": 1.1783761023967785
     },
     {
      "chunk": 56,
      "rel": 1.173115677953455
     },
     {
      "chunk": 57,
      "rel": 1.1813414611695865
     },
     {
      "chunk": 58,
      "rel": 1.162382345329703
     },
     {
      "chunk": 59,
      "rel": 1.1675108122577316
     },
     {
      "chunk": 60,
      "rel": 1.228423872617629
     },
     {
      "chunk": 61,
      "rel": 1.1971498121664945
     },
     {
      "chunk": 62,
      "rel": 1.1855488929663294
     },
     {
      "chunk": 63,
      "rel": 1.1577154899135476
     },
     {
      "chunk": 64,
      "rel": 1.1077626316695375
     },
     {
      "chunk": 65,
      "rel": 1.201721593362747
     },
     {
      "chunk": 66,
      "rel": 1.2046156558436552
     },
     {
      "chunk": 67,
      "rel": 1.2154863777774452
     },
     {
      "chunk": 68,
      "rel": 1.1855940702296868
     },
     {
      "chunk": 69,
      "rel": 1.1891874222854275
     },
     {
      "chunk": 70,
      "rel": 1.2100485883147192
     },
     {
      "chunk": 71,
      "rel": 1.227330049121246
     },
     {
      "chunk": 72,
      "rel": 1.1583979781088167
     },
     {
      "chunk": 73,
      "rel": 1.202730999312586
     },
     {
      "chunk": 74,
      "rel": 1.1727289707776212
     },
     {
      "chunk": 75,
      "rel": 1.1781476658383707
     },
     {
      "chunk": 76,
      "rel": 1.2117009813055937
     },
     {
      "chunk": 77,
      "rel": 1.1912713194697158
     },
     {
      "chunk": 78,
      "rel": 1.1846070783995706
     },
     {
      "chunk": 79,
      "rel": 1.195918385227917
     },
     {
      "chunk": 80,
      "rel": 1.2083347831865188
     },
     {
      "chunk": 81,
      "rel": 1.154129588884537
     },
     {
      "chunk": 82,
      "rel": 1.1728270665497489
     },
     {
      "chunk": 83,
      "rel": 1.1948002925089485
     },
     {
      "chunk": 84,
      "rel": 1.1861485800045162
     },
     {
      "chunk": 85,
      "rel": 1.1959894902538872
     },
     {
      "chunk": 86,
      "rel": 1.1828026603955148
     },
     {
      "chunk": 87,
      "rel": 1.1740439385950932
     },
     {
      "chunk": 88,
      "rel": 1.1733138277640522
     },
     {
      "chunk": 89,
      "rel": 1.2058607701944761
     },
     {
      "chunk": 90,
      "rel": 1.126812484281707
     },
     {
      "chunk": 91,
      "rel": 1.1302191444886425
     },
     {
      "chunk": 92,
      "rel": 1.1312694674913804
     },
     {
      "chunk": 93,
      "rel": 1.1576956494268487
     },
     {
      "chunk": 94,
      "rel": 1.1827031151487466
     },
     {
      "chunk": 95,
      "rel": 1.1913619949642256
     },
     {
      "chunk": 96,
      "rel": 1.098606177457764
     },
     {
      "chunk": 97,
      "rel": 1.1172648685529731
     },
     {
      "chunk": 98,
      "rel": 1.15415971175821
     },
     {
      "chunk": 99,
      "rel": 1.1488845637866523
     },
     {
      "chunk": 100,
      "rel": 1.1837396605574313
     },
     {
      "chunk": 101,
      "rel": 1.1497339636547745
     },
     {
      "chunk": 102,
      "rel": 1.2167801047082212
     },
     {
      "chunk": 103,
      "rel": 1.1659961623819528
     },
     {
      "chunk": 104,
      "rel": 1.1574214666302138
     },
     {
      "chunk": 105,
      "rel": 1.1723050341517978
     },
     {
      "chunk": 106,
      "rel": 1.2249211758719099
     },
     {
      "chunk": 107,
      "rel": 1.169883340686703
     },
     {
      "chunk": 108,
      "rel": 1.1631775935138289
     },
     {
      "chunk": 109,
      "rel": 1.1888724091583511
     },
     {
      "chunk": 110,
      "rel": 1.1955450542132073
     },
     {
      "chunk": 111,
      "rel": 1.2172061280744204
     },
     {
      "chunk": 112,
      "rel": 1.1526795663386928
     },
     {
      "chunk": 113,
      "rel": 1.217555505522048
     },
     {
      "chunk": 114,
      "rel": 1.1780516119544728
     },
     {
      "chunk": 115,
      "rel": 1.2215079140989178
     },
     {
      "chunk": 116,
      "rel": 1.186519588647233
     },
     {
      "chunk": 117,
      "rel": 1.1673948175023678
     },
     {
      "chunk": 118,
      "rel": 1.216757437317516
     },
     {
      "chunk": 119,
      "rel": 1.1997226118768731
     },
     {
      "chunk": 120,
      "rel": 1.170119185678204
     },
     {
      "chunk": 121,
      "rel": 1.2337093250571978
     },
     {
      "chunk": 122,
      "rel": 1.186393509742713
     },
     {
      "chunk": 123,
      "rel": 1.2152747676249596
     },
     {
      "chunk": 124,
      "rel": 1.2316978151215006
     },
     {
      "chunk": 125,
      "rel": 1.1232773390098618
     },
     {
      "chunk": 126,
      "rel": 1.163127797974009
     },
     {
      "chunk": 127,
      "rel": 1.1538880829025866
     }
    ]
   }
  },
  "frozen": {
   "overall": {
    "n": 100303,
    "delta_nll": 1.4448445024376753,
    "se": 0.006098373809619627,
    "t": 236.92291544322276,
    "ppl_ratio": 4.241192596432741
   },
   "by_position": [
    {
     "n": 49,
     "delta_nll": -0.08153347579800353,
     "se": 0.045328327112508913,
     "t": -1.7987311906664951,
     "ppl_ratio": 0.9217018546323333,
     "pos_lo": 1,
     "pos_hi": 1,
     "pos_mid": 1.0
    },
    {
     "n": 98,
     "delta_nll": -0.002034783616961379,
     "se": 0.040364154548796306,
     "t": -0.050410658657585046,
     "ppl_ratio": 0.9979672851518191,
     "pos_lo": 2,
     "pos_hi": 3,
     "pos_mid": 2.5
    },
    {
     "n": 98,
     "delta_nll": 0.11631516792944499,
     "se": 0.06853837426351655,
     "t": 1.6970809299070337,
     "ppl_ratio": 1.1233498601969627,
     "pos_lo": 4,
     "pos_hi": 5,
     "pos_mid": 4.5
    },
    {
     "n": 196,
     "delta_nll": 0.4089990852514106,
     "se": 0.06612562000579476,
     "t": 6.185183370916884,
     "ppl_ratio": 1.5053103435044166,
     "pos_lo": 6,
     "pos_hi": 9,
     "pos_mid": 7.5
    },
    {
     "n": 343,
     "delta_nll": 0.6154634255135083,
     "se": 0.07415494928873238,
     "t": 8.2996945101684,
     "ppl_ratio": 1.850513976267568,
     "pos_lo": 10,
     "pos_hi": 16,
     "pos_mid": 13.0
    },
    {
     "n": 539,
     "delta_nll": 0.8534956213140785,
     "se": 0.06796129318538369,
     "t": 12.558554749479638,
     "ppl_ratio": 2.3478396825029946,
     "pos_lo": 17,
     "pos_hi": 27,
     "pos_mid": 22.0
    },
    {
     "n": 833,
     "delta_nll": 1.0926031538223653,
     "se": 0.054141228966678466,
     "t": 20.18061234802805,
     "ppl_ratio": 2.9820266516839182,
     "pos_lo": 28,
     "pos_hi": 44,
     "pos_mid": 36.0
    },
    {
     "n": 1323,
     "delta_nll": 1.0988957532454708,
     "se": 0.0448284399832489,
     "t": 24.51336146553609,
     "ppl_ratio": 3.000850514271723,
     "pos_lo": 45,
     "pos_hi": 71,
     "pos_mid": 58.0
    },
    {
     "n": 2205,
     "delta_nll": 1.2886459113440931,
     "se": 0.03824086573357396,
     "t": 33.698136447070894,
     "ppl_ratio": 3.627870769644549,
     "pos_lo": 72,
     "pos_hi": 116,
     "pos_mid": 94.0
    },
    {
     "n": 3528,
     "delta_nll": 1.3489734204336283,
     "se": 0.03141837652665811,
     "t": 42.935809216273185,
     "ppl_ratio": 3.853467608377043,
     "pos_lo": 117,
     "pos_hi": 188,
     "pos_mid": 152.5
    },
    {
     "n": 5635,
     "delta_nll": 1.368592431711381,
     "se": 0.024382716839774547,
     "t": 56.12961183549698,
     "ppl_ratio": 3.9298153172522694,
     "pos_lo": 189,
     "pos_hi": 303,
     "pos_mid": 246.0
    },
    {
     "n": 9114,
     "delta_nll": 1.448387489762335,
     "se": 0.01974838381885292,
     "t": 73.34207715669486,
     "ppl_ratio": 4.256245738843186,
     "pos_lo": 304,
     "pos_hi": 489,
     "pos_mid": 396.5
    },
    {
     "n": 14651,
     "delta_nll": 1.442162733613017,
     "se": 0.016081986127924955,
     "t": 89.67566083823615,
     "ppl_ratio": 4.229833935806748,
     "pos_lo": 490,
     "pos_hi": 788,
     "pos_mid": 639.0
    },
    {
     "n": 23618,
     "delta_nll": 1.4948774957880975,
     "se": 0.012734538043990329,
     "t": 117.38765007605114,
     "ppl_ratio": 4.458790298797704,
     "pos_lo": 789,
     "pos_hi": 1270,
     "pos_mid": 1029.5
    },
    {
     "n": 38024,
     "delta_nll": 1.493358238635009,
     "se": 0.010115255607161467,
     "t": 147.63425627897442,
     "ppl_ratio": 4.452021392898454,
     "pos_lo": 1271,
     "pos_hi": 2046,
     "pos_mid": 1658.5
    }
   ],
   "by_chunk": [
    {
     "n": 735,
     "delta_nll": 0.35557506136555816,
     "se": 0.03970710946862555,
     "t": 8.95494701387203,
     "ppl_ratio": 1.4270010315370882,
     "chunk": 0
    },
    {
     "n": 784,
     "delta_nll": 0.8966279997175987,
     "se": 0.05533619741539609,
     "t": 16.20328178654595,
     "ppl_ratio": 2.451323296385796,
     "chunk": 1
    },
    {
     "n": 784,
     "delta_nll": 1.0936538501205804,
     "se": 0.0563596064880418,
     "t": 19.40492345972338,
     "ppl_ratio": 2.9851615026477765,
     "chunk": 2
    },
    {
     "n": 784,
     "delta_nll": 1.0696645040757988,
     "se": 0.05658186636962213,
     "t": 18.904722885742135,
     "ppl_ratio": 2.9144015660928435,
     "chunk": 3
    },
    {
     "n": 784,
     "delta_nll": 1.2868461195916914,
     "se": 0.06506516367627181,
     "t": 19.777805001679923,
     "ppl_ratio": 3.6213472300219163,
     "chunk": 4
    },
    {
     "n": 784,
     "delta_nll": 1.279334953721167,
     "se": 0.06459827900697364,
     "t": 19.80447425825474,
     "ppl_ratio": 3.594248588899891,
     "chunk": 5
    },
    {
     "n": 784,
     "delta_nll": 1.271382881794793,
     "se": 0.06084246022017182,
     "t": 20.896309537681653,
     "ppl_ratio": 3.5657802069276423,
     "chunk": 6
    },
    {
     "n": 784,
     "delta_nll": 1.2950549446667519,
     "se": 0.06494273257244791,
     "t": 19.94149142434117,
     "ppl_ratio": 3.65119658240951,
     "chunk": 7
    },
    {
     "n": 784,
     "delta_nll": 1.4042454124755426,
     "se": 0.06823789882567309,
     "t": 20.578673092835977,
     "ppl_ratio": 4.072452559648393,
     "chunk": 8
    },
    {
     "n": 784,
     "delta_nll": 1.3232933723011477,
     "se": 0.06589495118691273,
     "t": 20.081862850882036,
     "ppl_ratio": 3.755770180978748,
     "chunk": 9
    },
    {
     "n": 784,
     "delta_nll": 1.3446534624725672,
     "se": 0.06761890642582673,
     "t": 19.885761742502584,
     "ppl_ratio": 3.8368566953602885,
     "chunk": 10
    },
    {
     "n": 784,
     "delta_nll": 1.3053699877817821,
     "se": 0.06686916845999837,
     "t": 19.521253484147394,
     "ppl_ratio": 3.689053746049478,
     "chunk": 11
    },
    {
     "n": 784,
     "delta_nll": 1.2728914320960714,
     "se": 0.06410220609992386,
     "t": 19.85721724010343,
     "ppl_ratio": 3.5711634251399302,
     "chunk": 12
    },
    {
     "n": 784,
     "delta_nll": 1.440300309848075,
     "se": 0.06860780769389041,
     "t": 20.993241997679153,
     "ppl_ratio": 4.221963523859026,
     "chunk": 13
    },
    {
     "n": 784,
     "delta_nll": 1.3481355133761572,
     "se": 0.0638826634527693,
     "t": 21.103307853982656,
     "ppl_ratio": 3.850240113031644,
     "chunk": 14
    },
    {
     "n": 784,
     "delta_nll": 1.3399726061932444,
     "se": 0.06422828443211294,
     "t": 20.862656040728425,
     "ppl_ratio": 3.81893888865949,
     "chunk": 15
    },
    {
     "n": 784,
     "delta_nll": 1.4699274558020985,
     "se": 0.06512726417184397,
     "t": 22.570078361092623,
     "ppl_ratio": 4.348919640731945,
     "chunk": 16
    },
    {
     "n": 784,
     "delta_nll": 1.3387442434524872,
     "se": 0.06399497197627273,
     "t": 20.919522301671613,
     "ppl_ratio": 3.8142507263908465,
     "chunk": 17
    },
    {
     "n": 784,
     "delta_nll": 1.4007643509824967,
     "se": 0.0668240355471632,
     "t": 20.96198380586971,
     "ppl_ratio": 4.058300747815079,
     "chunk": 18
    },
    {
     "n": 784,
     "delta_nll": 1.3343841665717227,
     "se": 0.06596906947734378,
     "t": 20.227421383137738,
     "ppl_ratio": 3.797656502316024,
     "chunk": 19
    },
    {
     "n": 784,
     "delta_nll": 1.3734729837867596,
     "se": 0.06929059847136224,
     "t": 19.821924100632717,
     "ppl_ratio": 3.949041865475312,
     "chunk": 20
    },
    {
     "n": 784,
     "delta_nll": 1.3302471711595663,
     "se": 0.06494041115307206,
     "t": 20.48411994226553,
     "ppl_ratio": 3.7819780679555155,
     "chunk": 21
    },
    {
     "n": 784,
     "delta_nll": 1.5313234884148947,
     "se": 0.0710255644658896,
     "t": 21.56017343797839,
     "ppl_ratio": 4.624292972256071,
     "chunk": 22
    },
    {
     "n": 784,
     "delta_nll": 1.4898629197825963,
     "se": 0.0672860773850609,
     "t": 22.14221689958971,
     "ppl_ratio": 4.436487322672074,
     "chunk": 23
    },
    {
     "n": 784,
     "delta_nll": 1.5161108511799484,
     "se": 0.06800953302707258,
     "t": 22.292622573609343,
     "ppl_ratio": 4.554477664683019,
     "chunk": 24
    },
    {
     "n": 784,
     "delta_nll": 1.416146508813025,
     "se": 0.06623645576615053,
     "t": 21.38016734791435,
     "ppl_ratio": 4.121208760544087,
     "chunk": 25
    },
    {
     "n": 784,
     "delta_nll": 1.5677288983432258,
     "se": 0.06542979035473928,
     "t": 23.960475646391405,
     "ppl_ratio": 4.795744193831747,
     "chunk": 26
    },
    {
     "n": 784,
     "delta_nll": 1.4567695984557936,
     "se": 0.06946491403277315,
     "t": 20.971300673725704,
     "ppl_ratio": 4.2920719932698645,
     "chunk": 27
    },
    {
     "n": 784,
     "delta_nll": 1.4749615864933827,
     "se": 0.06934371983217233,
     "t": 21.270298017803594,
     "ppl_ratio": 4.370867869343074,
     "chunk": 28
    },
    {
     "n": 784,
     "delta_nll": 1.4187372906592886,
     "se": 0.06573977083164427,
     "t": 21.581110988241686,
     "ppl_ratio": 4.131899756424626,
     "chunk": 29
    },
    {
     "n": 784,
     "delta_nll": 1.4500914406563965,
     "se": 0.06366336123213263,
     "t": 22.77748790813916,
     "ppl_ratio": 4.263504354981711,
     "chunk": 30
    },
    {
     "n": 784,
     "delta_nll": 1.3488126716558537,
     "se": 0.06563802675014901,
     "t": 20.54925686279549,
     "ppl_ratio": 3.852848217953263,
     "chunk": 31
    },
    {
     "n": 784,
     "delta_nll": 1.4546076361097062,
     "se": 0.0696750505104082,
     "t": 20.87702305852529,
     "ppl_ratio": 4.282802718755402,
     "chunk": 32
    },
    {
     "n": 784,
     "delta_nll": 1.4364794036213324,
     "se": 0.06583807877660416,
     "t": 21.818367581707008,
     "ppl_ratio": 4.205862576834578,
     "chunk": 33
    },
    {
     "n": 784,
     "delta_nll": 1.459922586960575,
     "se": 0.07108720691644996,
     "t": 20.537064969741287,
     "ppl_ratio": 4.305626203832474,
     "chunk": 34
    },
    {
     "n": 784,
     "delta_nll": 1.4660784244796436,
     "se": 0.07327792647184735,
     "t": 20.007094838346667,
     "ppl_ratio": 4.3322126862376855,
     "chunk": 35
    },
    {
     "n": 784,
     "delta_nll": 1.452394063316535,
     "se": 0.07471928452279475,
     "t": 19.43800817409394,
     "ppl_ratio": 4.273332908103018,
     "chunk": 36
    },
    {
     "n": 784,
     "delta_nll": 1.4351238776887616,
     "se": 0.06783262667933325,
     "t": 21.15683776294048,
     "ppl_ratio": 4.2001652833297705,
     "chunk": 37
    },
    {
     "n": 784,
     "delta_nll": 1.4479557078410956,
     "se": 0.06985664371117338,
     "t": 20.72753042398885,
     "ppl_ratio": 4.254408365581625,
     "chunk": 38
    },
    {
     "n": 784,
     "delta_nll": 1.5041340297727972,
     "se": 0.0692449732671873,
     "t": 21.72192375566346,
     "ppl_ratio": 4.5002548557009066,
     "chunk": 39
    },
    {
     "n": 784,
     "delta_nll": 1.4714078061070155,
     "se": 0.06912626632355062,
     "t": 21.28579893524094,
     "ppl_ratio": 4.355362332792177,
     "chunk": 40
    },
    {
     "n": 784,
     "delta_nll": 1.487592052097794,
     "se": 0.06641954119475921,
     "t": 22.39690346152484,
     "ppl_ratio": 4.426424077450717,
     "chunk": 41
    },
    {
     "n": 784,
     "delta_nll": 1.467700129454439,
     "se": 0.06757054168434641,
     "t": 21.721005823969154,
     "ppl_ratio": 4.339243956885145,
     "chunk": 42
    },
    {
     "n": 784,
     "delta_nll": 1.2933088903389642,
     "se": 0.0654448147353777,
     "t": 19.76182369173759,
     "ppl_ratio": 3.6448269572892036,
     "chunk": 43
    },
    {
     "n": 784,
     "delta_nll": 1.5695442414039393,
     "se": 0.07505999932974804,
     "t": 20.910528316270476,
     "ppl_ratio": 4.804458021675417,
     "chunk": 44
    },
    {
     "n": 784,
     "delta_nll": 1.4189049072908593,
     "se": 0.06904444560399052,
     "t": 20.550601788145165,
     "ppl_ratio": 4.132592389590583,
     "chunk": 45
    },
    {
     "n": 784,
     "delta_nll": 1.4870670699005855,
     "se": 0.07133556699538889,
     "t": 20.846081871007055,
     "ppl_ratio": 4.424100893481229,
     "chunk": 46
    },
    {
     "n": 784,
     "delta_nll": 1.3674331793272057,
     "se": 0.06654824102805258,
     "t": 20.547998838177875,
     "ppl_ratio": 3.9252623090290815,
     "chunk": 47
    },
    {
     "n": 784,
     "delta_nll": 1.4608600926879847,
     "se": 0.07194220918974369,
     "t": 20.30602214111948,
     "ppl_ratio": 4.309664645794099,
     "chunk": 48
    },
    {
     "n": 784,
     "delta_nll": 1.4729887207220853,
     "se": 0.07269589345386085,
     "t": 20.262337399525496,
     "ppl_ratio": 4.362253234286257,
     "chunk": 49
    },
    {
     "n": 784,
     "delta_nll": 1.6261184737382053,
     "se": 0.07558428879281125,
     "t": 21.51397465941181,
     "ppl_ratio": 5.084102293198599,
     "chunk": 50
    },
    {
     "n": 784,
     "delta_nll": 1.4386654785469193,
     "se": 0.06797262310752049,
     "t": 21.165366478077633,
     "ppl_ratio": 4.2150669646293535,
     "chunk": 51
    },
    {
     "n": 784,
     "delta_nll": 1.5042448622082643,
     "se": 0.06968923712630522,
     "t": 21.585038439751624,
     "ppl_ratio": 4.500753657547988,
     "chunk": 52
    },
    {
     "n": 784,
     "delta_nll": 1.3750028541935153,
     "se": 0.06530618554661145,
     "t": 21.05471086214528,
     "ppl_ratio": 3.9550880114910223,
     "chunk": 53
    },
    {
     "n": 784,
     "delta_nll": 1.4738430162596066,
     "se": 0.06697324039404244,
     "t": 22.006446270004748,
     "ppl_ratio": 4.365981480042956,
     "chunk": 54
    },
    {
     "n": 784,
     "delta_nll": 1.4419067117786084,
     "se": 0.07450969100601644,
     "t": 19.35193519541208,
     "ppl_ratio": 4.228751144578272,
     "chunk": 55
    },
    {
     "n": 784,
     "delta_nll": 1.4946749045309424,
     "se": 0.07522642800889913,
     "t": 19.869013378571232,
     "ppl_ratio": 4.457887078361051,
     "chunk": 56
    },
    {
     "n": 784,
     "delta_nll": 1.5066961757573836,
     "se": 0.06845432166315273,
     "t": 22.010241853998256,
     "ppl_ratio": 4.511799949401054,
     "chunk": 57
    },
    {
     "n": 784,
     "delta_nll": 1.3463949985494865,
     "se": 0.0663692352977115,
     "t": 20.28643229818729,
     "ppl_ratio": 3.843544541589646,
     "chunk": 58
    },
    {
     "n": 784,
     "delta_nll": 1.5979065416984353,
     "se": 0.06935319006667673,
     "t": 23.040130384228824,
     "ppl_ratio": 4.942674303478387,
     "chunk": 59
    },
    {
     "n": 784,
     "delta_nll": 1.4803852502373698,
     "se": 0.07211016722965367,
     "t": 20.529494065971253,
     "ppl_ratio": 4.3946383903224975,
     "chunk": 60
    },
    {
     "n": 784,
     "delta_nll": 1.5877122854108396,
     "se": 0.07057083484325133,
     "t": 22.49813664437147,
     "ppl_ratio": 4.892543372805284,
     "chunk": 61
    },
    {
     "n": 784,
     "delta_nll": 1.4002283868383423,
     "se": 0.0648796450951338,
     "t": 21.581936596372724,
     "ppl_ratio": 4.056126226912726,
     "chunk": 62
    },
    {
     "n": 784,
     "delta_nll": 1.451215534550475,
     "se": 0.06753208760122793,
     "t": 21.48927400437844,
     "ppl_ratio": 4.268299628858627,
     "chunk": 63
    },
    {
     "n": 784,
     "delta_nll": 1.4869566258947144,
     "se": 0.06849315316669051,
     "t": 21.709565951445335,
     "ppl_ratio": 4.423612305037505,
     "chunk": 64
    },
    {
     "n": 784,
     "delta_nll": 1.5642682543722572,
     "se": 0.0734669226148464,
     "t": 21.292143439476877,
     "ppl_ratio": 4.779176514555375,
     "chunk": 65
    },
    {
     "n": 784,
     "delta_nll": 1.5947453398617846,
     "se": 0.06743039272941778,
     "t": 23.650245465143893,
     "ppl_ratio": 4.927074182948354,
     "chunk": 66
    },
    {
     "n": 784,
     "delta_nll": 1.4692032188332536,
     "se": 0.06807835427270628,
     "t": 21.581062505535346,
     "ppl_ratio": 4.345771132624196,
     "chunk": 67
    },
    {
     "n": 784,
     "delta_nll": 1.3820961302068233,
     "se": 0.06550998698879047,
     "t": 21.09748747841022,
     "ppl_ratio": 3.9832422773554477,
     "chunk": 68
    },
    {
     "n": 784,
     "delta_nll": 1.5197489428479662,
     "se": 0.07254386511027278,
     "t": 20.949379255403887,
     "ppl_ratio": 4.571077449387128,
     "chunk": 69
    },
    {
     "n": 784,
     "delta_nll": 1.41418671859401,
     "se": 0.07061067734889237,
     "t": 20.027944380230387,
     "ppl_ratio": 4.113139965080405,
     "chunk": 70
    },
    {
     "n": 784,
     "delta_nll": 1.6812701774986993,
     "se": 0.0731240183632731,
     "t": 22.992037570286556,
     "ppl_ratio": 5.372375509679861,
     "chunk": 71
    },
    {
     "n": 784,
     "delta_nll": 1.5021833754571539,
     "se": 0.06833900819148285,
     "t": 21.981345869815716,
     "ppl_ratio": 4.491484970433234,
     "chunk": 72
    },
    {
     "n": 784,
     "delta_nll": 1.421903496145674,
     "se": 0.06851777145571056,
     "t": 20.75233134318712,
     "ppl_ratio": 4.14500293283067,
     "chunk": 73
    },
    {
     "n": 784,
     "delta_nll": 1.581190678256186,
     "se": 0.07041651469826779,
     "t": 22.454827323271118,
     "ppl_ratio": 4.860739944394053,
     "chunk": 74
    },
    {
     "n": 784,
     "delta_nll": 1.4904041071443093,
     "se": 0.06912271093127725,
     "t": 21.56171375607779,
     "ppl_ratio": 4.4388889433462655,
     "chunk": 75
    },
    {
     "n": 784,
     "delta_nll": 1.4595270395520619,
     "se": 0.06815254158605358,
     "t": 21.415592222766534,
     "ppl_ratio": 4.303923461325415,
     "chunk": 76
    },
    {
     "n": 784,
     "delta_nll": 1.5149289341772731,
     "se": 0.07575875597455832,
     "t": 19.996750404481617,
     "ppl_ratio": 4.54909782997815,
     "chunk": 77
    },
    {
     "n": 784,
     "delta_nll": 1.480743803900746,
     "se": 0.06888066677079936,
     "t": 21.497233887527912,
     "ppl_ratio": 4.396214386539285,
     "chunk": 78
    },
    {
     "n": 784,
     "delta_nll": 1.3522233337824965,
     "se": 0.06771462058511142,
     "t": 19.969444148075358,
     "ppl_ratio": 3.8660114163007737,
     "chunk": 79
    },
    {
     "n": 784,
     "delta_nll": 1.5919765484528259,
     "se": 0.0707138762724926,
     "t": 22.512930026890604,
     "ppl_ratio": 4.913451010843418,
     "chunk": 80
    },
    {
     "n": 784,
     "delta_nll": 1.4605670959376698,
     "se": 0.06835435143214945,
     "t": 21.36758034179392,
     "ppl_ratio": 4.3084021130259655,
     "chunk": 81
    },
    {
     "n": 784,
     "delta_nll": 1.530583319671928,
     "se": 0.07182877958362376,
     "t": 21.308775236672485,
     "ppl_ratio": 4.620871481536134,
     "chunk": 82
    },
    {
     "n": 784,
     "delta_nll": 1.4316673590270483,
     "se": 0.06831056318565776,
     "t": 20.958213375228564,
     "ppl_ratio": 4.185672395543712,
     "chunk": 83
    },
    {
     "n": 784,
     "delta_nll": 1.4087726597682326,
     "se": 0.06923443026251466,
     "t": 20.347862391972036,
     "ppl_ratio": 4.090931356954481,
     "chunk": 84
    },
    {
     "n": 784,
     "delta_nll": 1.5324012551478519,
     "se": 0.07044367376935558,
     "t": 21.75356810840376,
     "ppl_ratio": 4.629279568095874,
     "chunk": 85
    },
    {
     "n": 784,
     "delta_nll": 1.488858085107829,
     "se": 0.07158244973415316,
     "t": 20.79920554042551,
     "ppl_ratio": 4.432031625370569,
     "chunk": 86
    },
    {
     "n": 784,
     "delta_nll": 1.4991646175673028,
     "se": 0.0701365309653398,
     "t": 21.374946792109846,
     "ppl_ratio": 4.477946709388829,
     "chunk": 87
    },
    {
     "n": 784,
     "delta_nll": 1.4103308782350514,
     "se": 0.07085577377360062,
     "t": 19.904247785668964,
     "ppl_ratio": 4.0973108908042875,
     "chunk": 88
    },
    {
     "n": 784,
     "delta_nll": 1.5067662955613639,
     "se": 0.07656900480571435,
     "t": 19.67854093682714,
     "ppl_ratio": 4.512116327021143,
     "chunk": 89
    },
    {
     "n": 784,
     "delta_nll": 1.5543191988370333,
     "se": 0.06966761058906192,
     "t": 22.31049960942779,
     "ppl_ratio": 4.731863969830523,
     "chunk": 90
    },
    {
     "n": 784,
     "delta_nll": 1.4892821407256565,
     "se": 0.06825743209985792,
     "t": 21.818607804449716,
     "ppl_ratio": 4.433911451827011,
     "chunk": 91
    },
    {
     "n": 784,
     "delta_nll": 1.4232594459417511,
     "se": 0.06990085715731166,
     "t": 20.361115783440397,
     "ppl_ratio": 4.150627160935932,
     "chunk": 92
    },
    {
     "n": 784,
     "delta_nll": 1.6175614025993876,
     "se": 0.07494522486958398,
     "t": 21.583248371249656,
     "ppl_ratio": 5.04078287619799,
     "chunk": 93
    },
    {
     "n": 784,
     "delta_nll": 1.4377017331717117,
     "se": 0.06583746834417649,
     "t": 21.83713574246025,
     "ppl_ratio": 4.211006670195262,
     "chunk": 94
    },
    {
     "n": 784,
     "delta_nll": 1.4394345105787525,
     "se": 0.06853445982614541,
     "t": 21.003076616204954,
     "ppl_ratio": 4.218309732877986,
     "chunk": 95
    },
    {
     "n": 784,
     "delta_nll": 1.5391159630394744,
     "se": 0.07582617997506372,
     "t": 20.29794938299186,
     "ppl_ratio": 4.660468422984297,
     "chunk": 96
    },
    {
     "n": 784,
     "delta_nll": 1.5824563915781575,
     "se": 0.07309745100705455,
     "t": 21.648585139110207,
     "ppl_ratio": 4.866896142865653,
     "chunk": 97
    },
    {
     "n": 784,
     "delta_nll": 1.6980779771789198,
     "se": 0.07664721700682837,
     "t": 22.15446357338246,
     "ppl_ratio": 5.463436444295096,
     "chunk": 98
    },
    {
     "n": 784,
     "delta_nll": 1.5657361793529876,
     "se": 0.06968668417375568,
     "t": 22.468226145600582,
     "ppl_ratio": 4.7861971387625655,
     "chunk": 99
    },
    {
     "n": 784,
     "delta_nll": 1.557703071056635,
     "se": 0.06826303374250713,
     "t": 22.81913043789408,
     "ppl_ratio": 4.747903114768654,
     "chunk": 100
    },
    {
     "n": 784,
     "delta_nll": 1.521648151867948,
     "se": 0.06835914146160017,
     "t": 22.259614725013968,
     "ppl_ratio": 4.579767130058026,
     "chunk": 101
    },
    {
     "n": 784,
     "delta_nll": 1.5355336391625052,
     "se": 0.06999993347787822,
     "t": 21.936215691515955,
     "ppl_ratio": 4.643802983997138,
     "chunk": 102
    },
    {
     "n": 784,
     "delta_nll": 1.4529274547496431,
     "se": 0.06831915531034435,
     "t": 21.26676549423983,
     "ppl_ratio": 4.27561287527044,
     "chunk": 103
    },
    {
     "n": 784,
     "delta_nll": 1.3455570130452887,
     "se": 0.06485698661550343,
     "t": 20.746523748046698,
     "ppl_ratio": 3.8403250561085365,
     "chunk": 104
    },
    {
     "n": 784,
     "delta_nll": 1.4018600099924075,
     "se": 0.06485994621568521,
     "t": 21.613647432433314,
     "ppl_ratio": 4.062749698415686,
     "chunk": 105
    },
    {
     "n": 784,
     "delta_nll": 1.544187753733963,
     "se": 0.07677865083705603,
     "t": 20.11220224501112,
     "ppl_ratio": 4.684165385584636,
     "chunk": 106
    },
    {
     "n": 784,
     "delta_nll": 1.4935925029721036,
     "se": 0.07022698562929174,
     "t": 21.26807080765723,
     "ppl_ratio": 4.453064464911309,
     "chunk": 107
    },
    {
     "n": 784,
     "delta_nll": 1.5323234514960102,
     "se": 0.07057791992105003,
     "t": 21.71108830084678,
     "ppl_ratio": 4.628919407251177,
     "chunk": 108
    },
    {
     "n": 784,
     "delta_nll": 1.540341736632427,
     "se": 0.07179298255402879,
     "t": 21.455324487643647,
     "ppl_ratio": 4.666184604764597,
     "chunk": 109
    },
    {
     "n": 784,
     "delta_nll": 1.581443523103498,
     "se": 0.072491301494362,
     "t": 21.81563153789554,
     "ppl_ratio": 4.861969112831022,
     "chunk": 110
    },
    {
     "n": 784,
     "delta_nll": 1.4257306279605833,
     "se": 0.06472166683511604,
     "t": 22.028645084075993,
     "ppl_ratio": 4.160896799990431,
     "chunk": 111
    },
    {
     "n": 784,
     "delta_nll": 1.597523403017815,
     "se": 0.07292730095228546,
     "t": 21.905697621567473,
     "ppl_ratio": 4.94078093650124,
     "chunk": 112
    },
    {
     "n": 784,
     "delta_nll": 1.4890436159555485,
     "se": 0.0718533848757125,
     "t": 20.723360750940312,
     "ppl_ratio": 4.432853980238882,
     "chunk": 113
    },
    {
     "n": 784,
     "delta_nll": 1.3966113552777484,
     "se": 0.07155005394344989,
     "t": 19.519361318463442,
     "ppl_ratio": 4.041481591356939,
     "chunk": 114
    },
    {
     "n": 784,
     "delta_nll": 1.442675715837168,
     "se": 0.06750016466997773,
     "t": 21.37292142753589,
     "ppl_ratio": 4.232004322064117,
     "chunk": 115
    },
    {
     "n": 784,
     "delta_nll": 1.5599699325208378,
     "se": 0.06788737409040849,
     "t": 22.97879323544552,
     "ppl_ratio": 4.758678161530322,
     "chunk": 116
    },
    {
     "n": 784,
     "delta_nll": 1.4887845882864212,
     "se": 0.06892077441892883,
     "t": 21.60139088451003,
     "ppl_ratio": 4.431705897103868,
     "chunk": 117
    },
    {
     "n": 784,
     "delta_nll": 1.4214147986304428,
     "se": 0.07011424263276957,
     "t": 20.272839657917245,
     "ppl_ratio": 4.142977775081855,
     "chunk": 118
    },
    {
     "n": 784,
     "delta_nll": 1.5137389196597208,
     "se": 0.07422678096854994,
     "t": 20.393433473844105,
     "ppl_ratio": 4.543687557308694,
     "chunk": 119
    },
    {
     "n": 784,
     "delta_nll": 1.3234895992161373,
     "se": 0.06686265812785433,
     "t": 19.7941517174709,
     "ppl_ratio": 3.7565072364874705,
     "chunk": 120
    },
    {
     "n": 784,
     "delta_nll": 1.5289777043182928,
     "se": 0.07095966621159129,
     "t": 21.547137774846714,
     "ppl_ratio": 4.613458092456512,
     "chunk": 121
    },
    {
     "n": 784,
     "delta_nll": 1.471236215210965,
     "se": 0.06853549069011947,
     "t": 21.466778750634496,
     "ppl_ratio": 4.354615056381617,
     "chunk": 122
    },
    {
     "n": 784,
     "delta_nll": 1.435678315120241,
     "se": 0.07380908230699514,
     "t": 19.45124191015957,
     "ppl_ratio": 4.2024946578677955,
     "chunk": 123
    },
    {
     "n": 784,
     "delta_nll": 1.6080274545830981,
     "se": 0.07491898020718393,
     "t": 21.463552361980835,
     "ppl_ratio": 4.9929526818858925,
     "chunk": 124
    },
    {
     "n": 784,
     "delta_nll": 1.4749891927728764,
     "se": 0.0731774245995381,
     "t": 20.156341943498603,
     "ppl_ratio": 4.370988534408654,
     "chunk": 125
    },
    {
     "n": 784,
     "delta_nll": 1.4096265424861152,
     "se": 0.06493162414521428,
     "t": 21.709399095479277,
     "ppl_ratio": 4.094426024345939,
     "chunk": 126
    },
    {
     "n": 784,
     "delta_nll": 1.5301811180548583,
     "se": 0.07153980896229228,
     "t": 21.389225666808773,
     "ppl_ratio": 4.619013333254159,
     "chunk": 127
    }
   ],
   "slope_per_chunk": 0.0018452410586178303,
   "early_half": {
    "n": 50127,
    "delta_nll": 1.3935697030677212,
    "se": 0.008445663318027557,
    "t": 165.00417440192047,
    "ppl_ratio": 4.029207486185339
   },
   "late_half": {
    "n": 50176,
    "delta_nll": 1.4960692287613693,
    "se": 0.008793308226079075,
    "t": 170.137244174422,
    "ppl_ratio": 4.46410715372409
   },
   "late_minus_early": {
    "delta": 0.10249952569364806,
    "se": 0.012192272078669594,
    "t": 8.40692571755934
   },
   "delta_ppl": 41.40161309048339,
   "hidden_divergence": {
    "overall": 0.7260172271037402,
    "first_chunk": 0.398586120637306,
    "final_chunk": 0.7615505748522874,
    "growth_ratio": 1.910629937727464,
    "by_chunk": [
     {
      "chunk": 0,
      "rel": 0.398586120637306
     },
     {
      "chunk": 1,
      "rel": 0.631097422579414
     },
     {
      "chunk": 2,
      "rel": 0.6807559389147176
     },
     {
      "chunk": 3,
      "rel": 0.6145444256359681
     },
     {
      "chunk": 4,
      "rel": 0.6503387098674915
     },
     {
      "chunk": 5,
      "rel": 0.6961170299703461
     },
     {
      "chunk": 6,
      "rel": 0.6866588106518372
     },
     {
      "chunk": 7,
      "rel": 0.6555615922013414
     },
     {
      "chunk": 8,
      "rel": 0.6703551261573115
     },
     {
      "chunk": 9,
      "rel": 0.6984688739916591
     },
     {
      "chunk": 10,
      "rel": 0.7297254215237992
     },
     {
      "chunk": 11,
      "rel": 0.7640953063307243
     },
     {
      "chunk": 12,
      "rel": 0.6311555990150065
     },
     {
      "chunk": 13,
      "rel": 0.7549370993880449
     },
     {
      "chunk": 14,
      "rel": 0.7192320381688888
     },
     {
      "chunk": 15,
      "rel": 0.7346981356097213
     },
     {
      "chunk": 16,
      "rel": 0.8344869867011814
     },
     {
      "chunk": 17,
      "rel": 0.7718267068306749
     },
     {
      "chunk": 18,
      "rel": 0.7512219053181921
     },
     {
      "chunk": 19,
      "rel": 0.7018070362910125
     },
     {
      "chunk": 20,
      "rel": 0.7411964615996223
     },
     {
      "chunk": 21,
      "rel": 0.7481071358798697
     },
     {
      "chunk": 22,
      "rel": 0.7522945022822127
     },
     {
      "chunk": 23,
      "rel": 0.6457121934802474
     },
     {
      "chunk": 24,
      "rel": 0.714032705450756
     },
     {
      "chunk": 25,
      "rel": 0.7137394515001452
     },
     {
      "chunk": 26,
      "rel": 0.7516635732820506
     },
     {
      "chunk": 27,
      "rel": 0.7220373798329145
     },
     {
      "chunk": 28,
      "rel": 0.759106223890999
     },
     {
      "chunk": 29,
      "rel": 0.6613298507747389
     },
     {
      "chunk": 30,
      "rel": 0.7702973391867906
     },
     {
      "chunk": 31,
      "rel": 0.7263420256292749
     },
     {
      "chunk": 32,
      "rel": 0.6987454378675602
     },
     {
      "chunk": 33,
      "rel": 0.7306541046514072
     },
     {
      "chunk": 34,
      "rel": 0.7890207034844783
     },
     {
      "chunk": 35,
      "rel": 0.6809208252572386
     },
     {
      "chunk": 36,
      "rel": 0.6400621180128132
     },
     {
      "chunk": 37,
      "rel": 0.6697291596369721
     },
     {
      "chunk": 38,
      "rel": 0.7660198633002175
     },
     {
      "chunk": 39,
      "rel": 0.7340013095102687
     },
     {
      "chunk": 40,
      "rel": 0.7045833415717917
     },
     {
      "chunk": 41,
      "rel": 0.7007132016805773
     },
     {
      "chunk": 42,
      "rel": 0.7171214495348031
     },
     {
      "chunk": 43,
      "rel": 0.6737330603700202
     },
     {
      "chunk": 44,
      "rel": 0.7240590348023805
     },
     {
      "chunk": 45,
      "rel": 0.6992414300184807
     },
     {
      "chunk": 46,
      "rel": 0.6803448272710997
     },
     {
      "chunk": 47,
      "rel": 0.7358331183926636
     },
     {
      "chunk": 48,
      "rel": 0.6862454930040981
     },
     {
      "chunk": 49,
      "rel": 0.7671540489230784
     },
     {
      "chunk": 50,
      "rel": 0.7019160465544627
     },
     {
      "chunk": 51,
      "rel": 0.7111843920407394
     },
     {
      "chunk": 52,
      "rel": 0.7082066710653145
     },
     {
      "chunk": 53,
      "rel": 0.7391437582014728
     },
     {
      "chunk": 54,
      "rel": 0.6965775147166899
     },
     {
      "chunk": 55,
      "rel": 0.8245904568327128
     },
     {
      "chunk": 56,
      "rel": 0.7189692911175996
     },
     {
      "chunk": 57,
      "rel": 0.7236303496889117
     },
     {
      "chunk": 58,
      "rel": 0.7229048064841486
     },
     {
      "chunk": 59,
      "rel": 0.6745819190918081
     },
     {
      "chunk": 60,
      "rel": 0.7757641693505029
     },
     {
      "chunk": 61,
      "rel": 0.7818708117215589
     },
     {
      "chunk": 62,
      "rel": 0.7575846762388389
     },
     {
      "chunk": 63,
      "rel": 0.78831401139722
     },
     {
      "chunk": 64,
      "rel": 0.8040481040534894
     },
     {
      "chunk": 65,
      "rel": 0.7655689477816616
     },
     {
      "chunk": 66,
      "rel": 0.7610442737604982
     },
     {
      "chunk": 67,
      "rel": 0.6912593254931827
     },
     {
      "chunk": 68,
      "rel": 0.7206495565517343
     },
     {
      "chunk": 69,
      "rel": 0.7361942014988089
     },
     {
      "chunk": 70,
      "rel": 0.7404658526364518
     },
     {
      "chunk": 71,
      "rel": 0.6647028756765447
     },
     {
      "chunk": 72,
      "rel": 0.7330762995288642
     },
     {
      "chunk": 73,
      "rel": 0.754778243722213
     },
     {
      "chunk": 74,
      "rel": 0.7148781559701953
     },
     {
      "chunk": 75,
      "rel": 0.7398045826338696
     },
     {
      "chunk": 76,
      "rel": 0.7255084929863886
     },
     {
      "chunk": 77,
      "rel": 0.7144203951568192
     },
     {
      "chunk": 78,
      "rel": 0.7403854998243801
     },
     {
      "chunk": 79,
      "rel": 0.7484592196962219
     },
     {
      "chunk": 80,
      "rel": 0.74204397301464
     },
     {
      "chunk": 81,
      "rel": 0.7076099322917438
     },
     {
      "chunk": 82,
      "rel": 0.6938721165159927
     },
     {
      "chunk": 83,
      "rel": 0.7019882569100985
     },
     {
      "chunk": 84,
      "rel": 0.7242203671818214
     },
     {
      "chunk": 85,
      "rel": 0.7301145582034707
     },
     {
      "chunk": 86,
      "rel": 0.8033376355103194
     },
     {
      "chunk": 87,
      "rel": 0.7240166291125387
     },
     {
      "chunk": 88,
      "rel": 0.663792217658264
     },
     {
      "chunk": 89,
      "rel": 0.6753277802366338
     },
     {
      "chunk": 90,
      "rel": 0.6407189632599409
     },
     {
      "chunk": 91,
      "rel": 0.6997867657153284
     },
     {
      "chunk": 92,
      "rel": 0.8117664552105237
     },
     {
      "chunk": 93,
      "rel": 0.6998603987793591
     },
     {
      "chunk": 94,
      "rel": 0.7529037005096995
     },
     {
      "chunk": 95,
      "rel": 0.7019862252776883
     },
     {
      "chunk": 96,
      "rel": 0.6906224905959993
     },
     {
      "chunk": 97,
      "rel": 0.7800580816012231
     },
     {
      "chunk": 98,
      "rel": 0.7149080281406001
     },
     {
      "chunk": 99,
      "rel": 0.8278349586443865
     },
     {
      "chunk": 100,
      "rel": 0.7173183032993333
     },
     {
      "chunk": 101,
      "rel": 0.6857683987182146
     },
     {
      "chunk": 102,
      "rel": 0.7014671304391665
     },
     {
      "chunk": 103,
      "rel": 0.7212910411146176
     },
     {
      "chunk": 104,
      "rel": 0.7579692872938987
     },
     {
      "chunk": 105,
      "rel": 0.7431770325268778
     },
     {
      "chunk": 106,
      "rel": 0.8091421244637441
     },
     {
      "chunk": 107,
      "rel": 0.803661372161461
     },
     {
      "chunk": 108,
      "rel": 0.78373056515973
     },
     {
      "chunk": 109,
      "rel": 0.8436613944642918
     },
     {
      "chunk": 110,
      "rel": 0.7958091688616649
     },
     {
      "chunk": 111,
      "rel": 0.747055423046056
     },
     {
      "chunk": 112,
      "rel": 0.7481928048627807
     },
     {
      "chunk": 113,
      "rel": 0.8334582212646756
     },
     {
      "chunk": 114,
      "rel": 0.7363232359414068
     },
     {
      "chunk": 115,
      "rel": 0.7811663167832668
     },
     {
      "chunk": 116,
      "rel": 0.7373367251206211
     },
     {
      "chunk": 117,
      "rel": 0.7374395786759259
     },
     {
      "chunk": 118,
      "rel": 0.7625017301948609
     },
     {
      "chunk": 119,
      "rel": 0.7088537552436444
     },
     {
      "chunk": 120,
      "rel": 0.6831241180032832
     },
     {
      "chunk": 121,
      "rel": 0.7843110909064411
     },
     {
      "chunk": 122,
      "rel": 0.7258824959842609
     },
     {
      "chunk": 123,
      "rel": 0.712081146257562
     },
     {
      "chunk": 124,
      "rel": 0.7707361114503466
     },
     {
      "chunk": 125,
      "rel": 0.7803823148968758
     },
     {
      "chunk": 126,
      "rel": 0.7098495155836686
     },
     {
      "chunk": 127,
      "rel": 0.7615505748522874
     }
    ]
   }
  }
 },
 "cross_reference_table": [
  {
   "layer": 0,
   "eta_key2_mean": 0.011109285987913609,
   "eta_key2_median": 0.009934242814779282,
   "eta_key2_p95": 0.02397707849740982,
   "gamma_rms": 0.17191237885673988,
   "gamma_cv2": 0.8891479348300472,
   "delta_fraction": 0.6485208779563284
  },
  {
   "layer": 1,
   "eta_key2_mean": 0.01947580836713314,
   "eta_key2_median": 0.006528498604893684,
   "eta_key2_p95": 0.1403832733631134,
   "gamma_rms": 0.17749410629505538,
   "gamma_cv2": 0.7862059116276094,
   "delta_fraction": 0.322028219346987
  },
  {
   "layer": 2,
   "eta_key2_mean": 0.006758876144886017,
   "eta_key2_median": 0.003629266284406185,
   "eta_key2_p95": 0.022190000861883163,
   "gamma_rms": 0.20951839799431327,
   "gamma_cv2": 0.6131200744143174,
   "delta_fraction": 0.29842905895043015
  },
  {
   "layer": 3,
   "eta_key2_mean": 0.045747458934783936,
   "eta_key2_median": 0.04192052409052849,
   "eta_key2_p95": 0.18422476947307587,
   "gamma_rms": 0.2527456868132884,
   "gamma_cv2": 0.5520131012346305,
   "delta_fraction": 0.18111400374764275
  },
  {
   "layer": 4,
   "eta_key2_mean": 0.025008196011185646,
   "eta_key2_median": 0.0077554648742079735,
   "eta_key2_p95": 0.10856891423463821,
   "gamma_rms": 0.22857905247840782,
   "gamma_cv2": 0.5277027783202846,
   "delta_fraction": 0.32841066732297886
  },
  {
   "layer": 5,
   "eta_key2_mean": 0.02147378772497177,
   "eta_key2_median": 0.013981452211737633,
   "eta_key2_p95": 0.07428869605064392,
   "gamma_rms": 0.22576248293566847,
   "gamma_cv2": 0.39083630752912946,
   "delta_fraction": 0.16846223766253757
  },
  {
   "layer": 6,
   "eta_key2_mean": 0.00890967808663845,
   "eta_key2_median": 0.004220601171255112,
   "eta_key2_p95": 0.030387714505195618,
   "gamma_rms": 0.22803907323212866,
   "gamma_cv2": 0.49265288175369343,
   "delta_fraction": 0.2559255161566886
  },
  {
   "layer": 7,
   "eta_key2_mean": 0.013679694384336472,
   "eta_key2_median": 0.005016275681555271,
   "eta_key2_p95": 0.05361640453338623,
   "gamma_rms": 0.2308110080458417,
   "gamma_cv2": 0.504203179183831,
   "delta_fraction": 0.24275365995720294
  },
  {
   "layer": 8,
   "eta_key2_mean": 0.019560903310775757,
   "eta_key2_median": 0.00769741041585803,
   "eta_key2_p95": 0.09634243696928024,
   "gamma_rms": 0.24798123460500726,
   "gamma_cv2": 0.4577263419908483,
   "delta_fraction": 0.24725083380442725
  },
  {
   "layer": 9,
   "eta_key2_mean": 0.020262960344552994,
   "eta_key2_median": 0.010709866881370544,
   "eta_key2_p95": 0.06687387824058533,
   "gamma_rms": 0.25136443241438006,
   "gamma_cv2": 0.49546601198932316,
   "delta_fraction": 0.23687729066646257
  },
  {
   "layer": 10,
   "eta_key2_mean": 0.018866194412112236,
   "eta_key2_median": 0.007886100560426712,
   "eta_key2_p95": 0.07213401049375534,
   "gamma_rms": 0.2558975105235979,
   "gamma_cv2": 0.45703904789822974,
   "delta_fraction": 0.26312480589114434
  },
  {
   "layer": 11,
   "eta_key2_mean": 0.0314326286315918,
   "eta_key2_median": 0.010845349170267582,
   "eta_key2_p95": 0.13754627108573914,
   "gamma_rms": 0.2572753332647143,
   "gamma_cv2": 0.4804828644553624,
   "delta_fraction": 0.21192504367193485
  },
  {
   "layer": 12,
   "eta_key2_mean": 0.011691898107528687,
   "eta_key2_median": 0.004800733178853989,
   "eta_key2_p95": 0.041494131088256836,
   "gamma_rms": 0.24642701625243849,
   "gamma_cv2": 0.4787270533579228,
   "delta_fraction": 0.22235432393748372
  },
  {
   "layer": 13,
   "eta_key2_mean": 0.04125336930155754,
   "eta_key2_median": 0.015346093103289604,
   "eta_key2_p95": 0.15888181328773499,
   "gamma_rms": 0.26096832933637837,
   "gamma_cv2": 0.42424255752707485,
   "delta_fraction": 0.21908203510507765
  },
  {
   "layer": 14,
   "eta_key2_mean": 0.03268485516309738,
   "eta_key2_median": 0.020018581300973892,
   "eta_key2_p95": 0.10989954322576523,
   "gamma_rms": 0.2304384320143341,
   "gamma_cv2": 0.510770492175123,
   "delta_fraction": 0.19646814182649855
  },
  {
   "layer": 15,
   "eta_key2_mean": 0.029120812192559242,
   "eta_key2_median": 0.008897172287106514,
   "eta_key2_p95": 0.12433149665594101,
   "gamma_rms": 0.2436166232970848,
   "gamma_cv2": 0.5032655195453571,
   "delta_fraction": 0.263010758466086
  },
  {
   "layer": 16,
   "eta_key2_mean": 0.02756747417151928,
   "eta_key2_median": 0.010209893807768822,
   "eta_key2_p95": 0.10568852722644806,
   "gamma_rms": 0.24792132180702428,
   "gamma_cv2": 0.5105500565152152,
   "delta_fraction": 0.2041764880487918
  },
  {
   "layer": 17,
   "eta_key2_mean": 0.005033547058701515,
   "eta_key2_median": 0.0013874373398721218,
   "eta_key2_p95": 0.012528634630143642,
   "gamma_rms": 0.24582270330123895,
   "gamma_cv2": 0.5095001760017897,
   "delta_fraction": 0.2585870461596442
  },
  {
   "layer": 18,
   "eta_key2_mean": 0.03392957150936127,
   "eta_key2_median": 0.02076423540711403,
   "eta_key2_p95": 0.1242513433098793,
   "gamma_rms": 0.25985258422781743,
   "gamma_cv2": 0.4466046340889123,
   "delta_fraction": 0.24678586984634523
  },
  {
   "layer": 19,
   "eta_key2_mean": 0.011177439242601395,
   "eta_key2_median": 0.0037720054388046265,
   "eta_key2_p95": 0.039083369076251984,
   "gamma_rms": 0.2717782774481245,
   "gamma_cv2": 0.4425129692891949,
   "delta_fraction": 0.2636927166039434
  },
  {
   "layer": 20,
   "eta_key2_mean": 0.01817833073437214,
   "eta_key2_median": 0.00640652421861887,
   "eta_key2_p95": 0.07708608359098434,
   "gamma_rms": 0.2373661719462062,
   "gamma_cv2": 0.49905537752112683,
   "delta_fraction": 0.28748414690576685
  },
  {
   "layer": 21,
   "eta_key2_mean": 0.044195856899023056,
   "eta_key2_median": 0.030867330729961395,
   "eta_key2_p95": 0.18540456891059875,
   "gamma_rms": 0.21173393807869775,
   "gamma_cv2": 0.5315897837151973,
   "delta_fraction": 0.25676694824653007
  },
  {
   "layer": 22,
   "eta_key2_mean": 0.03321339190006256,
   "eta_key2_median": 0.022243939340114594,
   "eta_key2_p95": 0.1332048922777176,
   "gamma_rms": 0.19866860856364915,
   "gamma_cv2": 0.5870167735697458,
   "delta_fraction": 0.2791273998768329
  },
  {
   "layer": 23,
   "eta_key2_mean": 0.01636502891778946,
   "eta_key2_median": 0.01177508570253849,
   "eta_key2_p95": 0.057140856981277466,
   "gamma_rms": 0.20000046934334129,
   "gamma_cv2": 0.5614105378046267,
   "delta_fraction": 0.2642323491514004
  }
 ]
}

==> anc/results/modal/probe_linear-1.3b.json <==
{
 "checkpoint": "/vol/converted/linear-1.3b",
 "hebbian_mode": "drop_pred",
 "max_length": 2048,
 "windows": 4,
 "dtype": "float32",
 "config": {
  "hidden_size": 2048,
  "num_hidden_layers": 24,
  "num_attention_heads": 32,
  "intermediate_size": 5504,
  "vocab_size": 32000,
  "ttt_layer_type": "linear",
  "ttt_base_lr": 1.0,
  "mini_batch_size": 16,
  "use_gate": true,
  "share_qk": true,
  "pre_conv": true,
  "conv_kernel": 4,
  "rope_theta": 10000.0
 },
 "delta_term_per_layer": {
  "0": {
   "delta_fraction_mean": 0.43130169347407793,
   "delta_fraction_median": 0.435761077337248,
   "delta_fraction_max": 0.5520124199077286,
   "delta_fraction_min": 0.2843335097863762,
   "mean_grad_norm": 130.3535407237733,
   "mean_target_norm": 150.78663811072104,
   "n_minibatches": 512,
   "gamma_rms": 0.10885759615660283,
   "gamma_cv2": 1.053377255407495,
   "beta_rms": 0.02606477864626148,
   "gamma_min": -0.0269775390625,
   "gamma_max": 0.515625
  },
  "1": {
   "delta_fraction_mean": 0.24088040847538109,
   "delta_fraction_median": 0.2413760314442025,
   "delta_fraction_max": 0.29053307135671824,
   "delta_fraction_min": 0.14974550153722604,
   "mean_grad_norm": 108.51311793323492,
   "mean_target_norm": 115.86608352266083,
   "n_minibatches": 512,
   "gamma_rms": 0.09824627889983399,
   "gamma_cv2": 1.0388930727695305,
   "beta_rms": 0.025120165843583175,
   "gamma_min": -0.0390625,
   "gamma_max": 0.326171875
  },
  "2": {
   "delta_fraction_mean": 0.23065366657318995,
   "delta_fraction_median": 0.23225569695594064,
   "delta_fraction_max": 0.29280877586968845,
   "delta_fraction_min": 0.15856195651772026,
   "mean_grad_norm": 122.37227343433935,
   "mean_target_norm": 106.87632057424639,
   "n_minibatches": 512,
   "gamma_rms": 0.11400074743611659,
   "gamma_cv2": 0.7692086530865517,
   "beta_rms": 0.025107013815337836,
   "gamma_min": -0.00531005859375,
   "gamma_max": 0.30078125
  },
  "3": {
   "delta_fraction_mean": 0.3018658959706997,
   "delta_fraction_median": 0.30233851957833924,
   "delta_fraction_max": 0.35465509635721415,
   "delta_fraction_min": 0.2269133858048431,
   "mean_grad_norm": 251.58903535320147,
   "mean_target_norm": 128.66311443496835,
   "n_minibatches": 512,
   "gamma_rms": 0.13371705516599083,
   "gamma_cv2": 0.7290507253080286,
   "beta_rms": 0.02851065782704491,
   "gamma_min": 0.00017261505126953125,
   "gamma_max": 0.490234375
  },
  "4": {
   "delta_fraction_mean": 0.1845283198268927,
   "delta_fraction_median": 0.18414777821497202,
   "delta_fraction_max": 0.21724260555486327,
   "delta_fraction_min": 0.15541689898737898,
   "mean_grad_norm": 425.22149960366727,
   "mean_target_norm": 168.17018311330008,
   "n_minibatches": 512,
   "gamma_rms": 0.16184051479580994,
   "gamma_cv2": 0.6809068093953056,
   "beta_rms": 0.03869840683900739,
   "gamma_min": -0.004302978515625,
   "gamma_max": 0.5
  },
  "5": {
   "delta_fraction_mean": 0.2474391919787455,
   "delta_fraction_median": 0.24731755745225148,
   "delta_fraction_max": 0.28736334654906165,
   "delta_fraction_min": 0.17973864728729508,
   "mean_grad_norm": 157.67091425513925,
   "mean_target_norm": 120.9216419009824,
   "n_minibatches": 512,
   "gamma_rms": 0.14989861182914543,
   "gamma_cv2": 0.6009650080867106,
   "beta_rms": 0.03671484179118025,
   "gamma_min": 0.0027618408203125,
   "gamma_max": 0.3828125
  },
  "6": {
   "delta_fraction_mean": 0.2683691608142103,
   "delta_fraction_median": 0.2685556712074054,
   "delta_fraction_max": 0.3042216135140104,
   "delta_fraction_min": 0.21048535683918201,
   "mean_grad_norm": 146.05876541248006,
   "mean_target_norm": 114.37954367314588,
   "n_minibatches": 512,
   "gamma_rms": 0.1387869856485412,
   "gamma_cv2": 0.5361124309675036,
   "beta_rms": 0.04053089502633176,
   "gamma_min": -0.0018768310546875,
   "gamma_max": 0.27734375
  },
  "7": {
   "delta_fraction_mean": 0.2762920886119448,
   "delta_fraction_median": 0.2767886557216552,
   "delta_fraction_max": 0.3125882008272911,
   "delta_fraction_min": 0.20774559182143204,
   "mean_grad_norm": 161.9208870151181,
   "mean_target_norm": 130.82147218192134,
   "n_minibatches": 512,
   "gamma_rms": 0.14968924911772255,
   "gamma_cv2": 0.5594251956702392,
   "beta_rms": 0.050655240780597105,
   "gamma_min": 0.0093994140625,
   "gamma_max": 0.38671875
  },
  "8": {
   "delta_fraction_mean": 0.2350380083352086,
   "delta_fraction_median": 0.23540283967157666,
   "delta_fraction_max": 0.2645384063027225,
   "delta_fraction_min": 0.17859273687195376,
   "mean_grad_norm": 160.9816236216601,
   "mean_target_norm": 148.9604097077345,
   "n_minibatches": 512,
   "gamma_rms": 0.1693875317010454,
   "gamma_cv2": 0.5704337549166052,
   "beta_rms": 0.053631838563028694,
   "gamma_min": -0.009033203125,
   "gamma_max": 0.5546875
  },
  "9": {
   "delta_fraction_mean": 0.31365500314105443,
   "delta_fraction_median": 0.313015447032926,
   "delta_fraction_max": 0.3554313232761051,
   "delta_fraction_min": 0.240194053756533,
   "mean_grad_norm": 143.15851203839964,
   "mean_target_norm": 127.85222541542359,
   "n_minibatches": 512,
   "gamma_rms": 0.15918786226574128,
   "gamma_cv2": 0.6112811411837102,
   "beta_rms": 0.050812427383743454,
   "gamma_min": -0.0036163330078125,
   "gamma_max": 0.4609375
  },
  "10": {
   "delta_fraction_mean": 0.23447199180199932,
   "delta_fraction_median": 0.23416962905387065,
   "delta_fraction_max": 0.2668493655631168,
   "delta_fraction_min": 0.18143660935302075,
   "mean_grad_norm": 131.83387198877236,
   "mean_target_norm": 177.35218073819135,
   "n_minibatches": 512,
   "gamma_rms": 0.178469512063521,
   "gamma_cv2": 0.5223670157676222,
   "beta_rms": 0.06752388997914295,
   "gamma_min": 0.006622314453125,
   "gamma_max": 0.423828125
  },
  "11": {
   "delta_fraction_mean": 0.31534521161267665,
   "delta_fraction_median": 0.3157342205378879,
   "delta_fraction_max": 0.37114204480276675,
   "delta_fraction_min": 0.23026224607484302,
   "mean_grad_norm": 145.98492249819446,
   "mean_target_norm": 135.4616996638211,
   "n_minibatches": 512,
   "gamma_rms": 0.1572336337565175,
   "gamma_cv2": 0.625810886225298,
   "beta_rms": 0.05215621793765268,
   "gamma_min": 0.0009002685546875,
   "gamma_max": 0.466796875
  },
  "12": {
   "delta_fraction_mean": 0.21658076734234175,
   "delta_fraction_median": 0.2169315379091992,
   "delta_fraction_max": 0.23942952282839164,
   "delta_fraction_min": 0.17394692027156897,
   "mean_grad_norm": 201.57710369171906,
   "mean_target_norm": 202.0974520453391,
   "n_minibatches": 512,
   "gamma_rms": 0.18196387507500492,
   "gamma_cv2": 0.5755361702795077,
   "beta_rms": 0.06866805191891083,
   "gamma_min": -0.000713348388671875,
   "gamma_max": 0.423828125
  },
  "13": {
   "delta_fraction_mean": 0.1962278342394869,
   "delta_fraction_median": 0.19668539559196585,
   "delta_fraction_max": 0.21893922810407465,
   "delta_fraction_min": 0.16619184630245323,
   "mean_grad_norm": 140.8581766635557,
   "mean_target_norm": 209.13932396425446,
   "n_minibatches": 512,
   "gamma_rms": 0.18814190963587643,
   "gamma_cv2": 0.5226808506464979,
   "beta_rms": 0.07997720958449409,
   "gamma_min": 0.00052642822265625,
   "gamma_max": 0.435546875
  },
  "14": {
   "delta_fraction_mean": 0.262885810621496,
   "delta_fraction_median": 0.26318495630526695,
   "delta_fraction_max": 0.2897542325290647,
   "delta_fraction_min": 0.2099200768301244,
   "mean_grad_norm": 137.10504525009745,
   "mean_target_norm": 175.61929382135446,
   "n_minibatches": 512,
   "gamma_rms": 0.16141955498965418,
   "gamma_cv2": 0.6086638015290488,
   "beta_rms": 0.07190064296229197,
   "gamma_min": 0.006744384765625,
   "gamma_max": 0.41015625
  },
  "15": {
   "delta_fraction_mean": 0.23506500609834696,
   "delta_fraction_median": 0.23524970929026612,
   "delta_fraction_max": 0.26073649216670297,
   "delta_fraction_min": 0.19012469688912126,
   "mean_grad_norm": 124.29591691151396,
   "mean_target_norm": 172.35836518102772,
   "n_minibatches": 512,
   "gamma_rms": 0.16692786697313883,
   "gamma_cv2": 0.586179088244023,
   "beta_rms": 0.0643527676274108,
   "gamma_min": 0.00494384765625,
   "gamma_max": 0.4453125
  },
  "16": {
   "delta_fraction_mean": 0.21051561377943556,
   "delta_fraction_median": 0.21057877615101145,
   "delta_fraction_max": 0.23905524177353868,
   "delta_fraction_min": 0.163593521869091,
   "mean_grad_norm": 180.9951673555996,
   "mean_target_norm": 292.92569866998787,
   "n_minibatches": 512,
   "gamma_rms": 0.20274009679791163,
   "gamma_cv2": 0.5155987039165476,
   "beta_rms": 0.07137877237464264,
   "gamma_min": 0.011962890625,
   "gamma_max": 0.5625
  },
  "17": {
   "delta_fraction_mean": 0.2632389734676768,
   "delta_fraction_median": 0.264129297209139,
   "delta_fraction_max": 0.29285472915474453,
   "delta_fraction_min": 0.18122958548316326,
   "mean_grad_norm": 139.3695538992468,
   "mean_target_norm": 177.1161582477265,
   "n_minibatches": 512,
   "gamma_rms": 0.16482816218729573,
   "gamma_cv2": 0.6224489012779626,
   "beta_rms": 0.06093989588869523,
   "gamma_min": 0.000507354736328125,
   "gamma_max": 0.4765625
  },
  "18": {
   "delta_fraction_mean": 0.26699431449145633,
   "delta_fraction_median": 0.26812794512174953,
   "delta_fraction_max": 0.30309255743115043,
   "delta_fraction_min": 0.18930394033761547,
   "mean_grad_norm": 153.5705618758783,
   "mean_target_norm": 204.185191923612,
   "n_minibatches": 512,
   "gamma_rms": 0.17880839999082923,
   "gamma_cv2": 0.5733601941645681,
   "beta_rms": 0.06360432727901211,
   "gamma_min": 0.0004138946533203125,
   "gamma_max": 0.50390625
  },
  "19": {
   "delta_fraction_mean": 0.23498027006368957,
   "delta_fraction_median": 0.23485155162317894,
   "delta_fraction_max": 0.27097258931125473,
   "delta_fraction_min": 0.17806629734035298,
   "mean_grad_norm": 138.22183070521822,
   "mean_target_norm": 177.7039911107379,
   "n_minibatches": 512,
   "gamma_rms": 0.15968001491036976,
   "gamma_cv2": 0.5614837395519792,
   "beta_rms": 0.0565051166162204,
   "gamma_min": 0.0103759765625,
   "gamma_max": 0.51953125
  },
  "20": {
   "delta_fraction_mean": 0.2571443532983741,
   "delta_fraction_median": 0.2569531762664856,
   "delta_fraction_max": 0.3039203915748678,
   "delta_fraction_min": 0.18688053615124442,
   "mean_grad_norm": 102.97123541125437,
   "mean_target_norm": 153.29530945454619,
   "n_minibatches": 512,
   "gamma_rms": 0.14430309456114715,
   "gamma_cv2": 0.582603530562803,
   "beta_rms": 0.04998716381059125,
   "gamma_min": 0.0196533203125,
   "gamma_max": 0.419921875
  },
  "21": {
   "delta_fraction_mean": 0.23695331498375038,
   "delta_fraction_median": 0.2371009105556524,
   "delta_fraction_max": 0.288798796941586,
   "delta_fraction_min": 0.16501479088800197,
   "mean_grad_norm": 94.08197130307018,
   "mean_target_norm": 151.07384718494382,
   "n_minibatches": 512,
   "gamma_rms": 0.1348961373585107,
   "gamma_cv2": 0.5643583729353077,
   "beta_rms": 0.03899532568694491,
   "gamma_min": 0.0252685546875,
   "gamma_max": 0.455078125
  },
  "22": {
   "delta_fraction_mean": 0.19526113721441454,
   "delta_fraction_median": 0.19629205209982475,
   "delta_fraction_max": 0.22489084960819256,
   "delta_fraction_min": 0.14111821964786778,
   "mean_grad_norm": 117.70523391257568,
   "mean_target_norm": 161.0073152517191,
   "n_minibatches": 512,
   "gamma_rms": 0.13714439877546292,
   "gamma_cv2": 0.5802745161425911,
   "beta_rms": 0.0384536773174108,
   "gamma_min": 0.01220703125,
   "gamma_max": 0.31640625
  },
  "23": {
   "delta_fraction_mean": 0.1795112500567189,
   "delta_fraction_median": 0.17994192627484756,
   "delta_fraction_max": 0.21203578581281632,
   "delta_fraction_min": 0.13894365292742164,
   "mean_grad_norm": 100.32097868899243,
   "mean_target_norm": 142.49026212226946,
   "n_minibatches": 512,
   "gamma_rms": 0.12155280293909376,
   "gamma_cv2": 0.5973619960915537,
   "beta_rms": 0.03206487180838648,
   "gamma_min": 0.0245361328125,
   "gamma_max": 0.287109375
  }
 },
 "eta_k2_per_layer": {
  "0": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.002573817502707243,
   "std": 0.002783674871579183,
   "p5": 0.0004522604576777667,
   "p25": 0.001023368095047772,
   "median": 0.0017895606579259038,
   "p75": 0.003242308273911476,
   "p95": 0.008705140091478825,
   "max": 0.08656206727027893,
   "mean_no_token_idx": 0.0050324867479503155,
   "mean_gate_sigmoid": 0.3367862105369568,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "1": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.0061326054856181145,
   "std": 0.021379488268334728,
   "p5": 0.0006154081202112138,
   "p25": 0.001233452931046486,
   "median": 0.0019124778918921947,
   "p75": 0.003146287053823471,
   "p95": 0.021942313760519028,
   "max": 0.26855209469795227,
   "mean_no_token_idx": 0.015447776764631271,
   "mean_gate_sigmoid": 0.33896777033805847,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "2": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.004264600574970245,
   "std": 0.009209706596913378,
   "p5": 0.000344142725225538,
   "p25": 0.0007340774172917008,
   "median": 0.0013901244383305311,
   "p75": 0.003705269657075405,
   "p95": 0.019211892038583755,
   "max": 0.14315930008888245,
   "mean_no_token_idx": 0.011761532165110111,
   "mean_gate_sigmoid": 0.2630767226219177,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "3": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.007019135169684887,
   "std": 0.01124441668073017,
   "p5": 0.00041592001798562706,
   "p25": 0.0016675672959536314,
   "median": 0.004402391146868467,
   "p75": 0.011278541758656502,
   "p95": 0.027868494391441345,
   "max": 0.36774560809135437,
   "mean_no_token_idx": 0.02427734062075615,
   "mean_gate_sigmoid": 0.30556628108024597,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "4": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.024604469537734985,
   "std": 0.02986190646099419,
   "p5": 0.001847140840254724,
   "p25": 0.007097797468304634,
   "median": 0.02085583657026291,
   "p75": 0.04595686495304108,
   "p95": 0.1301201581954956,
   "max": 0.4784066677093506,
   "mean_no_token_idx": 0.039412133395671844,
   "mean_gate_sigmoid": 0.3244260549545288,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "5": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.006756321527063847,
   "std": 0.01256317801394882,
   "p5": 0.00019599328516051173,
   "p25": 0.0005702436901628971,
   "median": 0.0012708452995866537,
   "p75": 0.00650187348946929,
   "p95": 0.02939482033252716,
   "max": 0.15857772529125214,
   "mean_no_token_idx": 0.019636614248156548,
   "mean_gate_sigmoid": 0.2033449113368988,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "6": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.006370748393237591,
   "std": 0.008869665331487253,
   "p5": 0.00033435854129493237,
   "p25": 0.0013904236257076263,
   "median": 0.003747406415641308,
   "p75": 0.008209289982914925,
   "p95": 0.021631229668855667,
   "max": 0.2808037996292114,
   "mean_no_token_idx": 0.017627982422709465,
   "mean_gate_sigmoid": 0.20218946039676666,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "7": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.008550123311579227,
   "std": 0.016402176912603268,
   "p5": 0.00035564115387387574,
   "p25": 0.0010737297125160694,
   "median": 0.0027326003182679415,
   "p75": 0.00687793642282486,
   "p95": 0.030734863132238388,
   "max": 0.2619466185569763,
   "mean_no_token_idx": 0.022447513416409492,
   "mean_gate_sigmoid": 0.19487354159355164,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "8": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.0075123985297977924,
   "std": 0.010582395517950548,
   "p5": 0.0004007149545941502,
   "p25": 0.0014878581278026104,
   "median": 0.0033288178965449333,
   "p75": 0.007159685716032982,
   "p95": 0.028843656182289124,
   "max": 0.12556415796279907,
   "mean_no_token_idx": 0.01500506792217493,
   "mean_gate_sigmoid": 0.16173967719078064,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "9": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.004739598371088505,
   "std": 0.007032094016128609,
   "p5": 0.00026137600070796907,
   "p25": 0.000712417415343225,
   "median": 0.0016984124667942524,
   "p75": 0.0044050635769963264,
   "p95": 0.014321384020149708,
   "max": 0.20087261497974396,
   "mean_no_token_idx": 0.011893450282514095,
   "mean_gate_sigmoid": 0.13383999466896057,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "10": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012996463105082512,
   "std": 0.01887603754643982,
   "p5": 0.00035779434256255627,
   "p25": 0.0013180967653170228,
   "median": 0.004333783406764269,
   "p75": 0.011808772571384907,
   "p95": 0.03465012088418007,
   "max": 0.30233025550842285,
   "mean_no_token_idx": 0.021996241062879562,
   "mean_gate_sigmoid": 0.12084691226482391,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "11": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.010711826384067535,
   "std": 0.018018008361440813,
   "p5": 0.00029497858486138284,
   "p25": 0.0012139559257775545,
   "median": 0.0035836328752338886,
   "p75": 0.010830869898200035,
   "p95": 0.04274933785200119,
   "max": 0.33241528272628784,
   "mean_no_token_idx": 0.021192258223891258,
   "mean_gate_sigmoid": 0.12483514845371246,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "12": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.013750828802585602,
   "std": 0.03341539232630506,
   "p5": 0.0004225207958370447,
   "p25": 0.0013451420236378908,
   "median": 0.0033053236547857523,
   "p75": 0.009697997011244297,
   "p95": 0.05979634076356888,
   "max": 0.49066904187202454,
   "mean_no_token_idx": 0.0239641685038805,
   "mean_gate_sigmoid": 0.11779634654521942,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "13": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.021155763417482376,
   "std": 0.037518460503209505,
   "p5": 0.0003850933280773461,
   "p25": 0.002212455030530691,
   "median": 0.006461428478360176,
   "p75": 0.01656254753470421,
   "p95": 0.061552856117486954,
   "max": 0.6303431391716003,
   "mean_no_token_idx": 0.02973700687289238,
   "mean_gate_sigmoid": 0.12293568253517151,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "14": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.020982442423701286,
   "std": 0.03253196117021644,
   "p5": 0.000740167626645416,
   "p25": 0.0031712243799120188,
   "median": 0.00992547906935215,
   "p75": 0.025504905730485916,
   "p95": 0.08561985194683075,
   "max": 0.5055816769599915,
   "mean_no_token_idx": 0.03842537850141525,
   "mean_gate_sigmoid": 0.13400235772132874,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "15": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.01582619920372963,
   "std": 0.02540892681840674,
   "p5": 0.0004286234616301954,
   "p25": 0.0017319598700851202,
   "median": 0.004907025024294853,
   "p75": 0.013415145687758923,
   "p95": 0.041917942464351654,
   "max": 0.4140993356704712,
   "mean_no_token_idx": 0.024156861007213593,
   "mean_gate_sigmoid": 0.10510559380054474,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "16": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.026729252189397812,
   "std": 0.04799882713258589,
   "p5": 0.0005953588988631964,
   "p25": 0.002357485005632043,
   "median": 0.006660310551524162,
   "p75": 0.019476894289255142,
   "p95": 0.09910733252763748,
   "max": 0.8522891402244568,
   "mean_no_token_idx": 0.03683282807469368,
   "mean_gate_sigmoid": 0.10805250704288483,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "17": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.013548227027058601,
   "std": 0.02414574939398113,
   "p5": 0.0003935847489628941,
   "p25": 0.0014506644802168012,
   "median": 0.004278839565813541,
   "p75": 0.013188888318836689,
   "p95": 0.05611412227153778,
   "max": 0.3793017864227295,
   "mean_no_token_idx": 0.018535010516643524,
   "mean_gate_sigmoid": 0.08816325664520264,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "18": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.014371925964951515,
   "std": 0.034870994859931455,
   "p5": 0.0003321354743093252,
   "p25": 0.0010308992350474,
   "median": 0.0026368326507508755,
   "p75": 0.007762618362903595,
   "p95": 0.04871474578976631,
   "max": 0.636127769947052,
   "mean_no_token_idx": 0.018017882481217384,
   "mean_gate_sigmoid": 0.06956055760383606,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "19": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012401019223034382,
   "std": 0.02557073617203837,
   "p5": 0.0006330817705020308,
   "p25": 0.0020597202237695456,
   "median": 0.005488875787705183,
   "p75": 0.013733760453760624,
   "p95": 0.04653729498386383,
   "max": 0.6084440350532532,
   "mean_no_token_idx": 0.017490748316049576,
   "mean_gate_sigmoid": 0.08988562226295471,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "20": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.012043319642543793,
   "std": 0.025139692207369432,
   "p5": 0.00044673107913695276,
   "p25": 0.0016494246665388346,
   "median": 0.00467818696051836,
   "p75": 0.012061676010489464,
   "p95": 0.04757671430706978,
   "max": 0.6003072261810303,
   "mean_no_token_idx": 0.017909694463014603,
   "mean_gate_sigmoid": 0.08120231330394745,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "21": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.021363794803619385,
   "std": 0.03029864382020482,
   "p5": 0.000535594648681581,
   "p25": 0.0033444117289036512,
   "median": 0.012626495212316513,
   "p75": 0.03456186503171921,
   "p95": 0.09604519605636597,
   "max": 0.5629153251647949,
   "mean_no_token_idx": 0.028304830193519592,
   "mean_gate_sigmoid": 0.1131531298160553,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "22": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.023307785391807556,
   "std": 0.02830247783362605,
   "p5": 0.0017084407154470682,
   "p25": 0.006567248608916998,
   "median": 0.01664498634636402,
   "p75": 0.03964470699429512,
   "p95": 0.10251554846763611,
   "max": 0.4019944965839386,
   "mean_no_token_idx": 0.03624515235424042,
   "mean_gate_sigmoid": 0.14993014931678772,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  },
  "23": {
   "quantity": "eta_diag * ||k||^2",
   "mean": 0.02143476903438568,
   "std": 0.03552449007941184,
   "p5": 0.0012479339493438601,
   "p25": 0.006185581907629967,
   "median": 0.016223302111029625,
   "p75": 0.037898678332567215,
   "p95": 0.1298866868019104,
   "max": 0.5243597030639648,
   "mean_no_token_idx": 0.031735021620988846,
   "mean_gate_sigmoid": 0.190870001912117,
   "head_dim": 64,
   "base_lr": 1.0,
   "n_samples": 65536
  }
 },
 "summary": {
  "delta_fraction_min": 0.1795112500567189,
  "delta_fraction_max": 0.43130169347407793,
  "delta_fraction_mean": 0.2514666369280529,
  "gamma_cv2_min": 0.5155987039165476,
  "gamma_cv2_max": 1.053377255407495
 }
}

==> anc/results/modal/probe_mlp-760m.json <==
{
 "checkpoint": "/vol/converted/mlp-760m",
 "hebbian_mode": "drop_pred",
 "max_length": 2048,
 "windows": 4,
 "dtype": "float32",
 "config": {
  "hidden_size": 1536,
  "num_hidden_layers": 24,
  "num_attention_heads": 16,
  "intermediate_size": 4096,
  "vocab_size": 32000,
  "ttt_layer_type": "mlp",
  "ttt_base_lr": 1.0,
  "mini_batch_size": 16,
  "use_gate": true,
  "share_qk": true,
  "pre_conv": true,
  "conv_kernel": 4,
  "rope_theta": 10000.0
 },
 "delta_term_per_layer": {
  "0": {
   "delta_fraction_mean": 0.7419018833514398,
   "delta_fraction_median": 0.739057128131088,
   "delta_fraction_max": 0.9553728217183172,
   "delta_fraction_min": 0.3769138673820465,
   "mean_grad_norm": 41.096006781690186,
   "mean_target_norm": 156.16395168650396,
   "n_minibatches": 512,
   "gamma_rms": 0.1761459512507696,
   "gamma_cv2": 1.0614035841004472,
   "beta_rms": 0.03045539572207596,
   "gamma_min": -0.0093994140625,
   "gamma_max": 0.6953125
  },
  "1": {
   "delta_fraction_mean": 0.45928987029254664,
   "delta_fraction_median": 0.46623211751304594,
   "delta_fraction_max": 0.6120892391857534,
   "delta_fraction_min": 0.17578178034558864,
   "mean_grad_norm": 49.68745777531822,
   "mean_target_norm": 121.64662069344797,
   "n_minibatches": 512,
   "gamma_rms": 0.180882079724085,
   "gamma_cv2": 0.8760063912680653,
   "beta_rms": 0.03415318878532839,
   "gamma_min": -0.0033111572265625,
   "gamma_max": 0.64453125
  },
  "2": {
   "delta_fraction_mean": 0.3829866797164775,
   "delta_fraction_median": 0.3866667381102654,
   "delta_fraction_max": 0.5110145461816622,
   "delta_fraction_min": 0.22237968512746914,
   "mean_grad_norm": 101.71395717503157,
   "mean_target_norm": 136.1682160788593,
   "n_minibatches": 512,
   "gamma_rms": 0.25557147627667365,
   "gamma_cv2": 0.544669066230672,
   "beta_rms": 0.046289530502522186,
   "gamma_min": 0.004547119140625,
   "gamma_max": 0.83984375
  },
  "3": {
   "delta_fraction_mean": 0.3229630260687478,
   "delta_fraction_median": 0.32457526817176663,
   "delta_fraction_max": 0.42063879057849674,
   "delta_fraction_min": 0.21740503500470884,
   "mean_grad_norm": 86.05883325643822,
   "mean_target_norm": 109.84523661716169,
   "n_minibatches": 512,
   "gamma_rms": 0.21926666440691886,
   "gamma_cv2": 0.5707079537593263,
   "beta_rms": 0.05029057603541482,
   "gamma_min": -0.0003376007080078125,
   "gamma_max": 0.703125
  },
  "4": {
   "delta_fraction_mean": 0.3388118816921421,
   "delta_fraction_median": 0.3409503663233652,
   "delta_fraction_max": 0.4032101365484824,
   "delta_fraction_min": 0.26649403042765973,
   "mean_grad_norm": 77.77511791222362,
   "mean_target_norm": 112.47842296576898,
   "n_minibatches": 512,
   "gamma_rms": 0.24664560087142048,
   "gamma_cv2": 0.5087275008078488,
   "beta_rms": 0.05351163496978892,
   "gamma_min": 0.0235595703125,
   "gamma_max": 0.75390625
  },
  "5": {
   "delta_fraction_mean": 0.23111985277499453,
   "delta_fraction_median": 0.23075295255877454,
   "delta_fraction_max": 0.28002152719079704,
   "delta_fraction_min": 0.18347991962792815,
   "mean_grad_norm": 108.9385619970514,
   "mean_target_norm": 191.32670178971193,
   "n_minibatches": 512,
   "gamma_rms": 0.34877604197729967,
   "gamma_cv2": 0.5476710578045776,
   "beta_rms": 0.05652535664989195,
   "gamma_min": -0.0023956298828125,
   "gamma_max": 0.80078125
  },
  "6": {
   "delta_fraction_mean": 0.2480781396343488,
   "delta_fraction_median": 0.24843228397234723,
   "delta_fraction_max": 0.30333531040507083,
   "delta_fraction_min": 0.20713374276510718,
   "mean_grad_norm": 104.07485547814854,
   "mean_target_norm": 144.44334446094655,
   "n_minibatches": 512,
   "gamma_rms": 0.3033778837377139,
   "gamma_cv2": 0.5535980106673916,
   "beta_rms": 0.05166224966706377,
   "gamma_min": 0.0225830078125,
   "gamma_max": 1.03125
  },
  "7": {
   "delta_fraction_mean": 0.43011090607173313,
   "delta_fraction_median": 0.43212244744114453,
   "delta_fraction_max": 0.5255136443887938,
   "delta_fraction_min": 0.3059334724859309,
   "mean_grad_norm": 105.48375645202816,
   "mean_target_norm": 122.532377714733,
   "n_minibatches": 512,
   "gamma_rms": 0.2832933879706993,
   "gamma_cv2": 0.5530021021215,
   "beta_rms": 0.05792571635600757,
   "gamma_min": 0.00052642822265625,
   "gamma_max": 0.8828125
  },
  "8": {
   "delta_fraction_mean": 0.5155338263552139,
   "delta_fraction_median": 0.5100284186642097,
   "delta_fraction_max": 0.7401310382800683,
   "delta_fraction_min": 0.3529672631304267,
   "mean_grad_norm": 120.20510438509451,
   "mean_target_norm": 167.70569934111117,
   "n_minibatches": 512,
   "gamma_rms": 0.41899191732440594,
   "gamma_cv2": 0.5690698803669034,
   "beta_rms": 0.07998593725942256,
   "gamma_min": 0.0166015625,
   "gamma_max": 1.421875
  },
  "9": {
   "delta_fraction_mean": 0.5086286725067187,
   "delta_fraction_median": 0.5056011622272937,
   "delta_fraction_max": 0.7873729945517133,
   "delta_fraction_min": 0.24637243129567463,
   "mean_grad_norm": 92.00293419837661,
   "mean_target_norm": 162.77411705275918,
   "n_minibatches": 512,
   "gamma_rms": 0.3480433985629153,
   "gamma_cv2": 0.6008506017327828,
   "beta_rms": 0.05965182308643077,
   "gamma_min": 0.0289306640625,
   "gamma_max": 1.3515625
  },
  "10": {
   "delta_fraction_mean": 0.46281902973679084,
   "delta_fraction_median": 0.47365831040359635,
   "delta_fraction_max": 0.5985357593376008,
   "delta_fraction_min": 0.23610933248970148,
   "mean_grad_norm": 97.3134556475464,
   "mean_target_norm": 199.61732820087968,
   "n_minibatches": 512,
   "gamma_rms": 0.49476298856392953,
   "gamma_cv2": 0.5274131449318344,
   "beta_rms": 0.07075108572836532,
   "gamma_min": 0.031494140625,
   "gamma_max": 1.3671875
  },
  "11": {
   "delta_fraction_mean": 0.2561313494172452,
   "delta_fraction_median": 0.25771460911304456,
   "delta_fraction_max": 0.31050726436784326,
   "delta_fraction_min": 0.18227224574990172,
   "mean_grad_norm": 143.00773006341944,
   "mean_target_norm": 212.95827672602857,
   "n_minibatches": 512,
   "gamma_rms": 0.36324654328582157,
   "gamma_cv2": 0.4682850804159755,
   "beta_rms": 0.09975136627508188,
   "gamma_min": 0.00011491775512695312,
   "gamma_max": 1.0
  },
  "12": {
   "delta_fraction_mean": 0.21286862047680566,
   "delta_fraction_median": 0.21263774726221252,
   "delta_fraction_max": 0.25991511620217866,
   "delta_fraction_min": 0.18518515774325242,
   "mean_grad_norm": 91.57517033451123,
   "mean_target_norm": 182.67732607122954,
   "n_minibatches": 512,
   "gamma_rms": 0.49869804456504163,
   "gamma_cv2": 0.5080130333813311,
   "beta_rms": 0.06109671536143277,
   "gamma_min": 0.007080078125,
   "gamma_max": 1.2734375
  },
  "13": {
   "delta_fraction_mean": 0.25041154620169664,
   "delta_fraction_median": 0.24946036652905026,
   "delta_fraction_max": 0.3052709420043185,
   "delta_fraction_min": 0.1812589725414602,
   "mean_grad_norm": 124.52011549948605,
   "mean_target_norm": 179.1711580026293,
   "n_minibatches": 512,
   "gamma_rms": 0.3740072694684672,
   "gamma_cv2": 0.49944540318644104,
   "beta_rms": 0.07610017278104673,
   "gamma_min": 0.016845703125,
   "gamma_max": 0.8359375
  },
  "14": {
   "delta_fraction_mean": 0.29925702522642145,
   "delta_fraction_median": 0.3032307339397979,
   "delta_fraction_max": 0.45261214018906737,
   "delta_fraction_min": 0.1534774955909222,
   "mean_grad_norm": 145.52596748309736,
   "mean_target_norm": 168.42285226389137,
   "n_minibatches": 512,
   "gamma_rms": 0.3273689787095654,
   "gamma_cv2": 0.48458285242890375,
   "beta_rms": 0.08398908414100349,
   "gamma_min": 0.017333984375,
   "gamma_max": 0.875
  },
  "15": {
   "delta_fraction_mean": 0.23436542728845808,
   "delta_fraction_median": 0.2323556362015864,
   "delta_fraction_max": 0.35994209929996207,
   "delta_fraction_min": 0.10165069646413884,
   "mean_grad_norm": 129.89630655330816,
   "mean_target_norm": 212.08328753331392,
   "n_minibatches": 512,
   "gamma_rms": 0.439760047713672,
   "gamma_cv2": 0.49249014057903473,
   "beta_rms": 0.07571382529085717,
   "gamma_min": 0.0177001953125,
   "gamma_max": 1.0390625
  },
  "16": {
   "delta_fraction_mean": 0.24093693375534833,
   "delta_fraction_median": 0.24049863292705814,
   "delta_fraction_max": 0.3328932834322895,
   "delta_fraction_min": 0.17692223249674058,
   "mean_grad_norm": 102.27077970292595,
   "mean_target_norm": 203.13058598227056,
   "n_minibatches": 512,
   "gamma_rms": 0.4209405589121617,
   "gamma_cv2": 0.4803628519273858,
   "beta_rms": 0.0682612164568805,
   "gamma_min": 0.013427734375,
   "gamma_max": 1.1328125
  },
  "17": {
   "delta_fraction_mean": 0.22071404495421107,
   "delta_fraction_median": 0.21951814398323866,
   "delta_fraction_max": 0.27748272543230235,
   "delta_fraction_min": 0.14605877259233874,
   "mean_grad_norm": 126.45892038438696,
   "mean_target_norm": 176.50644369130958,
   "n_minibatches": 512,
   "gamma_rms": 0.2711109687256361,
   "gamma_cv2": 0.4451774791593961,
   "beta_rms": 0.07925255513533093,
   "gamma_min": 0.01251220703125,
   "gamma_max": 0.53125
  },
  "18": {
   "delta_fraction_mean": 0.18553185671220784,
   "delta_fraction_median": 0.186003774339585,
   "delta_fraction_max": 0.23725212072990864,
   "delta_fraction_min": 0.08584053659017148,
   "mean_grad_norm": 130.3139680235014,
   "mean_target_norm": 179.5594481771035,
   "n_minibatches": 512,
   "gamma_rms": 0.3359768914514124,
   "gamma_cv2": 0.45002301009376966,
   "beta_rms": 0.07711810290357475,
   "gamma_min": 0.033935546875,
   "gamma_max": 0.60546875
  },
  "19": {
   "delta_fraction_mean": 0.20897955421867603,
   "delta_fraction_median": 0.2101308023476461,
   "delta_fraction_max": 0.24478461428524823,
   "delta_fraction_min": 0.16889851721760243,
   "mean_grad_norm": 65.20596264014213,
   "mean_target_norm": 152.44113545461798,
   "n_minibatches": 512,
   "gamma_rms": 0.2784225943776649,
   "gamma_cv2": 0.5492402043081962,
   "beta_rms": 0.054361413599327384,
   "gamma_min": 0.029541015625,
   "gamma_max": 0.671875
  },
  "20": {
   "delta_fraction_mean": 0.2185263290184723,
   "delta_fraction_median": 0.220203781336551,
   "delta_fraction_max": 0.26723376203498816,
   "delta_fraction_min": 0.1477097878423832,
   "mean_grad_norm": 84.11204085211466,
   "mean_target_norm": 173.11965072458634,
   "n_minibatches": 512,
   "gamma_rms": 0.2895630903023924,
   "gamma_cv2": 0.49760075584926705,
   "beta_rms": 0.0675641902934439,
   "gamma_min": 0.03857421875,
   "gamma_max": 0.61328125
  },
  "21": {
   "delta_fraction_mean": 0.2461567062177622,
   "delta_fraction_median": 0.2470903348050624,
   "delta_fraction_max": 0.28836884185117356,
   "delta_fraction_min": 0.19125216592163974,
   "mean_grad_norm": 59.6048485686006,
   "mean_target_norm": 140.464456711883,
   "n_minibatches": 512,
   "gamma_rms": 0.23767846052511932,
   "gamma_cv2": 0.5762170936745531,
   "beta_rms": 0.04300997063792005,
   "gamma_min": 0.044921875,
   "gamma_max": 0.671875
  },
  "22": {
   "delta_fraction_mean": 0.22029919841735057,
   "delta_fraction_median": 0.2213100732170316,
   "delta_fraction_max": 0.26545353940399163,
   "delta_fraction_min": 0.17755398261537092,
   "mean_grad_norm": 48.31285129290437,
   "mean_target_norm": 127.18726834776652,
   "n_minibatches": 512,
   "gamma_rms": 0.20987943649535037,
   "gamma_cv2": 0.5762377948026323,
   "beta_rms": 0.034636743784637145,
   "gamma_min": 0.07568359375,
   "gamma_max": 0.419921875
  },
  "23": {
   "delta_fraction_mean": 0.19239022511343173,
   "delta_fraction_median": 0.19250684702046408,
   "delta_fraction_max": 0.2308570478331697,
   "delta_fraction_min": 0.15351394208986655,
   "mean_grad_norm": 52.13101233695334,
   "mean_target_norm": 137.6724849341505,
   "n_minibatches": 512,
   "gamma_rms": 0.21632868958318366,
   "gamma_cv2": 0.5068612519455555,
   "beta_rms": 0.03532642884270318,
   "gamma_min": 0.0771484375,
   "gamma_max": 0.380859375
  }
 },
 "eta_k2_per_layer": {
  "0": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.037072621285915375,
   "std": 0.033630932123747924,
   "p5": 0.006844650488346815,
   "p25": 0.016268212348222733,
   "median": 0.026681862771511078,
   "p75": 0.04347267746925354,
   "p95": 0.0994519293308258,
   "max": 0.8142269849777222,
   "mean_no_token_idx": 0.029453326016664505,
   "mean_gate_sigmoid": 0.7524080276489258,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "1": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.03329550847411156,
   "std": 0.02712408200649771,
   "p5": 0.0070380535908043385,
   "p25": 0.01551594864577055,
   "median": 0.026191435754299164,
   "p75": 0.03786282241344452,
   "p95": 0.072957843542099,
   "max": 0.46371424198150635,
   "mean_no_token_idx": 0.030310695990920067,
   "mean_gate_sigmoid": 0.6403861045837402,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "2": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.08390574157238007,
   "std": 0.16395340226465208,
   "p5": 0.003817466553300619,
   "p25": 0.01142568327486515,
   "median": 0.033396631479263306,
   "p75": 0.08673045039176941,
   "p95": 0.3148801326751709,
   "max": 3.3817083835601807,
   "mean_no_token_idx": 0.06827417761087418,
   "mean_gate_sigmoid": 0.3876853585243225,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "3": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.054999954998493195,
   "std": 0.07970842816848112,
   "p5": 0.005662620533257723,
   "p25": 0.01305677741765976,
   "median": 0.027049105614423752,
   "p75": 0.06137293949723244,
   "p95": 0.23774616420269012,
   "max": 0.7753715515136719,
   "mean_no_token_idx": 0.0778392106294632,
   "mean_gate_sigmoid": 0.4450293183326721,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "4": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.10538548231124878,
   "std": 0.1557679131905542,
   "p5": 0.01000683568418026,
   "p25": 0.02675451897084713,
   "median": 0.04861189052462578,
   "p75": 0.1112431064248085,
   "p95": 0.38636648654937744,
   "max": 2.243018388748169,
   "mean_no_token_idx": 0.10162671655416489,
   "mean_gate_sigmoid": 0.40724977850914,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "5": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.20618727803230286,
   "std": 0.5028279599164134,
   "p5": 0.005856958217918873,
   "p25": 0.015307160094380379,
   "median": 0.03515271842479706,
   "p75": 0.13192975521087646,
   "p95": 1.1920430660247803,
   "max": 19.343843460083008,
   "mean_no_token_idx": 0.15942955017089844,
   "mean_gate_sigmoid": 0.37814801931381226,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "6": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.04720040410757065,
   "std": 0.14148848410035483,
   "p5": 0.002137304749339819,
   "p25": 0.006253722123801708,
   "median": 0.015134433284401894,
   "p75": 0.038834311068058014,
   "p95": 0.14570246636867523,
   "max": 4.946380138397217,
   "mean_no_token_idx": 0.04267696291208267,
   "mean_gate_sigmoid": 0.2603644132614136,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "7": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.07621626555919647,
   "std": 0.1500852400126894,
   "p5": 0.003462135558947921,
   "p25": 0.008348928764462471,
   "median": 0.025239508599042892,
   "p75": 0.07682100683450699,
   "p95": 0.31667953729629517,
   "max": 3.1994636058807373,
   "mean_no_token_idx": 0.10342341661453247,
   "mean_gate_sigmoid": 0.3734397292137146,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "8": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.23996052145957947,
   "std": 0.4466186745612192,
   "p5": 0.002843830268830061,
   "p25": 0.011898744851350784,
   "median": 0.05066516250371933,
   "p75": 0.21253898739814758,
   "p95": 1.047102928161621,
   "max": 6.9174065589904785,
   "mean_no_token_idx": 0.13929331302642822,
   "mean_gate_sigmoid": 0.2513344883918762,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "9": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.16436967253684998,
   "std": 0.34710775889702217,
   "p5": 0.00527142733335495,
   "p25": 0.013589534908533096,
   "median": 0.030526727437973022,
   "p75": 0.14134709537029266,
   "p95": 0.7660611867904663,
   "max": 6.689917087554932,
   "mean_no_token_idx": 0.11158540844917297,
   "mean_gate_sigmoid": 0.27584677934646606,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "10": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.1602717638015747,
   "std": 0.3658398600514511,
   "p5": 0.00482066348195076,
   "p25": 0.017320726066827774,
   "median": 0.05044955760240555,
   "p75": 0.13344429433345795,
   "p95": 0.5418649911880493,
   "max": 9.416838645935059,
   "mean_no_token_idx": 0.07254774868488312,
   "mean_gate_sigmoid": 0.19576495885849,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "11": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.18733300268650055,
   "std": 0.25765819710356985,
   "p5": 0.009379924274981022,
   "p25": 0.03021819517016411,
   "median": 0.09136649966239929,
   "p75": 0.24498847126960754,
   "p95": 0.7552444338798523,
   "max": 3.7178640365600586,
   "mean_no_token_idx": 0.19541913270950317,
   "mean_gate_sigmoid": 0.2827416658401489,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "12": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.09566952288150787,
   "std": 0.4906787385078322,
   "p5": 0.0014515835791826248,
   "p25": 0.004725506994873285,
   "median": 0.015285218134522438,
   "p75": 0.06873514503240585,
   "p95": 0.2869107723236084,
   "max": 32.21739959716797,
   "mean_no_token_idx": 0.06057972460985184,
   "mean_gate_sigmoid": 0.19897925853729248,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "13": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.2272958606481552,
   "std": 0.3900231180151851,
   "p5": 0.00835169292986393,
   "p25": 0.02520054578781128,
   "median": 0.07030994445085526,
   "p75": 0.22844065725803375,
   "p95": 0.9448714852333069,
   "max": 5.344904899597168,
   "mean_no_token_idx": 0.1516210436820984,
   "mean_gate_sigmoid": 0.24492864310741425,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "14": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.07324152439832687,
   "std": 0.12306802165412127,
   "p5": 0.004797583445906639,
   "p25": 0.013369506224989891,
   "median": 0.030365269631147385,
   "p75": 0.07840519398450851,
   "p95": 0.25418922305107117,
   "max": 3.882495403289795,
   "mean_no_token_idx": 0.06227054446935654,
   "mean_gate_sigmoid": 0.2619972229003906,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "15": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.05764811486005783,
   "std": 0.11404314934300572,
   "p5": 0.003584960475564003,
   "p25": 0.009955686517059803,
   "median": 0.022153891623020172,
   "p75": 0.04898810386657715,
   "p95": 0.1803819090127945,
   "max": 3.0744104385375977,
   "mean_no_token_idx": 0.034345343708992004,
   "mean_gate_sigmoid": 0.18223588168621063,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "16": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.19555968046188354,
   "std": 0.4802932451633792,
   "p5": 0.00645541213452816,
   "p25": 0.020282434299588203,
   "median": 0.04927019402384758,
   "p75": 0.141135111451149,
   "p95": 0.8364130258560181,
   "max": 8.6741943359375,
   "mean_no_token_idx": 0.09153900295495987,
   "mean_gate_sigmoid": 0.17423030734062195,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "17": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.18653899431228638,
   "std": 0.2154404770758176,
   "p5": 0.014758836477994919,
   "p25": 0.04127218574285507,
   "median": 0.11880120635032654,
   "p75": 0.33167269825935364,
   "p95": 0.8178218007087708,
   "max": 2.0598363876342773,
   "mean_no_token_idx": 0.21121597290039062,
   "mean_gate_sigmoid": 0.37101852893829346,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "18": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.10016615688800812,
   "std": 0.1898295560974463,
   "p5": 0.006491965614259243,
   "p25": 0.018098730593919754,
   "median": 0.0396110862493515,
   "p75": 0.08941882103681564,
   "p95": 0.39090171456336975,
   "max": 4.950165271759033,
   "mean_no_token_idx": 0.056809112429618835,
   "mean_gate_sigmoid": 0.23285198211669922,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "19": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.04884234070777893,
   "std": 0.06006953409624499,
   "p5": 0.004308967385441065,
   "p25": 0.012062883004546165,
   "median": 0.02614475041627884,
   "p75": 0.05496564507484436,
   "p95": 0.14671796560287476,
   "max": 0.9545003175735474,
   "mean_no_token_idx": 0.026295889168977737,
   "mean_gate_sigmoid": 0.17345212399959564,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "20": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.0836571455001831,
   "std": 0.1416507915708217,
   "p5": 0.005868927575647831,
   "p25": 0.015430329367518425,
   "median": 0.035389773547649384,
   "p75": 0.08651679009199142,
   "p95": 0.28350454568862915,
   "max": 2.570012092590332,
   "mean_no_token_idx": 0.05142459273338318,
   "mean_gate_sigmoid": 0.21255508065223694,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "21": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.15395450592041016,
   "std": 0.17973065412573724,
   "p5": 0.012853102758526802,
   "p25": 0.04366931691765785,
   "median": 0.1163933277130127,
   "p75": 0.25568169355392456,
   "p95": 0.6338043808937073,
   "max": 1.6765711307525635,
   "mean_no_token_idx": 0.10598914325237274,
   "mean_gate_sigmoid": 0.3099072575569153,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "22": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.1539829671382904,
   "std": 0.13612681574889512,
   "p5": 0.028226858004927635,
   "p25": 0.08390139043331146,
   "median": 0.15605606138706207,
   "p75": 0.27327999472618103,
   "p95": 0.5444575548171997,
   "max": 1.4114437103271484,
   "mean_no_token_idx": 0.09317868947982788,
   "mean_gate_sigmoid": 0.3566949963569641,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  },
  "23": {
   "quantity": "eta_diag * ||X2||^2 (post-GELU hidden; effective key of W2)",
   "mean": 0.1297210156917572,
   "std": 0.13130027048782072,
   "p5": 0.019620995968580246,
   "p25": 0.05453447252511978,
   "median": 0.10555298626422882,
   "p75": 0.202815979719162,
   "p95": 0.5011923313140869,
   "max": 1.3765801191329956,
   "mean_no_token_idx": 0.08827483654022217,
   "mean_gate_sigmoid": 0.34852534532546997,
   "head_dim": 96,
   "base_lr": 1.0,
   "n_samples": 32768
  }
 },
 "summary": {
  "delta_fraction_min": 0.18553185671220784,
  "delta_fraction_max": 0.7419018833514398,
  "delta_fraction_mean": 0.3178671910508017,
  "gamma_cv2_min": 0.4451774791593961,
  "gamma_cv2_max": 1.0614035841004472
 }
}

==> anc/results/overwrite_sweep_results.json <==
{
 "eta1_vs_noise": {
  "additive": [
   {
    "mean": -2.1309497544140923e-18,
    "se": 4.576010612920599e-18,
    "frac_new": 0.312,
    "noise": 0.0
   },
   {
    "mean": -6.643721352122737e-05,
    "se": 9.910358195533238e-05,
    "frac_new": 0.493,
    "noise": 0.02
   },
   {
    "mean": -0.00031135884308697043,
    "se": 0.0006087212823215308,
    "frac_new": 0.502,
    "noise": 0.05
   },
   {
    "mean": -0.0006172073412258055,
    "se": 0.002132479100752136,
    "frac_new": 0.498,
    "noise": 0.1
   },
   {
    "mean": -0.0005143601133212521,
    "se": 0.00575244886060886,
    "frac_new": 0.51,
    "noise": 0.2
   }
  ],
  "mse": [
   {
    "mean": 0.9985324880890739,
    "se": 0.0027782795419752917,
    "frac_new": 1.0,
    "noise": 0.0
   },
   {
    "mean": 0.9494734672993945,
    "se": 0.002779567277295058,
    "frac_new": 1.0,
    "noise": 0.02
   },
   {
    "mean": 0.7376191758632477,
    "se": 0.002893508474344446,
    "frac_new": 1.0,
    "noise": 0.05
   },
   {
    "mean": 0.38444628575401346,
    "se": 0.004027073682543262,
    "frac_new": 0.999,
    "noise": 0.1
   },
   {
    "mean": 0.12755740415663663,
    "se": 0.006995051769398265,
    "frac_new": 0.727,
    "noise": 0.2
   }
  ]
 },
 "eta_sweep_noise005": {
  "additive": [
   {
    "mean": -0.0014225443376088942,
    "se": 0.0006247231605107856,
    "frac_new": 0.464,
    "eta": 1.0
   },
   {
    "mean": -0.0014225443376088942,
    "se": 0.0006247231605107856,
    "frac_new": 0.464,
    "eta": 0.5
   },
   {
    "mean": -0.0014225443376088961,
    "se": 0.0006247231605107854,
    "frac_new": 0.464,
    "eta": 0.2
   },
   {
    "mean": -0.0014225443376088961,
    "se": 0.0006247231605107854,
    "frac_new": 0.464,
    "eta": 0.1
   },
   {
    "mean": -0.0014225443376088985,
    "se": 0.0006247231605107854,
    "frac_new": 0.464,
    "eta": 0.04
   },
   {
    "mean": -0.0014225443376088985,
    "se": 0.0006247231605107854,
    "frac_new": 0.464,
    "eta": 0.02
   },
   {
    "mean": -0.0014225443376088985,
    "se": 0.0006247231605107854,
    "frac_new": 0.464,
    "eta": 0.01
   },
   {
    "mean": -0.0014225443376088961,
    "se": 0.0006247231605107855,
    "frac_new": 0.464,
    "eta": 0.004
   },
   {
    "mean": -0.0014225443376088961,
    "se": 0.0006247231605107855,
    "frac_new": 0.464,
    "eta": 0.001
   }
  ],
  "mse": [
   {
    "mean": 0.7378423178504177,
    "se": 0.0030421527409128517,
    "frac_new": 1.0,
    "eta": 1.0
   },
   {
    "mean": 0.32304060562945563,
    "se": 0.0016978818366864014,
    "frac_new": 1.0,
    "eta": 0.5
   },
   {
    "mean": 0.11517369505694322,
    "se": 0.0008936060739015554,
    "frac_new": 1.0,
    "eta": 0.2
   },
   {
    "mean": 0.054726340999939796,
    "se": 0.000716084847700579,
    "frac_new": 0.993,
    "eta": 0.1
   },
   {
    "mean": 0.02053258156274586,
    "se": 0.0006493555965105365,
    "frac_new": 0.843,
    "eta": 0.04
   },
   {
    "mean": 0.009472038826920595,
    "se": 0.0006349809167989324,
    "frac_new": 0.691,
    "eta": 0.02
   },
   {
    "mean": 0.00400411014581232,
    "se": 0.0006293352322284397,
    "frac_new": 0.584,
    "eta": 0.01
   },
   {
    "mean": 0.0007431786108320301,
    "se": 0.0006264439535360667,
    "frac_new": 0.515,
    "eta": 0.004
   },
   {
    "mean": -0.0008817299585702481,
    "se": 0.0006251378648553357,
    "frac_new": 0.478,
    "eta": 0.001
   }
  ]
 },
 "repeated_writes": {
  "0.04": {
   "additive": [
    {
     "mean": 0.0010892484521632766,
     "se": 0.0013953318375203691,
     "frac_new": 0.5,
     "r": 1
    },
    {
     "mean": 0.44276171824509025,
     "se": 0.004100731903758903,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7191733686265566,
     "se": 0.005668848650162474,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8579238883251709,
     "se": 0.006121626294142001,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9245627621777814,
     "se": 0.006238218942331245,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9568229265215572,
     "se": 0.00626872124239386,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9726439289796247,
     "se": 0.006277207335562677,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9804719135008658,
     "se": 0.006279795925252087,
     "frac_new": 1.0,
     "r": 128
    }
   ],
   "mse": [
    {
     "mean": 0.02274625792105687,
     "se": 0.0014678451633996158,
     "frac_new": 0.875,
     "r": 1
    },
    {
     "mean": 0.46433816090640095,
     "se": 0.004283920960555791,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7359865246866406,
     "se": 0.005764490454441891,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8707852784724659,
     "se": 0.006171288179426175,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9345026108061703,
     "se": 0.0062687041161292876,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9637791250990067,
     "se": 0.006291059039360143,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9755646625244231,
     "se": 0.0062959082557329646,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9785186890961884,
     "se": 0.0062967438599039255,
     "frac_new": 1.0,
     "r": 128
    }
   ]
  },
  "0.01": {
   "additive": [
    {
     "mean": 0.0010892484521632766,
     "se": 0.0013953318375203691,
     "frac_new": 0.5,
     "r": 1
    },
    {
     "mean": 0.44276171824509025,
     "se": 0.004100731903758903,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7191733686265566,
     "se": 0.005668848650162474,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8579238883251709,
     "se": 0.006121626294142001,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9245627621777814,
     "se": 0.006238218942331245,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9568229265215572,
     "se": 0.00626872124239386,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9726439289796247,
     "se": 0.006277207335562677,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9804719135008658,
     "se": 0.006279795925252087,
     "frac_new": 1.0,
     "r": 128
    }
   ],
   "mse": [
    {
     "mean": 0.0064420437127696364,
     "se": 0.0014100571912740612,
     "frac_new": 0.63,
     "r": 1
    },
    {
     "mean": 0.4481758725045573,
     "se": 0.004146824757892046,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7234875231393808,
     "se": 0.005693442707086158,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8613652578084816,
     "se": 0.006134675043496981,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9274768083313034,
     "se": 0.006246385455579162,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9593704165442355,
     "se": 0.0062747711067311805,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9748122562834228,
     "se": 0.006282276270166472,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9820760911794187,
     "se": 0.00628436867110484,
     "frac_new": 1.0,
     "r": 128
    }
   ]
  },
  "0.004": {
   "additive": [
    {
     "mean": 0.0010892484521632807,
     "se": 0.0013953318375203691,
     "frac_new": 0.5,
     "r": 1
    },
    {
     "mean": 0.4427617182450902,
     "se": 0.004100731903758903,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7191733686265568,
     "se": 0.005668848650162474,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8579238883251709,
     "se": 0.006121626294142001,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9245627621777815,
     "se": 0.0062382189423312445,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9568229265215572,
     "se": 0.006268721242393859,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9726439289796247,
     "se": 0.006277207335562678,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9804719135008659,
     "se": 0.006279795925252086,
     "frac_new": 1.0,
     "r": 128
    }
   ],
   "mse": [
    {
     "mean": 0.0032254816487679973,
     "se": 0.0014009465024118917,
     "frac_new": 0.57,
     "r": 1
    },
    {
     "mean": 0.44492886022859246,
     "se": 0.00411919112777193,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7209077323758797,
     "se": 0.005678741713423365,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8593183218254791,
     "se": 0.006126899532828117,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9257626020449092,
     "se": 0.006241535387093941,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9579079976601759,
     "se": 0.0062711897093478035,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9736398936204873,
     "se": 0.006279285203208069,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9813604687885501,
     "se": 0.006281681442353294,
     "frac_new": 1.0,
     "r": 128
    }
   ]
  },
  "0.001": {
   "additive": [
    {
     "mean": 0.0010892484521632807,
     "se": 0.0013953318375203691,
     "frac_new": 0.5,
     "r": 1
    },
    {
     "mean": 0.4427617182450902,
     "se": 0.004100731903758903,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.7191733686265568,
     "se": 0.005668848650162474,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.8579238883251709,
     "se": 0.006121626294142001,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9245627621777815,
     "se": 0.0062382189423312445,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9568229265215572,
     "se": 0.006268721242393859,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9726439289796247,
     "se": 0.006277207335562678,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9804719135008659,
     "se": 0.006279795925252086,
     "frac_new": 1.0,
     "r": 128
    }
   ],
   "mse": [
    {
     "mean": 0.0016226971454138027,
     "se": 0.0013967010110054142,
     "frac_new": 0.525,
     "r": 1
    },
    {
     "mean": 0.4433036849688526,
     "se": 0.004105349420166582,
     "frac_new": 1.0,
     "r": 2
    },
    {
     "mean": 0.719608042012505,
     "se": 0.005671328867902562,
     "frac_new": 1.0,
     "r": 4
    },
    {
     "mean": 0.858274725621914,
     "se": 0.00612295141735456,
     "frac_new": 1.0,
     "r": 8
    },
    {
     "mean": 0.9248669908228172,
     "se": 0.00623905448550451,
     "frac_new": 1.0,
     "r": 16
    },
    {
     "mean": 0.9571024515887521,
     "se": 0.00626934481733731,
     "frac_new": 1.0,
     "r": 32
    },
    {
     "mean": 0.9729091052567079,
     "se": 0.006277733841941705,
     "frac_new": 1.0,
     "r": 64
    },
    {
     "mean": 0.9807259600914751,
     "se": 0.006280275793789042,
     "frac_new": 1.0,
     "r": 128
    }
   ]
  }
 }
}

==> anc/synthetic_notebook_record.json <==
[
  {
    "cell": 1,
    "source": "!pip -q install torch numpy pandas matplotlib tqdm\n\nimport json, os, platform, random, time\nimport numpy as np\nimport pandas as pd\nimport matplotlib.pyplot as plt\nimport torch\nimport torch.nn as nn\nimport torch.nn.functional as F\nfrom tqdm.auto import trange\n\nDEVICE = 'cuda' if torch.cuda.is_available() else 'cpu'\nprint('Device:', DEVICE)\nif DEVICE == 'cuda':\n    print('GPU:', torch.cuda.get_device_name(0))\nprint('PyTorch:', torch.__version__)",
    "text_outputs": [
      "Device: cuda\nGPU: Tesla T4\nPyTorch: 2.11.0+cu128\n"
    ]
  },
  {
    "cell": 3,
    "source": "class FastWeightClassifier(nn.Module):\n    def __init__(self, dim=48, classes=8, ascent=False):\n        super().__init__()\n        self.dim = dim\n        self.classes = classes\n        self.ascent = ascent\n        self.key = nn.Linear(dim, dim, bias=False)\n        self.value = nn.Linear(classes, dim, bias=False)\n        self.readout = nn.Linear(dim, classes, bias=False)\n\n    def forward(self, x_context, y_context, x_query, eta=0.35):\n        batch, shots, dim = x_context.shape\n        W = torch.zeros(batch, dim, dim, device=x_context.device)\n        for t in range(shots):\n            k = F.normalize(self.key(x_context[:, t]), dim=-1)\n            one_hot = F.one_hot(y_context[:, t], self.classes).float()\n            v = self.value(one_hot)\n            prediction = torch.bmm(W, k.unsqueeze(-1)).squeeze(-1)\n            mse_gradient = torch.bmm((prediction - v).unsqueeze(-1), k.unsqueeze(1))\n            direction = 1.0 if self.ascent else -1.0\n            W = W + direction * eta * mse_gradient\n        q = F.normalize(self.key(x_query), dim=-1)\n        state = torch.bmm(W, q.unsqueeze(-1)).squeeze(-1)\n        return self.readout(state)\n\ndef seed_all(seed):\n    random.seed(seed)\n    np.random.seed(seed)\n    torch.manual_seed(seed)\n    if torch.cuda.is_available():\n        torch.cuda.manual_seed_all(seed)\n\ndef make_batch(batch_size=96, shots=12, dim=48, classes=8):\n    prototypes = torch.randn(batch_size, classes, dim, device=DEVICE)\n    y_context = torch.randint(classes, (batch_size, shots), device=DEVICE)\n    gather_idx = y_context[..., None].expand(-1, -1, dim)\n    x_context = prototypes.gather(1, gather_idx)\n    x_context = x_context + 0.12 * torch.randn_like(x_context)\n    y_query = torch.randint(classes, (batch_size,), device=DEVICE)\n    x_query = prototypes[torch.arange(batch_size, device=DEVICE), y_query]\n    x_query = x_query + 0.12 * torch.randn_like(x_query)\n    return x_context, y_context, x_query, y_query\n\n@torch.no_grad()\ndef evaluate(model, batches=30):\n    model.eval()\n    losses, correct, total = [], 0, 0\n    for _ in range(batches):\n        x_c, y_c, x_q, y_q = make_batch()\n        logits = model(x_c, y_c, x_q)\n        losses.append(F.cross_entropy(logits, y_q).item())\n        correct += (logits.argmax(-1) == y_q).sum().item()\n        total += y_q.numel()\n    model.train()\n    return {'loss': float(np.mean(losses)), 'accuracy': correct / total}\n\ndef train_variant(ascent, seed, steps=600):\n    seed_all(seed)\n    model = FastWeightClassifier(ascent=ascent).to(DEVICE)\n    optimizer = torch.optim.AdamW(model.parameters(), lr=5e-4)\n    curve = []\n    for step in trange(steps, desc=f\"{'ascent' if ascent else 'descent'} seed={seed}\"):\n        x_c, y_c, x_q, y_q = make_batch()\n        loss = F.cross_entropy(model(x_c, y_c, x_q), y_q)\n        optimizer.zero_grad(set_to_none=True)\n        loss.backward()\n        torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0)\n        optimizer.step()\n        if step % 50 == 0 or step == steps - 1:\n            score = evaluate(model, batches=5)\n            curve.append({'step': step + 1, **score})\n    final = evaluate(model, batches=40)\n    return final, curve\n\nSEEDS = [0, 1, 2]\nmatched_runs, matched_curves = [], []\nfor ascent in (False, True):\n    condition = 'ascent' if ascent else 'descent'\n    for seed in SEEDS:\n        final, curve = train_variant(ascent, seed)\n        matched_runs.append({'condition': condition, 'seed': seed, **final})\n        for row in curve:\n            matched_curves.append({'condition': condition, 'seed': seed, **row})\n\nmatched_df = pd.DataFrame(matched_runs)\nmatched_summary = matched_df.groupby('condition')[['loss', 'accuracy']].agg(['mean', 'std'])\ndisplay(matched_df)\ndisplay(matched_summary)",
    "text_outputs": [
      "descent seed=0:   0%|          | 0/600 [00:00<?, ?it/s]",
      "descent seed=1:   0%|          | 0/600 [00:00<?, ?it/s]",
      "descent seed=2:   0%|          | 0/600 [00:00<?, ?it/s]",
      "ascent seed=0:   0%|          | 0/600 [00:00<?, ?it/s]",
      "ascent seed=1:   0%|          | 0/600 [00:00<?, ?it/s]",
      "ascent seed=2:   0%|          | 0/600 [00:00<?, ?it/s]",
      "  condition  seed      loss  accuracy\n0   descent     0  0.752918  0.794531\n1   descent     1  0.782898  0.789583\n2   descent     2  0.749131  0.800000\n3    ascent     0  1.005989  0.709375\n4    ascent     1  1.023546  0.703125\n5    ascent     2  1.004127  0.698958",
      "               loss            accuracy          \n               mean       std      mean       std\ncondition                                        \nascent     1.011220  0.010715  0.703819  0.005243\ndescent    0.761649  0.018500  0.794705  0.005211"
    ]
  },
  {
    "cell": 6,
    "source": "@torch.no_grad()\ndef overwrite_trial(dim=128, eta=1.0, key_noise=0.02):\n    key = F.normalize(torch.randn(dim, device=DEVICE), dim=0)\n    old_value, new_value = F.normalize(torch.randn(2, dim, device=DEVICE), dim=-1)\n    old_key = F.normalize(key + key_noise * torch.randn_like(key), dim=0)\n    new_key = F.normalize(key + key_noise * torch.randn_like(key), dim=0)\n    W_add = torch.zeros(dim, dim, device=DEVICE)\n    W_mse = torch.zeros(dim, dim, device=DEVICE)\n    W_add += eta * torch.outer(old_value, old_key)\n    W_add += eta * torch.outer(new_value, new_key)\n    W_mse -= eta * torch.outer(W_mse @ old_key - old_value, old_key)\n    W_mse -= eta * torch.outer(W_mse @ new_key - new_value, new_key)\n    rows = []\n    for method, W in [('additive', W_add), ('mse', W_mse)]:\n        prediction = F.normalize(W @ key, dim=0)\n        old_cos = torch.dot(prediction, old_value).item()\n        new_cos = torch.dot(prediction, new_value).item()\n        rows.append({'method': method, 'old_cosine': old_cos, 'new_cosine': new_cos,\n                     'overwrite_margin': new_cos - old_cos,\n                     'new_value_wins': float(new_cos > old_cos)})\n    return rows\n\nseed_all(123)\noverwrite_rows = []\nfor noise in [0.0, 0.02, 0.05, 0.10, 0.20]:\n    for trial in range(1000):\n        for row in overwrite_trial(key_noise=noise):\n            overwrite_rows.append({'key_noise': noise, 'trial': trial, **row})\noverwrite_df = pd.DataFrame(overwrite_rows)\noverwrite_summary = overwrite_df.groupby(['key_noise', 'method'])[['old_cosine', 'new_cosine', 'overwrite_margin', 'new_value_wins']].agg(['mean', 'std'])\ndisplay(overwrite_summary)\n\nfig, axes = plt.subplots(1, 2, figsize=(11, 4))\nfor method, group in overwrite_df.groupby('method'):\n    mean = group.groupby('key_noise').mean(numeric_only=True)\n    axes[0].plot(mean.index, mean['overwrite_margin'], marker='o', label=method)\n    axes[1].plot(mean.index, mean['new_value_wins'], marker='o', label=method)\naxes[0].axhline(0, color='black', linewidth=.8)\naxes[0].set(title='Overwrite margin', xlabel='Key noise', ylabel='cos(new) - cos(old)')\naxes[1].set(title='New value wins', xlabel='Key noise', ylabel='Fraction of trials', ylim=(0, 1.02))\nfor ax in axes: ax.legend(); ax.grid(alpha=.25)\nplt.tight_layout()\nplt.savefig('overwrite_task.png', dpi=180, bbox_inches='tight')\nplt.show()",
    "text_outputs": [
      "                   old_cosine           new_cosine                \\\n                         mean       std       mean           std   \nkey_noise method                                                   \n0.00      additive   0.705003  0.032147   0.705003  3.214687e-02   \n          mse       -0.003878  0.090367   1.000000  5.494710e-08   \n0.02      additive   0.705877  0.033025   0.706100  3.291825e-02   \n          mse        0.046398  0.092762   0.998840  3.637808e-04   \n0.05      additive   0.705380  0.032668   0.705875  3.278044e-02   \n          mse        0.229672  0.088092   0.971870  8.899618e-03   \n0.10      additive   0.707278  0.047462   0.704291  4.730978e-02   \n          mse        0.487718  0.097909   0.868015  4.583906e-02   \n0.20      additive   0.699389  0.097745   0.702110  9.403631e-02   \n          mse        0.630211  0.126223   0.760263  1.006536e-01   \n\n                   overwrite_margin               new_value_wins            \n                               mean           std           mean       std  \nkey_noise method                                                            \n0.00      additive    -1.907349e-09  7.653164e-08          0.313  0.463946  \n          mse          1.003878e+00  9.036685e-02          1.000  0.000000  \n0.02      additive     2.223743e-04  3.237454e-03          0.514  0.500054  \n          mse          9.524415e-01  9.278335e-02          1.000  0.000000  \n0.05      additive     4.953943e-04  1.973146e-02          0.512  0.500106  \n          mse          7.421975e-01  9.094836e-02          1.000  0.000000  \n0.10      additive    -2.987101e-03  6.886973e-02          0.492  0.500186  \n          mse          3.802967e-01  1.305897e-01          0.999  0.031623  \n0.20      additive     2.721119e-03  1.793448e-01          0.514  0.500054  \n          mse          1.300520e-01  2.157929e-01          0.725  0.446738  ",
      "<Figure size 1100x400 with 2 Axes>"
    ]
  }
]

==> anc/validation_kit/LICENSE.ttt-lm-pytorch <==
MIT License

Copyright (c) 2024 test-time-training

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/validation_kit/bootstrap_spearman.py <==
#!/usr/bin/env python3
"""Layer-bootstrap CI for Spearman rho between CV(gamma^2) and the live
error-correction fraction (paper Fig. 3 right / Sec. 4.2).

Reads the JSON written by run_ablation_ladder.py or run_delta_probe.py
(key `delta_term_per_layer`, one entry per layer with `delta_fraction_mean`
and `gamma_cv2`).

    python3 bootstrap_spearman.py results/ladder_linear760m/ablation_results_linear760m.json
    python3 bootstrap_spearman.py results/probe_linear-1.3b.json --out results/spearman_1.3b.json
"""
import argparse
import json
import numpy as np
from scipy.stats import rankdata


def spearman(x, y):
    rx = rankdata(x, method="average").astype(float)
    ry = rankdata(y, method="average").astype(float)
    rx -= rx.mean(); ry -= ry.mean()
    d = np.sqrt((rx ** 2).sum() * (ry ** 2).sum())
    return float((rx * ry).sum() / d) if d > 0 else float("nan")


def boot_ci(x, y, n_boot=10_000, seed=0, alpha=0.05):
    rng = np.random.default_rng(seed)
    n = len(x); rhos = []
    for _ in range(n_boot):
        idx = rng.integers(0, n, n)
        if len(np.unique(idx)) < 3:
            continue
        rhos.append(spearman(x[idx], y[idx]))
    rhos = np.array(rhos)
    if len(rhos) == 0:
        return spearman(x, y), float("nan"), float("nan"), 0
    lo, hi = np.percentile(rhos, [100 * alpha / 2, 100 * (1 - alpha / 2)])
    return spearman(x, y), float(lo), float(hi), int(len(rhos))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("json_path")
    ap.add_argument("--out", default=None)
    ap.add_argument("--n-boot", type=int, default=10_000)
    args = ap.parse_args()
    d = json.load(open(args.json_path))
    per = d["delta_term_per_layer"]
    layers = sorted(per, key=int)
    cv = np.array([per[l]["gamma_cv2"] for l in layers])
    df = np.array([per[l]["delta_fraction_mean"] for l in layers])
    out = {"source": args.json_path, "n_layers": len(layers)}
    r, lo, hi, nb = boot_ci(cv, df, args.n_boot)
    out["all_layers"] = {"rho": r, "ci95": [lo, hi], "n_boot": nb}
    print(f"all {len(layers)} layers:   rho = {r:.3f}   95% CI [{lo:.3f}, {hi:.3f}]")
    # drop the extreme layer (max CV); in the paper this is layer 0
    k = int(np.argmax(cv))
    m = np.ones(len(cv), bool); m[k] = False
    r2, lo2, hi2, nb2 = boot_ci(cv[m], df[m], args.n_boot)
    out["excluding_max_cv_layer"] = {"dropped_layer": int(layers[k]), "rho": r2,
                                     "ci95": [lo2, hi2], "n_boot": nb2}
    print(f"excluding layer {layers[k]} (max CV): rho = {r2:.3f}   95% CI [{lo2:.3f}, {hi2:.3f}]")
    # extremes coincide?
    out["argmax_coincide"] = bool(np.argmax(cv) == np.argmax(df))
    out["argmin_coincide"] = bool(np.argmin(cv) == np.argmin(df))
    print(f"extremes coincide: max {out['argmax_coincide']}, min {out['argmin_coincide']}")
    if args.out:
        json.dump(out, open(args.out, "w"), indent=1)
        print("wrote", args.out)


if __name__ == "__main__":
    main()


==> anc/validation_kit/convert_jax_to_pt.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
convert_jax_to_pt.py -- convert an OFFICIAL EasyLM/JAX TTT checkpoint
(`streaming_train_state` / `streaming_params`, as released under
huggingface.co/Test-Time-Training) into an HF/PyTorch directory that
`ttt-lm-pytorch`'s `TTTForCausalLM.from_pretrained` can load directly.

    python3 convert_jax_to_pt.py IN_CKPT OUT_DIR [--verify] [--dtype float32]

WHY THIS EXISTS
---------------
The released TTT LM checkpoints are EasyLM streaming msgpack files holding a
*flax* parameter tree.  The reference PyTorch implementation (ttt.py) is a
faithful re-implementation with different module names and different array
layout conventions.  Neither repo ships a converter.  This file is that
converter, written by reading `ttt-lm-jax/ttt/models/{model.py,ttt_layer.py}`
and `ttt-lm-pytorch/ttt.py` side by side.

FILE FORMAT (EasyLM StreamingCheckpointer, ttt/infra/checkpoint.py:44)
---------------------------------------------------------------------
The file is a *concatenation* of msgpack objects, one per parameter:

    packer.pack((flat_key_tuple, flax.serialization.to_bytes(array)))

`to_bytes` is itself msgpack, with ndarrays encoded as ExtType(code=1) whose
payload is `msgpack.packb((shape, dtype.name, arr.tobytes('C')))`.  bfloat16
arrives as raw 2-byte little-endian values; we widen them to fp32 by placing
them in the high half of a uint32 (bf16 is literally the top 16 bits of fp32).

`flat_key_tuple` for a `streaming_train_state` starts with ('params','params',...)
for the model weights; ('step',) and the optimizer moments are also present and
are skipped.  A `streaming_params` file has the ('params',...) prefix only.

Some flax parameter *names* themselves contain a '/', because
`ttt_layer.get_multi_head_params` (ttt_layer.py:33) creates head-stacked params
with `self.param("ttt_norm/scale", ...)`.  We therefore join the whole key tuple
with '/' and parse the resulting string, which is correct either way.

MEMORY
------
The file is streamed one parameter at a time and the output is written as
*sharded* safetensors (HF `model.safetensors.index.json` format), flushing a
shard whenever it exceeds --max-shard-size.  Peak RSS is therefore about one
shard plus one parameter, not the whole model -- important because a 760M
`streaming_train_state` is ~4.4 GB on disk (params + Adam moments) and the fp32
weights alone are ~3 GB.
"""

from __future__ import annotations

import argparse
import json
import os
import re
import sys

import numpy as np

try:
    import msgpack
except ImportError:  # pragma: no cover
    sys.exit("need msgpack:  python3 -m pip install msgpack")

try:
    from safetensors.numpy import save_file as _save_file
except ImportError:  # pragma: no cover
    sys.exit("need safetensors:  python3 -m pip install safetensors")


# --------------------------------------------------------------------------
# 1.  msgpack / flax decoding
# --------------------------------------------------------------------------

_EXT_NDARRAY = 1          # flax.serialization._MsgpackExtType.ndarray
_EXT_NPSCALAR = 3         # flax.serialization._MsgpackExtType.npscalar


def _bf16_bytes_to_f32(raw: bytes, shape) -> np.ndarray:
    """bfloat16 is the high 16 bits of a float32; widen without ml_dtypes."""
    u16 = np.frombuffer(raw, dtype="<u2")
    u32 = u16.astype(np.uint32) << np.uint32(16)
    return u32.view(np.float32).reshape(shape)


_NP_DTYPES = {
    "float32": "<f4", "float64": "<f8", "float16": "<f2",
    "int32": "<i4", "int64": "<i8", "uint32": "<u4", "uint8": "|u1",
    "int8": "|i1", "int16": "<i2", "uint16": "<u2", "bool": "|b1",
}


def _decode_array(blob: bytes) -> np.ndarray:
    """Decode one `flax.serialization.to_bytes(array)` payload to fp32/native numpy."""
    obj = msgpack.unpackb(blob, raw=False, strict_map_key=False)
    if isinstance(obj, msgpack.ExtType):
        if obj.code not in (_EXT_NDARRAY, _EXT_NPSCALAR):
            raise ValueError(f"unexpected msgpack ExtType code {obj.code}")
        shape, dtype_name, raw = msgpack.unpackb(obj.data, raw=False, strict_map_key=False)
        shape = tuple(int(s) for s in shape)
        if dtype_name == "bfloat16":
            return _bf16_bytes_to_f32(raw, shape)
        if dtype_name not in _NP_DTYPES:
            raise ValueError(f"unsupported dtype {dtype_name!r}")
        return np.frombuffer(raw, dtype=_NP_DTYPES[dtype_name]).reshape(shape)
    # plain python scalar (e.g. `step`)
    return np.asarray(obj)


def iter_jax_params(path, prefixes=(("params", "params"), ("params",), ())):
    """Yield (joined_key, np.ndarray) for every model parameter in the file.

    Streams: only one parameter is held at a time.  `prefixes` is tried in
    order; the first prefix that any key in the file matches wins, so this
    works for both `streaming_train_state` (params/params/...) and
    `streaming_params` (params/... or bare).
    """
    chosen = None
    with open(path, "rb") as fin:
        unpacker = msgpack.Unpacker(fin, raw=False, read_size=8 << 20,
                                    max_buffer_size=0, strict_map_key=False)
        for item in unpacker:
            if not (isinstance(item, (tuple, list)) and len(item) == 2):
                raise ValueError(
                    f"{path} is not an EasyLM streaming checkpoint "
                    f"(top-level item is {type(item).__name__}, expected a (key, blob) pair)"
                )
            key, blob = item
            key = tuple(str(k) for k in key)
            if chosen is None:
                for p in prefixes:
                    if key[: len(p)] == p and len(key) > len(p):
                        # require it to look like the model tree, not the optimizer
                        rest = key[len(p):]
                        if rest[0] in ("model", "lm_head"):
                            chosen = p
                            break
                if chosen is None:
                    continue
            if key[: len(chosen)] != chosen:
                continue
            rest = key[len(chosen):]
            if not rest or rest[0] not in ("model", "lm_head"):
                continue      # optimizer moments / step / anything else
            yield "/".join(rest), _decode_array(blob)
    if chosen is None:
        raise ValueError(
            f"found no model parameters in {path}; expected keys under "
            f"params/params/model/... (streaming_train_state) or params/model/..."
        )


def iter_raw_headers(path):
    """Yield (key_tuple, shape, dtype_name, payload_bytes) for EVERY record in
    the file, model weights and optimizer state alike, without materialising
    the arrays.  Used by --list-keys, which is the diagnostic to run first if
    the conversion complains about a checkpoint this converter has not seen."""
    with open(path, "rb") as fin:
        unpacker = msgpack.Unpacker(fin, raw=False, read_size=8 << 20,
                                    max_buffer_size=0, strict_map_key=False)
        for key, blob in unpacker:
            key = tuple(str(k) for k in key)
            obj = msgpack.unpackb(blob, raw=False, strict_map_key=False)
            if isinstance(obj, msgpack.ExtType):
                shape, dtype_name, raw = msgpack.unpackb(obj.data, raw=False,
                                                         strict_map_key=False)
                yield key, tuple(int(x) for x in shape), dtype_name, len(raw)
            else:
                yield key, (), type(obj).__name__, 0


def list_keys(path, model_only=False):
    total = 0
    print(f"{'key':<70s} {'shape':>22s} {'dtype':>10s} {'bytes':>12s}  mapped-to")
    for key, shape, dt, nb in iter_raw_headers(path):
        joined = "/".join(key)
        hit = None
        for pre in ("params/params/", "params/"):
            if joined.startswith(pre):
                hit = map_key(joined[len(pre):])
                if hit:
                    break
        if model_only and hit is None:
            continue
        total += nb
        print(f"{joined:<70s} {str(shape):>22s} {dt:>10s} {nb:>12d}  "
              f"{hit[0] + '  [' + (hit[1] or 'copy') + ']' if hit else '-'}")
    print(f"\ntotal payload {total / 1e9:.3f} GB")


# --------------------------------------------------------------------------
# 2.  the name / layout map
# --------------------------------------------------------------------------
#
# transform codes
#   ""      : copy as-is
#   "T"     : flax Dense kernel [in, out]  ->  torch Linear weight [out, in]
#   "CONV"  : flax Conv kernel [width, in/groups=1, C] -> torch Conv1d [C, 1, width]
#   "LR"    : head-stacked Dense kernel [nh, width, 1] -> torch [nh, 1, width]

_LAYER_RE = re.compile(r"^model/h/(\d+)/(.*)$")

_BLOCK_MAP = {
    "seq_norm/kernel":            ("seq_norm.weight", ""),
    "ffn_norm/kernel":            ("ffn_norm.weight", ""),
    # SwiGLU: jax  w2(silu(w1 x) * w3 x)  ==  torch down(act(gate x) * up x)
    "feed_forward/w1/kernel":     ("mlp.gate_proj.weight", "T"),
    "feed_forward/w2/kernel":     ("mlp.down_proj.weight", "T"),
    "feed_forward/w3/kernel":     ("mlp.up_proj.weight", "T"),
    # pre_conv (Mamba-style) block, model.py:379 ConvModule
    "conv/conv_norm/kernel":      ("conv.norm.weight", ""),
    "conv/conv1/kernel":          ("conv.conv.weight", "CONV"),
    "conv/conv1/bias":            ("conv.conv.bias", ""),
}

_TTT_MAP = {
    "wq/kernel":                    ("q_proj.weight", "T"),
    "wk/kernel":                    ("k_proj.weight", "T"),   # only when share_qk=False
    "wv/kernel":                    ("v_proj.weight", "T"),
    "wo/kernel":                    ("o_proj.weight", "T"),
    "wg/kernel":                    ("g_proj.weight", "T"),   # use_gate=True
    "conv_q/kernel":                ("conv_q.weight", "CONV"),
    "conv_q/bias":                  ("conv_q.bias", ""),
    "conv_k/kernel":                ("conv_k.weight", "CONV"),
    "conv_k/bias":                  ("conv_k.bias", ""),
    "ttt_dense_0":                  ("W1", ""),
    "ttt_bias_0":                   ("b1", ""),
    "ttt_dense_1":                  ("W2", ""),
    "ttt_bias_1":                   ("b2", ""),
    "ttt_norm/scale":               ("ttt_norm_weight", ""),
    "ttt_norm/bias":                ("ttt_norm_bias", ""),
    "post_norm/scale":              ("post_norm.weight", ""),
    "post_norm/bias":               ("post_norm.bias", ""),
    "learnable_ttt_lr/kernel":      ("learnable_ttt_lr_weight", "LR"),
    "learnable_ttt_lr/bias":        ("learnable_ttt_lr_bias", ""),
    "learnable_token_idx":          ("learnable_token_idx", ""),
}

_TOP_MAP = {
    "model/wte/embedding": ("model.embed_tokens.weight", ""),
    "model/ln_f/kernel":   ("model.norm.weight", ""),
    "lm_head/kernel":      ("lm_head.weight", "T"),
}


def map_key(joined: str):
    """flax flat key -> (torch state_dict key, transform code).  None if unknown."""
    if joined in _TOP_MAP:
        return _TOP_MAP[joined]
    m = _LAYER_RE.match(joined)
    if not m:
        return None
    idx, rest = m.group(1), m.group(2)
    if rest in _BLOCK_MAP:
        suffix, tr = _BLOCK_MAP[rest]
        return f"model.layers.{idx}.{suffix}", tr
    if rest.startswith("seq_modeling_block/"):
        sub = rest[len("seq_modeling_block/"):]
        if sub in _TTT_MAP:
            suffix, tr = _TTT_MAP[sub]
            return f"model.layers.{idx}.seq_modeling_block.{suffix}", tr
    return None


def apply_transform(arr: np.ndarray, code: str, key: str) -> np.ndarray:
    if code == "":
        return arr
    if code == "T":
        if arr.ndim != 2:
            raise ValueError(f"{key}: expected 2-D Dense kernel, got {arr.shape}")
        return np.ascontiguousarray(arr.T)
    if code == "CONV":
        # flax [width, in/groups=1, C]  ->  torch [C, 1, width]
        if arr.ndim != 3:
            raise ValueError(f"{key}: expected 3-D conv kernel, got {arr.shape}")
        return np.ascontiguousarray(arr.transpose(2, 1, 0))
    if code == "LR":
        # head-stacked Dense kernel [nh, width, 1] -> torch [nh, 1, width]
        if arr.ndim != 3:
            raise ValueError(f"{key}: expected 3-D lr-gate kernel, got {arr.shape}")
        return np.ascontiguousarray(arr.transpose(0, 2, 1))
    raise ValueError(f"unknown transform {code!r}")


# --------------------------------------------------------------------------
# 3.  config inference
# --------------------------------------------------------------------------

def infer_config(shapes, args):
    """shapes: {torch_key: tuple} for every converted tensor."""
    def need(k):
        if k not in shapes:
            raise SystemExit(f"checkpoint is missing {k!r}; cannot infer the config")
        return shapes[k]

    vocab_size, hidden_size = need("model.embed_tokens.weight")
    n_layers = 1 + max(
        int(k.split(".")[2]) for k in shapes if k.startswith("model.layers.")
    )
    inter = need("model.layers.0.mlp.gate_proj.weight")[0]

    w1 = "model.layers.0.seq_modeling_block.W1"
    if w1 not in shapes:
        raise SystemExit(
            "no seq_modeling_block/ttt_dense_0 in this checkpoint -- it is a "
            "self-attention (Transformer) baseline, not a TTT model; "
            "ttt-lm-pytorch cannot represent it."
        )
    n_heads, head_dim, w1_out = shapes[w1]
    if head_dim * n_heads != hidden_size:
        raise SystemExit(
            f"inconsistent shapes: W1 says {n_heads} heads x {head_dim} dim "
            f"= {n_heads * head_dim}, embedding says hidden_size={hidden_size}"
        )
    has_w2 = "model.layers.0.seq_modeling_block.W2" in shapes
    ttt_layer_type = "mlp" if has_w2 else "linear"
    if ttt_layer_type == "linear" and w1_out != head_dim:
        raise SystemExit(f"TTT-Linear W1 should be square, got {shapes[w1]}")
    if ttt_layer_type == "mlp" and w1_out != 4 * head_dim:
        raise SystemExit(f"TTT-MLP W1 should be [nh, f, 4f], got {shapes[w1]}")

    share_qk = "model.layers.0.seq_modeling_block.conv_q.weight" in shapes
    if share_qk and "model.layers.0.seq_modeling_block.k_proj.weight" in shapes:
        raise SystemExit("checkpoint has BOTH conv_q/conv_k and wk; cannot infer share_qk")
    if not share_qk and "model.layers.0.seq_modeling_block.k_proj.weight" not in shapes:
        raise SystemExit("checkpoint has neither conv_q/conv_k nor wk")
    use_gate = "model.layers.0.seq_modeling_block.g_proj.weight" in shapes
    pre_conv = "model.layers.0.conv.conv.weight" in shapes

    conv_kernel = args.conv_kernel
    if share_qk:
        conv_kernel = shapes["model.layers.0.seq_modeling_block.conv_q.weight"][2]
    elif pre_conv:
        conv_kernel = shapes["model.layers.0.conv.conv.weight"][2]

    mini_batch_size = shapes["model.layers.0.seq_modeling_block.learnable_token_idx"][0]

    tie = "lm_head.weight" not in shapes
    if not tie and args.tie_word_embeddings is not None:
        tie = args.tie_word_embeddings

    cfg = {
        "architectures": ["TTTForCausalLM"],
        "model_type": "ttt",
        "vocab_size": int(vocab_size),
        "hidden_size": int(hidden_size),
        "intermediate_size": int(inter),
        "num_hidden_layers": int(n_layers),
        "num_attention_heads": int(n_heads),
        "hidden_act": "silu",
        "max_position_embeddings": int(args.max_position_embeddings),
        "initializer_range": 0.02,
        "rms_norm_eps": float(args.rms_norm_eps),
        "use_cache": False,
        "pad_token_id": None,
        "bos_token_id": 1,
        "eos_token_id": 2,
        "pretraining_tp": 1,
        "tie_word_embeddings": bool(tie),
        "rope_theta": float(args.rope_theta),
        "use_gate": bool(use_gate),
        "share_qk": bool(share_qk),
        "ttt_layer_type": ttt_layer_type,
        "ttt_base_lr": float(args.ttt_base_lr),
        "mini_batch_size": int(mini_batch_size),
        "pre_conv": bool(pre_conv),
        "conv_kernel": int(conv_kernel),
        "scan_checkpoint_group_size": 0,
        "torch_dtype": args.dtype,
    }
    return cfg


def expected_keys(cfg):
    """The exact torch state_dict key set implied by `cfg`, derived from
    ttt-lm-pytorch/ttt.py (TTTForCausalLM/TTTModel/Block/TTTBase)."""
    ks = {"model.embed_tokens.weight", "model.norm.weight"}
    if not cfg["tie_word_embeddings"]:
        ks.add("lm_head.weight")
    for i in range(cfg["num_hidden_layers"]):
        p = f"model.layers.{i}"
        ks |= {f"{p}.seq_norm.weight", f"{p}.ffn_norm.weight",
               f"{p}.mlp.gate_proj.weight", f"{p}.mlp.up_proj.weight",
               f"{p}.mlp.down_proj.weight"}
        if cfg["pre_conv"]:
            ks |= {f"{p}.conv.norm.weight", f"{p}.conv.conv.weight", f"{p}.conv.conv.bias"}
        s = f"{p}.seq_modeling_block"
        ks |= {f"{s}.q_proj.weight", f"{s}.v_proj.weight", f"{s}.o_proj.weight",
               f"{s}.learnable_token_idx", f"{s}.learnable_ttt_lr_weight",
               f"{s}.learnable_ttt_lr_bias", f"{s}.ttt_norm_weight",
               f"{s}.ttt_norm_bias", f"{s}.post_norm.weight", f"{s}.post_norm.bias",
               f"{s}.W1", f"{s}.b1"}
        if cfg["share_qk"]:
            ks |= {f"{s}.conv_q.weight", f"{s}.conv_q.bias",
                   f"{s}.conv_k.weight", f"{s}.conv_k.bias"}
        else:
            ks.add(f"{s}.k_proj.weight")
        if cfg["use_gate"]:
            ks.add(f"{s}.g_proj.weight")
        if cfg["ttt_layer_type"] == "mlp":
            ks |= {f"{s}.W2", f"{s}.b2"}
    return ks


# --------------------------------------------------------------------------
# 4.  sharded writer
# --------------------------------------------------------------------------

class ShardWriter:
    """Accumulate tensors and write safetensors shards, HF index format.

    Each shard is written to disk (under a temporary name) AS SOON AS it fills
    up and is then dropped from memory, so peak RSS is one shard plus the
    tensor currently being converted -- not the whole model.  The final HF
    names embed the shard count, which is only known at the end, so the files
    are renamed in `finalize`.
    """

    def __init__(self, out_dir, max_bytes, dtype):
        self.out_dir = out_dir
        self.max_bytes = max_bytes
        self.dtype = dtype
        self.buf, self.buf_bytes = {}, 0
        self.written = []          # [(tmp_path, [keys])]
        self.weight_map = {}
        self.total_bytes = 0
        os.makedirs(out_dir, exist_ok=True)
        # remove weights from any earlier run: a leftover shard from a run with a
        # different shard count would silently shadow the new ones
        for f in os.listdir(out_dir):
            if (f.startswith(".shard-") and f.endswith(".tmp")) or \
               (f.startswith("model") and f.endswith(".safetensors")):
                os.remove(os.path.join(out_dir, f))

    def cleanup(self):
        for tmp, _ in self.written:
            try:
                os.remove(tmp)
            except OSError:
                pass

    def add(self, key, arr):
        arr = np.ascontiguousarray(arr.astype(self.dtype, copy=False))
        self.buf[key] = arr
        self.buf_bytes += arr.nbytes
        self.total_bytes += arr.nbytes
        if self.buf_bytes >= self.max_bytes:
            self.flush()

    def flush(self):
        if not self.buf:
            return
        tmp = os.path.join(self.out_dir, f".shard-{len(self.written):05d}.tmp")
        _save_file(self.buf, tmp, metadata={"format": "pt"})
        self.written.append((tmp, list(self.buf)))
        self.buf, self.buf_bytes = {}, 0      # free the shard

    def finalize(self):
        self.flush()
        n = len(self.written)
        if n == 0:
            raise SystemExit("nothing to write")
        names = (["model.safetensors"] if n == 1 else
                 [f"model-{i + 1:05d}-of-{n:05d}.safetensors" for i in range(n)])
        for (tmp, keys), name in zip(self.written, names):
            os.replace(tmp, os.path.join(self.out_dir, name))
            for k in keys:
                self.weight_map[k] = name
        idx = os.path.join(self.out_dir, "model.safetensors.index.json")
        if n > 1:
            with open(idx, "w") as f:
                json.dump({"metadata": {"total_size": self.total_bytes},
                           "weight_map": self.weight_map}, f, indent=1)
        elif os.path.exists(idx):
            os.remove(idx)        # stale index from an earlier sharded run
        return names


# --------------------------------------------------------------------------
# 5.  driver
# --------------------------------------------------------------------------

def convert(args):
    dtype = {"float32": np.float32, "float16": np.float16}.get(args.dtype)
    if dtype is None:
        raise SystemExit("--dtype must be float32 or float16 (bf16 output is not "
                         "useful here: the probe runs in fp32/fp64)")

    writer = ShardWriter(args.out_dir, int(args.max_shard_size * 1e9), args.dtype)
    try:
        return _convert(args, writer, dtype)
    except BaseException:
        writer.cleanup()          # do not leave half-written shards behind
        raise


def _convert(args, writer, dtype):
    shapes, unknown, n = {}, [], 0
    lm_head = None

    for joined, arr in iter_jax_params(args.checkpoint):
        hit = map_key(joined)
        if hit is None:
            unknown.append(joined)
            continue
        tkey, code = hit
        out = apply_transform(arr, code, joined)
        shapes[tkey] = tuple(int(s) for s in out.shape)
        n += 1
        if tkey == "lm_head.weight":
            lm_head = out.astype(dtype, copy=False)     # decide tying later
            continue
        writer.add(tkey, out.astype(dtype, copy=False))
        if args.verbose:
            print(f"  {joined:<60s} {str(arr.shape):>22s} -> {tkey:<58s} {out.shape}")

    if unknown:
        print(f"[warn] {len(unknown)} unmapped parameter(s) were skipped:", file=sys.stderr)
        for u in sorted(set(unknown))[:20]:
            print(f"       {u}", file=sys.stderr)

    cfg = infer_config(shapes, args)

    if lm_head is not None and not cfg["tie_word_embeddings"]:
        writer.add("lm_head.weight", lm_head)
    elif lm_head is not None:
        # checkpoint carried an untied head but the user asked to tie: drop it
        shapes.pop("lm_head.weight", None)
        cfg = infer_config(shapes, args)

    want = expected_keys(cfg)
    got = set(shapes) - ({"lm_head.weight"} if cfg["tie_word_embeddings"] else set())
    missing, extra = sorted(want - got), sorted(got - want)
    if missing or extra:
        msg = ["converted state dict does not match the TTTForCausalLM key set:"]
        if missing:
            msg.append(f"  missing ({len(missing)}): " + ", ".join(missing[:12]))
        if extra:
            msg.append(f"  unexpected ({len(extra)}): " + ", ".join(extra[:12]))
        raise SystemExit("\n".join(msg))

    names = writer.finalize()
    with open(os.path.join(args.out_dir, "config.json"), "w") as f:
        json.dump(cfg, f, indent=1)
    # a generation_config keeps transformers quiet on some versions
    with open(os.path.join(args.out_dir, "generation_config.json"), "w") as f:
        json.dump({"bos_token_id": 1, "eos_token_id": 2, "_from_model_config": True}, f, indent=1)

    print(f"[convert] {n} parameters -> {len(names)} shard(s) "
          f"({writer.total_bytes / 1e9:.2f} GB {args.dtype}) in {args.out_dir}")
    keys = ("ttt_layer_type", "share_qk", "use_gate", "pre_conv", "conv_kernel",
            "mini_batch_size", "num_hidden_layers", "hidden_size",
            "num_attention_heads", "intermediate_size", "vocab_size",
            "tie_word_embeddings")
    print("[config]  " + json.dumps({k: cfg[k] for k in keys}))
    return cfg


def verify(args, cfg):
    """Load the converted directory with the real ttt.py and run a short forward."""
    import torch
    sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
    repos = os.environ.get("TTCL_REPOS")
    if repos:
        sys.path.append(os.path.join(repos, "ttt-lm-pytorch"))
    try:
        import ttt as ttt_mod
    except ImportError:
        raise SystemExit(
            "--verify needs ttt.py (the ttt-lm-pytorch model definition).  It is "
            "vendored inside validation_kit/; if you are running this file from "
            "somewhere else, set TTCL_REPOS to the directory containing your "
            "ttt-lm-pytorch clone."
        )

    print("[verify] loading with TTTForCausalLM.from_pretrained ...", flush=True)
    model = ttt_mod.TTTForCausalLM.from_pretrained(args.out_dir, torch_dtype=torch.float32)
    model.eval()
    L = max(2 * int(model.config.mini_batch_size), 32)
    g = torch.Generator().manual_seed(0)
    ids = torch.randint(0, int(model.config.vocab_size), (1, L), generator=g)
    with torch.no_grad():
        out = model(input_ids=ids, use_cache=False, return_dict=True)
    if model.config.tie_word_embeddings:
        a = model.lm_head.weight.data_ptr()
        b = model.model.embed_tokens.weight.data_ptr()
        if a != b:
            raise SystemExit(
                "[verify] FAILED: config says tie_word_embeddings but transformers "
                "did not tie lm_head to the embedding -- the head would be RANDOM. "
                "Re-run the conversion with --tie-word-embeddings false, or check "
                "the transformers version (4.4x is what this kit expects)."
            )
        print("[verify] lm_head is tied to model.embed_tokens (shared storage)")
    lg = out.logits
    ok = bool(torch.isfinite(lg).all())
    print(f"[verify] logits {tuple(lg.shape)}  finite={ok}  "
          f"mean={lg.mean().item():+.4f} std={lg.std().item():.4f} "
          f"absmax={lg.abs().max().item():.3f}")
    if not ok:
        raise SystemExit("[verify] FAILED: non-finite logits")
    # a real checkpoint should be far better than uniform on its own samples
    with torch.no_grad():
        nll = torch.nn.functional.cross_entropy(
            lg[0, :-1].float(), ids[0, 1:]).item()
    import math
    print(f"[verify] ppl on random ids = {math.exp(nll):.1f} "
          f"(uniform baseline = {model.config.vocab_size})")
    print("[verify] OK")
    return model


def build_argparser():
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("checkpoint", help="path to streaming_train_state / streaming_params")
    p.add_argument("out_dir", nargs="?", default=None,
                   help="output HF model directory (omit with --list-keys)")
    p.add_argument("--dtype", default="float32", choices=["float32", "float16"])
    p.add_argument("--max-shard-size", type=float, default=1.0,
                   help="GB per safetensors shard (default 1.0).  Shards are "
                        "written and freed as they fill, so this is roughly the "
                        "converter's peak memory; lower it on a small machine.")
    p.add_argument("--rope-theta", type=float, default=10000.0,
                   help="not stored in the checkpoint; 10000 for every released TTT config")
    p.add_argument("--ttt-base-lr", type=float, default=1.0,
                   help="not stored in the checkpoint; 1.0 for every released TTT config")
    p.add_argument("--rms-norm-eps", type=float, default=1e-6)
    p.add_argument("--max-position-embeddings", type=int, default=2048,
                   help="inert in ttt.py (RoPE is per mini-batch); metadata only")
    p.add_argument("--conv-kernel", type=int, default=4)
    p.add_argument("--tie-word-embeddings", type=lambda s: s.lower() in ("1", "true", "yes"),
                   default=None, help="override; default: tie iff no lm_head/kernel in file")
    p.add_argument("--list-keys", action="store_true",
                   help="DIAGNOSTIC: dump every record in the checkpoint with its "
                        "shape, dtype and the torch name it maps to, then exit")
    p.add_argument("--list-model-keys", action="store_true",
                   help="like --list-keys but only the parameters that map")
    p.add_argument("--verify", action="store_true",
                   help="load the result with ttt.py and run a forward pass")
    p.add_argument("--verbose", action="store_true")
    return p


def main(argv=None):
    args = build_argparser().parse_args(argv)
    if not os.path.exists(args.checkpoint):
        raise SystemExit(f"no such file: {args.checkpoint}")
    if args.list_keys or args.list_model_keys:
        list_keys(args.checkpoint, model_only=args.list_model_keys)
        return
    if not args.out_dir:
        raise SystemExit("out_dir is required (or use --list-keys)")
    cfg = convert(args)
    if args.verify:
        verify(args, cfg)


if __name__ == "__main__":
    main()


==> anc/validation_kit/jax_ref_numpy.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
jax_ref_numpy.py -- a minimal, dependency-free NumPy transcription of the FLAX
TTT forward pass (ttt-lm-jax/ttt/models/{model.py,ttt_layer.py}).

Purpose: this is the *reference side* of the conversion equivalence test.  JAX
and flax are not installed in the environment where the converter was developed
(and are a heavy dependency on a Mac), so instead of running the real flax model
we transcribe it operation by operation and run it on the *unconverted*, native
flax-layout parameter tree.  If `convert_jax_to_pt.py` gets a transpose, a conv
layout, a head reshape or a name wrong, the PyTorch model's output will disagree
with this reference.

Everything here is computed in float64 so that the comparison against the fp32
torch model is limited by the torch side only.

Transcription map (flax source -> function here)
    model.py:307 RMSNorm.__call__            -> rms_norm
    model.py:379 ConvModule.__call__         -> causal_depthwise_conv (+ rms_norm)
    model.py:327 SwiGLUMLP.__call__          -> swiglu
    ttt_layer.py:54 precompute_freqs_cis     -> freqs_cis
    ttt_layer.py:64 apply_rotary_emb         -> apply_rope
    ttt_layer.py:206 TTTBase.get_ttt_inputs  -> _ttt_inputs
    ttt_layer.py:224 TTTBase.get_eta         -> _ttt_inputs (eta block)
    ttt_layer.py:363 TTTLinearBase.process_mini_batch -> _mini_batch_linear
    ttt_layer.py:437 TTTMLPBase.process_mini_batch    -> _mini_batch_mlp
    ttt_layer.py:318 TTTBase.__call__        -> ttt_block
    model.py:610  Block.__call__             -> block
    model.py:809  Model.__call__ / CausalLM  -> forward
"""

from __future__ import annotations

import numpy as np

F64 = np.float64


# ------------------------------------------------------------------ norms ---
def rms_norm(x, kernel, eps=1e-6):
    """model.py:307.  x: [..., C], kernel: [C]"""
    x = x.astype(F64)
    return x * (1.0 / np.sqrt(np.mean(x ** 2, -1, keepdims=True) + eps)) * kernel


def layer_norm(x, scale, bias, eps=1e-6):
    """flax nn.LayerNorm with default epsilon=1e-6."""
    x = x.astype(F64)
    mu = x.mean(-1, keepdims=True)
    var = ((x - mu) ** 2).mean(-1, keepdims=True)
    return (x - mu) / np.sqrt(var + eps) * scale + bias


def layer_norm_vjp(x, cot, scale, eps=1e-6):
    """jax.vjp of `layer_norm` w.r.t. x, evaluated at cotangent `cot`.

    d/dx of  y = scale*(x-mu)/s + bias,  s = sqrt(var+eps):

        dL/dx = ( gxhat - mean(gxhat) - xhat * mean(gxhat*xhat) ) / s ,
        gxhat = cot * scale

    which is byte-for-byte the expression the PyTorch reference fuses into
    `ln_fused_l2_bwd` (ttt-lm-pytorch/ttt.py:478-505).
    """
    x = x.astype(F64)
    D = x.shape[-1]
    mu = x.mean(-1, keepdims=True)
    var = ((x - mu) ** 2).mean(-1, keepdims=True)
    s = np.sqrt(var + eps)
    xhat = (x - mu) / s
    gxhat = cot * scale
    return (gxhat - gxhat.mean(-1, keepdims=True)
            - xhat * (gxhat * xhat).mean(-1, keepdims=True)) / s


# ------------------------------------------------------------ activations ---
def gelu_tanh(x):
    """flax nn.gelu(approximate=True) == torch F.gelu(approximate='tanh')."""
    return 0.5 * x * (1.0 + np.tanh(0.7978845608028654 * (x + 0.044715 * x ** 3)))


def diff_gelu(x):
    """ttt_layer.py:82 (== ttt.py gelu_bwd)."""
    t = np.tanh(0.79788456 * x * (1 + 0.044715 * x * x))
    return 0.5 * x * ((1 - t * t) * (0.79788456 + 0.1070322243 * x * x)) + 0.5 * (1 + t)


def silu(x):
    return x / (1.0 + np.exp(-x))


def sigmoid(x):
    return 1.0 / (1.0 + np.exp(-x))


# ------------------------------------------------------------------- rope ---
def freqs_cis(dim, end, theta=10000.0):
    """ttt_layer.py:54"""
    f = 1.0 / (theta ** (np.arange(0, dim, 2)[: dim // 2].astype(F64) / dim))
    t = np.arange(end).astype(F64)
    ang = np.outer(t, f)
    return np.cos(ang) + 1j * np.sin(ang)          # [end, dim/2]


def apply_rope(x, fc):
    """ttt_layer.py:64.  x: [B, N, nh, f], fc: [B, N, f/2] complex."""
    r = x.astype(F64).reshape(*x.shape[:-1], -1, 2)
    z = r[..., 0] + 1j * r[..., 1]                 # [B, N, nh, f/2]
    z = z * fc[:, :, None, :]
    return np.stack((z.real, z.imag), -1).reshape(x.shape)


# ------------------------------------------------------------------- conv ---
def causal_depthwise_conv(x, kernel, bias):
    """flax nn.Conv(padding='CAUSAL', feature_group_count=C).

    x: [B, N, C];  kernel: [W, 1, C] (the native flax layout);  bias: [C]
        out[t, c] = sum_j kernel[j, 0, c] * x[t + j - (W-1), c] + bias[c]
    """
    x = x.astype(F64)
    B, N, C = x.shape
    W = kernel.shape[0]
    pad = np.concatenate([np.zeros((B, W - 1, C), F64), x], axis=1)
    out = np.zeros((B, N, C), F64)
    for j in range(W):
        out += pad[:, j:j + N, :] * kernel[j, 0, :]
    return out + bias


def swiglu(x, w1, w2, w3):
    """model.py:327:  w2(silu(w1 x) * w3 x)"""
    x = x.astype(F64)
    return (silu(x @ w1) * (x @ w3)) @ w2


# ------------------------------------------------------------- TTT layer ----
def _ttt_inputs(p, hp, cfg):
    """ttt_layer.py:206 get_ttt_inputs + :224 get_eta.

    Returns XQ, XK, XV as [B, nh, NMB, K, f] and eta as [B, nh, NMB, K, K].
    """
    B, N, C = hp.shape
    nh, K = cfg["num_heads"], cfg["mini_batch_size"]
    f = C // nh
    NMB = N // K

    if cfg["share_qk"]:
        xqk = hp @ p["wq/kernel"]
        XQ = causal_depthwise_conv(xqk, p["conv_q/kernel"], p["conv_q/bias"])
        XK = causal_depthwise_conv(xqk, p["conv_k/kernel"], p["conv_k/bias"])
    else:
        XQ = hp @ p["wq/kernel"]
        XK = hp @ p["wk/kernel"]
    XV = hp @ p["wv/kernel"]

    XQ, XK, XV = (a.reshape(B, N, nh, f) for a in (XQ, XK, XV))

    pos = np.arange(N) % K
    fc = freqs_cis(f, 2 * K, cfg["rope_theta"])[pos][None].repeat(B, 0)
    XQ = apply_rope(XQ, fc)
    XK = apply_rope(XK, fc)

    def split_mb(a):                                # ttt_layer.py:196
        return a.reshape(B, NMB, K, nh, f).transpose(0, 3, 1, 2, 4)

    XQ, XK, XV = split_mb(XQ), split_mb(XK), split_mb(XV)

    # --- eta (ttt_layer.py:224) ---
    X = hp.reshape(B, NMB, K, C)
    # vmap over heads of Dense(width -> 1): kernel [nh, C, 1], bias [nh, 1]
    lr = np.einsum("bnkc,hcd->bhnkd", X, p["learnable_ttt_lr/kernel"]) \
        + p["learnable_ttt_lr/bias"].reshape(1, nh, 1, 1, 1)
    lr = sigmoid(lr).transpose(0, 1, 2, 4, 3)       # [B, nh, NMB, 1, K]
    tok = p["learnable_token_idx"] + 1.0 / np.arange(1, K + 1).astype(F64)
    tok = np.clip(tok, 0.0, None)
    eta = (cfg["ttt_base_lr"] * tok).reshape(1, 1, 1, K, 1) * lr / f
    return XQ, XK, XV, eta


def _mini_batch_linear(p, W1, b1, XQ, XK, XV, eta):
    """ttt_layer.py:363, for one (batch, head).  Arrays are [K, f]."""
    g, b = p["ttt_norm/scale"], p["ttt_norm/bias"]
    sq_eta = eta                                    # [K, K]
    last_eta = eta[-1][:, None]                     # [K, 1]

    X1 = XK
    Z1 = X1 @ W1 + b1
    out = layer_norm(Z1, g, b)
    tgt = XV - XK
    gout = out - tgt
    gZ1 = layer_norm_vjp(Z1, gout, g)

    X1b = XQ
    tril = np.tril(np.ones((X1.shape[0], X1.shape[0]), F64))
    Attn1 = np.tril(X1b @ X1.T)
    b1b = b1 - (sq_eta * tril) @ gZ1
    Z1b = X1b @ W1 - (sq_eta * Attn1) @ gZ1 + b1b
    outb = layer_norm(Z1b, g, b)

    W1n = W1 - (last_eta * X1).T @ gZ1
    b1n = b1 - np.sum(last_eta * gZ1, 0, keepdims=True)
    return (W1n, b1n), X1b + outb


def _mini_batch_mlp(p, W1, b1, W2, b2, XQ, XK, XV, eta):
    """ttt_layer.py:437, for one (batch, head)."""
    g, b = p["ttt_norm/scale"], p["ttt_norm/bias"]
    sq_eta = eta
    last_eta = eta[-1][:, None]

    X1 = XK
    Z1 = X1 @ W1 + b1
    X2 = gelu_tanh(Z1)
    Z2 = X2 @ W2 + b2
    out = layer_norm(Z2, g, b)
    tgt = XV - X1
    gout = out - tgt
    gZ2 = layer_norm_vjp(Z2, gout, g)
    gZ1 = (gZ2 @ W2.T) * diff_gelu(Z1)

    X1b = XQ
    tril = np.tril(np.ones((X1.shape[0], X1.shape[0]), F64))
    Attn1 = np.tril(X1b @ X1.T)
    b1b = b1 - (sq_eta * tril) @ gZ1
    Z1b = X1b @ W1 - (sq_eta * Attn1) @ gZ1 + b1b
    X2b = gelu_tanh(Z1b)
    Attn2 = np.tril(X2b @ X2.T)
    b2b = b2 - (sq_eta * tril) @ gZ2
    Z2b = X2b @ W2 - (sq_eta * Attn2) @ gZ2 + b2b
    outb = layer_norm(Z2b, g, b)

    W1n = W1 - (last_eta * X1).T @ gZ1
    b1n = b1 - np.sum(last_eta * gZ1, 0, keepdims=True)
    W2n = W2 - (last_eta * X2).T @ gZ2
    b2n = b2 - np.sum(last_eta * gZ2, 0, keepdims=True)
    return (W1n, b1n, W2n, b2n), X1b + outb


def ttt_block(p, hp, cfg):
    """ttt_layer.py:318 TTTBase.__call__ (+ TTTLinear/TTTMLP overrides)."""
    B, N, C = hp.shape
    nh, K = cfg["num_heads"], cfg["mini_batch_size"]
    f = C // nh
    NMB = N // K
    XQ, XK, XV, eta = _ttt_inputs(p, hp, cfg)

    Z = np.zeros((B, nh, NMB, K, f), F64)
    for bi in range(B):
        for h in range(nh):
            ph = {"ttt_norm/scale": p["ttt_norm/scale"][h],
                  "ttt_norm/bias": p["ttt_norm/bias"][h]}
            if cfg["ttt_layer_type"] == "linear":
                st = (p["ttt_dense_0"][h].astype(F64), p["ttt_bias_0"][h].astype(F64))
                for n in range(NMB):
                    st, o = _mini_batch_linear(ph, st[0], st[1],
                                               XQ[bi, h, n], XK[bi, h, n],
                                               XV[bi, h, n], eta[bi, h, n])
                    Z[bi, h, n] = o
            else:
                st = (p["ttt_dense_0"][h].astype(F64), p["ttt_bias_0"][h].astype(F64),
                      p["ttt_dense_1"][h].astype(F64), p["ttt_bias_1"][h].astype(F64))
                for n in range(NMB):
                    st, o = _mini_batch_mlp(ph, *st,
                                            XQ[bi, h, n], XK[bi, h, n],
                                            XV[bi, h, n], eta[bi, h, n])
                    Z[bi, h, n] = o

    Z = Z.reshape(B, nh, N, f).transpose(0, 2, 1, 3).reshape(B, N, C)
    Z = layer_norm(Z, p["post_norm/scale"], p["post_norm/bias"])
    if cfg["use_gate"]:
        Z = gelu_tanh(hp @ p["wg/kernel"]) * Z
    return Z @ p["wo/kernel"]


# ----------------------------------------------------------------- model ----
def block(params, i, h, cfg):
    """model.py:610 Block.__call__"""
    pre = f"model/h/{i}/"
    if cfg["pre_conv"]:
        c = rms_norm(h, params[pre + "conv/conv_norm/kernel"], cfg["rms_norm_eps"])
        c = causal_depthwise_conv(c, params[pre + "conv/conv1/kernel"],
                                  params[pre + "conv/conv1/bias"])
        h = h + c
    hp = rms_norm(h, params[pre + "seq_norm/kernel"], cfg["rms_norm_eps"])
    sp = pre + "seq_modeling_block/"
    p = {k[len(sp):]: v for k, v in params.items() if k.startswith(sp)}
    h = h + ttt_block(p, hp, cfg)
    ff = rms_norm(h, params[pre + "ffn_norm/kernel"], cfg["rms_norm_eps"])
    return h + swiglu(ff, params[pre + "feed_forward/w1/kernel"],
                      params[pre + "feed_forward/w2/kernel"],
                      params[pre + "feed_forward/w3/kernel"])


def forward(params, input_ids, cfg):
    """model.py:809 Model + :872 CausalLM.  Returns (logits, final_hidden)."""
    emb = params["model/wte/embedding"].astype(F64)
    h = emb[input_ids]
    for i in range(cfg["num_hidden_layers"]):
        h = block(params, i, h, cfg)
    h = rms_norm(h, params["model/ln_f/kernel"], cfg["rms_norm_eps"])
    head = params["lm_head/kernel"] if "lm_head/kernel" in params else emb.T
    return h @ head.astype(F64), h


==> anc/validation_kit/make_synthetic_jax_ckpt.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
make_synthetic_jax_ckpt.py -- build a *byte-format-accurate* fake EasyLM/JAX TTT
checkpoint (random weights) so the converter can be tested without downloading
the real 4.4 GB files.

The writer reimplements `flax.serialization.to_bytes` + EasyLM's
`StreamingCheckpointer.save_train_state_to_file` (ttt/infra/checkpoint.py:44):

    for key, value in flatten_dict(train_state).items():
        fout.write(packer.pack((key, to_bytes(value))))

with `to_bytes(arr) = msgpack.packb(ExtType(1, packb((shape, dtype.name, arr.tobytes('C')))))`.

Parameter names/shapes are taken from the flax module tree:
    ttt_layer.py:33  get_multi_head_params  -> head-stacked params whose *name*
                     contains a '/', e.g. "ttt_norm/scale", "learnable_ttt_lr/kernel"
    ttt_layer.py:139 TTTBase.setup, :354 TTTLinearBase.setup, :425 TTTMLPBase.setup
    ttt_layer.py:398 TTTLinear.setup_qkvo   -> wq + conv_q + conv_k (share_qk), wg
    model.py:379     ConvModule             -> conv/conv1, conv/conv_norm  (pre_conv)
    model.py:610     Block                  -> seq_norm, ffn_norm, feed_forward/w{1,2,3}
    model.py:809     Model                  -> model/wte/embedding, model/ln_f/kernel

Optimizer moments and `step` are also emitted for `--kind train_state`, so the
converter's "skip everything that is not params/params/model" path is exercised.
"""

from __future__ import annotations

import argparse
import os

import msgpack
import numpy as np

EXT_NDARRAY = 1


def _to_bytes(arr: np.ndarray, dtype: str) -> bytes:
    if dtype == "bfloat16":
        u32 = np.ascontiguousarray(arr, dtype=np.float32).view(np.uint32)
        raw = (u32 >> np.uint32(16)).astype("<u2").tobytes()   # truncate, like jnp.bfloat16
        name = "bfloat16"
    else:
        arr = np.ascontiguousarray(arr, dtype=np.dtype(dtype))
        raw, name = arr.tobytes("C"), arr.dtype.name
    inner = msgpack.packb((list(arr.shape), name, raw), use_bin_type=True)
    return msgpack.packb(msgpack.ExtType(EXT_NDARRAY, inner), use_bin_type=True)


def bf16_round_trip(arr: np.ndarray) -> np.ndarray:
    """The exact fp32 values a bf16-stored array will have after conversion."""
    u32 = np.ascontiguousarray(arr, dtype=np.float32).view(np.uint32)
    return ((u32 >> np.uint32(16)).astype(np.uint32) << np.uint32(16)).view(np.float32)


def default_cfg(**over):
    cfg = dict(
        vocab_size=97, hidden_size=64, num_heads=4, intermediate_size=128,
        num_hidden_layers=2, mini_batch_size=8, conv_kernel=4,
        ttt_layer_type="linear", share_qk=True, use_gate=True, pre_conv=True,
        tie_word_embeddings=True, rope_theta=10000.0, ttt_base_lr=1.0,
        rms_norm_eps=1e-6,
    )
    cfg.update(over)
    return cfg


def build_params(cfg, seed=0):
    """Return {flat_flax_key: np.float32 array} in NATIVE FLAX LAYOUT."""
    rng = np.random.default_rng(seed)
    C, nh = cfg["hidden_size"], cfg["num_heads"]
    f = C // nh
    I, K, W = cfg["intermediate_size"], cfg["mini_batch_size"], cfg["conv_kernel"]
    n = lambda *s: rng.normal(0, 0.02, size=s).astype(np.float32)

    p = {
        "model/wte/embedding": n(cfg["vocab_size"], C),
        "model/ln_f/kernel": (1.0 + 0.1 * rng.normal(size=C)).astype(np.float32),
    }
    if not cfg["tie_word_embeddings"]:
        p["lm_head/kernel"] = n(C, cfg["vocab_size"])

    for i in range(cfg["num_hidden_layers"]):
        pre = f"model/h/{i}/"
        p[pre + "seq_norm/kernel"] = (1.0 + 0.1 * rng.normal(size=C)).astype(np.float32)
        p[pre + "ffn_norm/kernel"] = (1.0 + 0.1 * rng.normal(size=C)).astype(np.float32)
        p[pre + "feed_forward/w1/kernel"] = n(C, I)
        p[pre + "feed_forward/w2/kernel"] = n(I, C)
        p[pre + "feed_forward/w3/kernel"] = n(C, I)
        if cfg["pre_conv"]:
            p[pre + "conv/conv_norm/kernel"] = (1.0 + 0.1 * rng.normal(size=C)).astype(np.float32)
            p[pre + "conv/conv1/kernel"] = n(W, 1, C)          # flax [width, in/g, out]
            p[pre + "conv/conv1/bias"] = n(C)
        s = pre + "seq_modeling_block/"
        p[s + "wq/kernel"] = n(C, C)
        p[s + "wv/kernel"] = n(C, C)
        p[s + "wo/kernel"] = n(C, C)
        if cfg["share_qk"]:
            p[s + "conv_q/kernel"] = n(W, 1, C)
            p[s + "conv_q/bias"] = n(C)
            p[s + "conv_k/kernel"] = n(W, 1, C)
            p[s + "conv_k/bias"] = n(C)
        else:
            p[s + "wk/kernel"] = n(C, C)
        if cfg["use_gate"]:
            p[s + "wg/kernel"] = n(C, C)
        p[s + "ttt_norm/scale"] = (1.0 + 0.3 * rng.normal(size=(nh, f))).astype(np.float32)
        p[s + "ttt_norm/bias"] = (0.05 * rng.normal(size=(nh, f))).astype(np.float32)
        p[s + "post_norm/scale"] = (1.0 + 0.1 * rng.normal(size=C)).astype(np.float32)
        p[s + "post_norm/bias"] = (0.05 * rng.normal(size=C)).astype(np.float32)
        p[s + "learnable_ttt_lr/kernel"] = n(nh, C, 1)         # flax [nh, in, out=1]
        p[s + "learnable_ttt_lr/bias"] = n(nh, 1)
        p[s + "learnable_token_idx"] = (0.1 * rng.normal(size=K)).astype(np.float32)
        if cfg["ttt_layer_type"] == "linear":
            p[s + "ttt_dense_0"] = n(nh, f, f)
            p[s + "ttt_bias_0"] = n(nh, 1, f)
        else:
            p[s + "ttt_dense_0"] = n(nh, f, 4 * f)
            p[s + "ttt_bias_0"] = n(nh, 1, 4 * f)
            p[s + "ttt_dense_1"] = n(nh, 4 * f, f)
            p[s + "ttt_bias_1"] = n(nh, 1, f)
    return p


def write_ckpt(path, params, cfg, dtype="bfloat16", kind="train_state"):
    """Write the EasyLM streaming msgpack file."""
    os.makedirs(os.path.dirname(os.path.abspath(path)) or ".", exist_ok=True)
    packer = msgpack.Packer(use_bin_type=True)
    prefix = ("params", "params") if kind == "train_state" else ("params",)
    with open(path, "wb") as fout:
        if kind == "train_state":
            fout.write(packer.pack((["step"], _to_bytes(np.array(1234, np.int32), "int32"))))
        for k, v in params.items():
            # NOTE: flax params whose *name* contains '/' are single dict keys
            # (ttt_layer.py:33).  Rebuild that here so the file matches what
            # flatten_dict really emits for the released checkpoints.
            key = list(prefix) + _split_flax_key(k)
            fout.write(packer.pack((key, _to_bytes(v, dtype))))
        if kind == "train_state":
            # a couple of Adam moments, to exercise the "skip non-model" path
            for k, v in list(params.items())[:3]:
                for mom in ("mu", "nu"):
                    key = ["opt_state", "1", "0", mom, "params", "params"] + _split_flax_key(k)
                    fout.write(packer.pack((key, _to_bytes(np.zeros_like(v), dtype))))
    return path


# the flax param names that are a single dict key despite containing '/'
_FUSED = ("ttt_norm/scale", "ttt_norm/bias",
          "learnable_ttt_lr/kernel", "learnable_ttt_lr/bias")


def _split_flax_key(k):
    for fused in _FUSED:
        if k.endswith("/" + fused):
            head = k[: -len(fused) - 1]
            return head.split("/") + [fused]
    return k.split("/")


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("out")
    ap.add_argument("--ttt-layer-type", default="linear", choices=["linear", "mlp"])
    ap.add_argument("--no-share-qk", action="store_true")
    ap.add_argument("--no-gate", action="store_true")
    ap.add_argument("--no-pre-conv", action="store_true")
    ap.add_argument("--dtype", default="bfloat16", choices=["bfloat16", "float32"])
    ap.add_argument("--kind", default="train_state", choices=["train_state", "params"])
    ap.add_argument("--seed", type=int, default=0)
    a = ap.parse_args(argv)
    cfg = default_cfg(ttt_layer_type=a.ttt_layer_type,
                      share_qk=not a.no_share_qk,
                      use_gate=not a.no_gate,
                      pre_conv=not a.no_pre_conv)
    p = build_params(cfg, a.seed)
    write_ckpt(a.out, p, cfg, a.dtype, a.kind)
    print(f"wrote {a.out} ({os.path.getsize(a.out)} bytes, {len(p)} params, {cfg})")


if __name__ == "__main__":
    main()


==> anc/validation_kit/run_ablation_ladder.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
run_ablation_ladder.py -- HEADLINE experiment: four-arm ablation of the TTT
inner-loop update on a trained checkpoint, inference only.

    arm 1  descent   the reference update, unmodified                (baseline)
    arm 2  hebbian   error-correction term deleted, additive write kept
    arm 3  ascent    inner gradient negated (expansion, not contraction)
    arm 4  frozen    no inner update at all (fast weights stay at learned init)

All four run on the SAME frozen checkpoint and the SAME token stream.  Only the
inner update rule differs; see ttt_arms.py for the (one-function) patch and for
the fused-LayerNorm gradient decomposition that defines the Hebbian arm.

Perplexity is reported AS A FUNCTION OF CONTEXT POSITION, because the number of
compounded fast-weight updates grows with context: if the delta term does any
work, the descent/Hebbian gap must grow with the chunk index.  A single scalar
perplexity per arm averages that signal away.

Output:
    ablation_results.json          all buckets, all arms, plus per-layer eta*||k||^2
    ablation_ppl_vs_context.png    ppl (and delta-NLL) vs context position

EXAMPLE (researcher's Mac)
    python3 run_ablation_ladder.py \
        --checkpoint Test-Time-Training/ttt-linear-760m-pile-8k \
        --model ttt_linear --tokenizer meta-llama/Llama-2-7b-hf \
        --text corpus.txt --max-length 2048 --max-tokens 200000 --device mps
"""

from __future__ import annotations

import argparse
import json
import math
import os
import sys
import time

import torch

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

from ttt_arms import (  # noqa: E402
    ARMS, HEBBIAN_MODES, INNER_LOSSES, NORMMATCH_LEVELS, NORMMATCH_LOG, _gamma_cv2,
    arm as arm_ctx, delta_fraction_probe, import_ttt,
)


# ------------------------------------------------------------------ model IO --
def load_model(checkpoint, model_kind, device, dtype, ttt_mod, config_overrides=None):
    """Load a trained TTT checkpoint (HF id or local dir).  Outer weights frozen."""
    layer_type = "linear" if model_kind == "ttt_linear" else "mlp"
    kwargs = dict(torch_dtype=dtype)
    model = ttt_mod.TTTForCausalLM.from_pretrained(checkpoint, **kwargs)
    if model.config.ttt_layer_type != layer_type:
        raise SystemExit(
            f"checkpoint declares ttt_layer_type={model.config.ttt_layer_type!r} "
            f"but --model {model_kind} implies {layer_type!r}"
        )
    if config_overrides:
        for k, v in config_overrides.items():
            setattr(model.config, k, v)
    model.eval()
    for p in model.parameters():
        p.requires_grad_(False)
    return model.to(device)


def build_random_model(ttt_mod, size="125m", model_kind="ttt_linear", seed=0,
                       vocab=512, n_layers=None, device="cpu", dtype=torch.float32):
    """A randomly-initialised model, for validation only (no HF download)."""
    torch.manual_seed(seed)
    cfg_kw = dict(ttt_mod.TTT_STANDARD_CONFIGS[size])
    if n_layers is not None:
        cfg_kw["num_hidden_layers"] = n_layers
    cfg = ttt_mod.TTTConfig(
        vocab_size=vocab,
        ttt_layer_type=("linear" if model_kind == "ttt_linear" else "mlp"),
        use_cache=False,
        **cfg_kw,
    )
    m = ttt_mod.TTTForCausalLM(cfg).eval()
    for p in m.parameters():
        p.requires_grad_(False)
    return m.to(device=device, dtype=dtype)


# --------------------------------------------------------------- tokenisation --
def get_tokens(args):
    """Return a 1-D LongTensor of token ids."""
    if args.token_file:
        ids = torch.load(args.token_file)
        return torch.as_tensor(ids, dtype=torch.long).reshape(-1)

    text = None
    if args.text:
        with open(args.text, "r", encoding="utf-8", errors="replace") as f:
            text = f.read()
    elif args.dataset:
        from datasets import load_dataset

        parts = args.dataset.split(":")
        name, cfgname = parts[0], (parts[1] if len(parts) > 1 else None)
        split = parts[2] if len(parts) > 2 else "test"
        ds = load_dataset(name, cfgname, split=split)
        col = args.dataset_column or ("text" if "text" in ds.column_names else ds.column_names[0])
        text = "\n\n".join(ds[col])
    else:
        raise SystemExit("need one of --text / --dataset / --token-file")

    from transformers import AutoTokenizer

    tok = AutoTokenizer.from_pretrained(args.tokenizer)
    ids = tok(text, return_tensors="pt").input_ids.reshape(-1)
    return ids


# ------------------------------------------------------- eta * ||k||^2 probe --
class EtaProbe:
    """Measure the effective inner step size per layer on the *real* token stream.

    Hooks TTTBase.get_ttt_inputs (ttt.py:810), whose return value already
    contains the exact XK, eta, token_eta and ttt_lr_eta that the inner loop
    uses -- no re-derivation of the gate or the key path is needed.

      eta_diag[j]  = token_eta[j] * ttt_lr_eta[j]          (ttt.py:829, diagonal)
                   = token_idx[j] * base_lr * sigmoid(gate_j) / head_dim
      eta_raw[j]   = ttt_lr_eta[j]                          (token_idx factor removed;
                                                             this is the quantity
                                                             reported by exp2's
                                                             measure_eta_k2.py)

    TTT-Linear : effective key = k          -> eta * ||k||^2
    TTT-MLP    : effective key for W2 = X2 = gelu(k W1 + b1)  (ttt.py:1129)
                 -> eta * ||X2||^2 , evaluated with W1,b1 at the layer's learned
                 init (the fast weights drift during the sequence; this is the
                 same point estimate exp2 reports, so the two are comparable).
    """

    def __init__(self, model, ttt_mod, model_kind, max_batches=8):
        self.model, self.ttt_mod, self.model_kind = model, ttt_mod, model_kind
        self.max_batches = max_batches
        self.stats = {}       # layer_idx -> dict of running sums
        self._handles = []
        self._saved = None

    def __enter__(self):
        base = self.ttt_mod.TTTBase
        self._saved = base.get_ttt_inputs
        outer = self

        def wrapped(self_layer, inputs, mini_batch_size, cache_params):
            out = outer._saved(self_layer, inputs, mini_batch_size, cache_params)
            try:
                outer._record(self_layer, out)
            except Exception as e:  # never let the probe break the eval
                outer.stats.setdefault("_errors", []).append(repr(e))
            return out

        base.get_ttt_inputs = wrapped
        return self

    def __exit__(self, *exc):
        self.ttt_mod.TTTBase.get_ttt_inputs = self._saved
        return False

    @torch.no_grad()
    def _record(self, layer, out):
        li = layer.layer_idx
        st = self.stats.setdefault(
            li, {"n": 0, "sum": 0.0, "sumsq": 0.0, "max": 0.0, "vals": [],
                 "raw_sum": 0.0, "sig_sum": 0.0, "batches": 0}
        )
        if st["batches"] >= self.max_batches:
            return
        st["batches"] += 1

        XK = out["XK"].to(torch.float32)                 # [B,nh,NMB,K,f]
        eta = out["eta"].to(torch.float32)               # [B,nh,NMB,K,K]
        ttt_lr = out["ttt_lr_eta"].to(torch.float32)     # [B,nh,NMB,1,K]
        token_eta = out["token_eta"].to(torch.float32)   # [B,nh,NMB,K,1]
        K = XK.shape[-2]
        eta_diag = eta[..., torch.arange(K), torch.arange(K)]   # [B,nh,NMB,K]
        eta_raw = ttt_lr[..., 0, :]                              # [B,nh,NMB,K]

        if self.model_kind == "ttt_mlp":
            W1 = layer.W1.to(torch.float32)                      # [nh,f,4f]
            b1 = layer.b1.to(torch.float32)                      # [nh,1,4f]
            Z1 = torch.einsum("bhnkf,hfg->bhnkg", XK, W1) + b1[None, :, None, :, :]
            X2 = torch.nn.functional.gelu(Z1, approximate="tanh")
            key2 = (X2 ** 2).sum(-1)
            st["key_name"] = "||X2||^2 (post-GELU hidden; effective key of W2)"
        else:
            key2 = (XK ** 2).sum(-1)
            st["key_name"] = "||k||^2"

        eff = (eta_diag * key2).reshape(-1)
        eff_raw = (eta_raw * key2).reshape(-1)
        st["n"] += eff.numel()
        st["sum"] += float(eff.sum())
        st["sumsq"] += float((eff ** 2).sum())
        st["max"] = max(st["max"], float(eff.max()))
        st["raw_sum"] += float(eff_raw.sum())
        st["sig_sum"] += float((eta_raw * layer.head_dim / layer.config.ttt_base_lr).sum())
        if len(st["vals"]) < 200000:
            st["vals"].append(eff[:: max(1, eff.numel() // 4000)].cpu())
        st["token_eta_last"] = float(token_eta[..., -1, 0].mean())
        st["head_dim"] = layer.head_dim
        st["base_lr"] = layer.config.ttt_base_lr

    def summary(self):
        out = {}
        for li, st in self.stats.items():
            if not isinstance(li, int) or st["n"] == 0:
                continue
            v = torch.cat(st["vals"]) if st["vals"] else torch.zeros(1)
            q = torch.quantile(v, torch.tensor([0.05, 0.25, 0.5, 0.75, 0.95]))
            mean = st["sum"] / st["n"]
            out[str(li)] = {
                "quantity": f"eta_diag * {st['key_name']}",
                "mean": mean,
                "std": math.sqrt(max(0.0, st["sumsq"] / st["n"] - mean ** 2)),
                "p5": float(q[0]), "p25": float(q[1]), "median": float(q[2]),
                "p75": float(q[3]), "p95": float(q[4]), "max": st["max"],
                "mean_no_token_idx": st["raw_sum"] / st["n"],
                "mean_gate_sigmoid": st["sig_sum"] / st["n"],
                "head_dim": st["head_dim"], "base_lr": st["base_lr"],
                "n_samples": st["n"],
            }
        return out


# ------------------------------------------------------------------ scoring --
@torch.no_grad()
def score_arm(model, tokens, args, device):
    """Per-token NLL for every scored position, bucketed by in-window position.

    Returns (nll_by_pos_sum, count_by_pos, total_nll, total_tokens, seconds).
    Windows are disjoint by default (stride == max_length) so that the in-window
    position index IS the context length -- which is the axis the claim lives on.
    """
    L, stride = args.max_length, (args.stride or args.max_length)
    n_tok = tokens.numel()
    starts = list(range(0, max(1, n_tok - 1), stride))
    starts = [s for s in starts if s + 2 <= n_tok]
    if args.max_windows:
        starts = starts[: args.max_windows]

    nll_sum = torch.zeros(L, dtype=torch.float64)
    nll_cnt = torch.zeros(L, dtype=torch.float64)
    flat_nll, flat_pos = [], []
    hidden = []                      # final hidden state, first N windows only
    t0 = time.time()
    done_tokens = 0

    hook, sink = None, []
    nwin_h = getattr(args, "divergence_windows", 0) or 0
    if nwin_h:
        def _cap(mod, inp, out):
            sink.append(out.detach()[0].float().cpu())
        hook = model.model.norm.register_forward_hook(_cap)

    for wi, s in enumerate(starts):
        ids = tokens[s : s + L].to(device)
        if ids.numel() < 2:
            break
        ids = ids.unsqueeze(0)
        out = model(input_ids=ids, use_cache=False, return_dict=True)
        logits = out.logits[0].float()                     # [l, V]
        tgt = ids[0, 1:]
        lp = torch.log_softmax(logits[:-1], dim=-1)
        nll = -lp.gather(-1, tgt.unsqueeze(-1)).squeeze(-1)  # [l-1]
        nll = nll.double().cpu()
        # position p means: token p is predicted from a context of p tokens
        pos = torch.arange(1, nll.numel() + 1)
        nll_sum.index_add_(0, pos, nll)
        nll_cnt.index_add_(0, pos, torch.ones_like(nll))
        flat_nll.append(nll)
        flat_pos.append(pos)
        if sink:
            if wi < nwin_h:
                hidden.append(sink[-1])
            sink.clear()
        done_tokens += nll.numel()
        if args.verbose:
            print(f"    window {wi + 1}/{len(starts)}  tokens={done_tokens}", flush=True)
        if args.max_tokens and done_tokens >= args.max_tokens:
            break
    if hook is not None:
        hook.remove()
    return {
        "hidden": hidden,
        "nll_sum": nll_sum, "nll_cnt": nll_cnt,
        "flat_nll": torch.cat(flat_nll) if flat_nll else torch.zeros(0, dtype=torch.float64),
        "flat_pos": torch.cat(flat_pos) if flat_pos else torch.zeros(0, dtype=torch.long),
        "total_nll": float(nll_sum.sum()), "n_tokens": float(nll_cnt.sum()),
        "seconds": time.time() - t0,
    }


def bucketize(nll_sum, nll_cnt, mini_batch_size, n_pos_buckets=16):
    """Two bucketings: log-spaced by absolute position, and by chunk index."""
    L = nll_sum.numel()
    valid = nll_cnt > 0
    idx = torch.nonzero(valid).squeeze(-1)
    if idx.numel() == 0:
        return {"by_position": [], "by_chunk": []}
    lo, hi = int(idx.min()), int(idx.max())

    edges = torch.unique(
        torch.logspace(math.log10(max(1, lo)), math.log10(hi + 1), n_pos_buckets + 1).long()
    ).tolist()
    by_pos = []
    for a, b in zip(edges[:-1], edges[1:]):
        c = float(nll_cnt[a:b].sum())
        if c == 0:
            continue
        s = float(nll_sum[a:b].sum())
        by_pos.append({"pos_lo": a, "pos_hi": b - 1, "pos_mid": (a + b - 1) / 2.0,
                       "n": c, "mean_nll": s / c, "ppl": math.exp(s / c)})

    n_chunks = (L + mini_batch_size - 1) // mini_batch_size
    by_chunk = []
    for ci in range(n_chunks):
        a, b = ci * mini_batch_size, min(L, (ci + 1) * mini_batch_size)
        c = float(nll_cnt[a:b].sum())
        if c == 0:
            continue
        s = float(nll_sum[a:b].sum())
        by_chunk.append({"chunk": ci, "pos_lo": a, "pos_hi": b - 1, "n": c,
                         "mean_nll": s / c, "ppl": math.exp(s / c)})
    return {"by_position": by_pos, "by_chunk": by_chunk}


def paired_delta(arm_run, base_run, mini_batch_size, n_pos_buckets=16):
    """Token-paired delta-NLL vs the baseline arm.

    Every arm scores the identical windows in the identical order, so the flat
    per-token NLL vectors align element-wise and the difference is paired.  The
    paired standard error is what tells you whether a small delta is a real
    effect or sampling noise -- essential for the "descent == Hebbian" claim,
    which is a claim that a difference is ABSENT.
    """
    a, b = arm_run["flat_nll"], base_run["flat_nll"]
    pos = arm_run["flat_pos"]
    n = min(a.numel(), b.numel())
    d = a[:n] - b[:n]
    pos = pos[:n]

    def stat(mask):
        x = d[mask]
        if x.numel() == 0:
            return None
        m = float(x.mean())
        se = float(x.std(unbiased=True) / math.sqrt(x.numel())) if x.numel() > 1 else float("nan")
        return {"n": int(x.numel()), "delta_nll": m, "se": se,
                "t": (m / se if se and se > 0 else float("nan")),
                "ppl_ratio": math.exp(m)}

    out = {"overall": stat(torch.ones_like(pos, dtype=torch.bool))}
    lo, hi = int(pos.min()), int(pos.max())
    edges = sorted(set(
        torch.logspace(math.log10(max(1, lo)), math.log10(hi + 1),
                       n_pos_buckets + 1).long().tolist()))
    bypos = []
    for x, y in zip(edges[:-1], edges[1:]):
        s = stat((pos >= x) & (pos < y))
        if s:
            s.update(pos_lo=x, pos_hi=y - 1, pos_mid=(x + y - 1) / 2.0)
            bypos.append(s)
    out["by_position"] = bypos
    ch = pos // mini_batch_size
    bych = []
    for ci in range(int(ch.max()) + 1):
        s = stat(ch == ci)
        if s:
            s.update(chunk=ci)
            bych.append(s)
    out["by_chunk"] = bych
    # compounding: OLS slope of paired delta-NLL on chunk index, and the
    # early-half / late-half contrast (both are "does the gap grow?" statistics)
    if len(bych) >= 4:
        xs = torch.tensor([float(s["chunk"]) for s in bych])
        ys = torch.tensor([s["delta_nll"] for s in bych])
        w = torch.tensor([float(s["n"]) for s in bych])
        xm = float((xs * w).sum() / w.sum())
        ym = float((ys * w).sum() / w.sum())
        den = float((w * (xs - xm) ** 2).sum())
        out["slope_per_chunk"] = float((w * (xs - xm) * (ys - ym)).sum() / den) if den else None
        mid = bych[len(bych) // 2]["chunk"]
        e, l = stat(ch < mid), stat(ch >= mid)
        out["early_half"], out["late_half"] = e, l
        if e and l:
            se = math.sqrt(e["se"] ** 2 + l["se"] ** 2)
            out["late_minus_early"] = {
                "delta": l["delta_nll"] - e["delta_nll"], "se": se,
                "t": (l["delta_nll"] - e["delta_nll"]) / se if se > 0 else float("nan"),
            }
    return out


def hidden_divergence(arm_run, base_run, mini_batch_size):
    """Position-resolved relative divergence of the model's final hidden state.

    ||h_arm(p) - h_desc(p)|| / ||h_desc(p)|| per token position, bucketed by
    chunk index.  Much more sensitive than perplexity (no softmax, no averaging
    over the vocabulary), and it is the metric to use on synthetic /
    randomly-initialised checkpoints, where the LM head is uninformative and the
    per-token NLL is dominated by noise.
    """
    ha, hb = arm_run.get("hidden"), base_run.get("hidden")
    if not ha or not hb:
        return None
    a = torch.cat(ha, 0).double()
    b = torch.cat(hb[: len(ha)], 0).double()
    n = min(a.shape[0], b.shape[0])
    a, b = a[:n], b[:n]
    rel = (a - b).norm(dim=-1) / (b.norm(dim=-1) + 1e-30)
    L = ha[0].shape[0]
    pos = torch.arange(n) % L
    ch = pos // mini_batch_size
    by_chunk = []
    for ci in range(int(ch.max()) + 1):
        m = ch == ci
        if m.any():
            by_chunk.append({"chunk": ci, "rel": float(rel[m].mean())})
    return {"overall": float(rel.mean()),
            "first_chunk": by_chunk[0]["rel"] if by_chunk else None,
            "final_chunk": by_chunk[-1]["rel"] if by_chunk else None,
            "growth_ratio": (by_chunk[-1]["rel"] / by_chunk[0]["rel"]
                             if by_chunk and by_chunk[0]["rel"] > 0 else None),
            "by_chunk": by_chunk}


# --------------------------------------------------------------------- plot --
def make_plot(results, path, title):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    arms = [a for a in results["arms"] if results["per_arm"][a].get("by_position")]
    if not arms:
        return None
    base = results.get("baseline_arm", "descent")
    dv0 = results.get("deltas_vs_descent", {})
    npan = 3 if any("hidden_divergence" in v for v in dv0.values()) else 2
    fig, ax = plt.subplots(1, npan, figsize=(6.2 * npan, 4.6))
    colors = {"descent": "#1b6ca8", "hebbian": "#d1495b", "ascent": "#edae49",
              "frozen": "#6a6a6a"}
    for a in arms:
        bp = results["per_arm"][a]["by_position"]
        x = [b["pos_mid"] for b in bp]
        ax[0].plot(x, [b["ppl"] for b in bp], marker="o", ms=3.5, lw=1.6,
                   label=a, color=colors.get(a))
    ax[0].set_xscale("log")
    ax[0].set_yscale("log")
    ax[0].set_xlabel("context position (tokens seen)")
    ax[0].set_ylabel("perplexity")
    ax[0].set_title(title)
    ax[0].grid(alpha=0.25, which="both")
    ax[0].legend(frameon=False, fontsize=9)

    dv = results.get("deltas_vs_descent", {})
    for a in arms:
        if a == base or a not in dv:
            continue
        bp = dv[a]["by_position"]
        x = [b["pos_mid"] for b in bp]
        y = [b["delta_nll"] for b in bp]
        e = [b["se"] for b in bp]
        ax[1].errorbar(x, y, yerr=e, marker="o", ms=3.5, lw=1.6, capsize=2,
                       label=f"{a} - {base}", color=colors.get(a))
    if dv:
        ax[1].axhline(0, color="k", lw=0.8)
        ax[1].set_xscale("log")
        ax[1].set_xlabel("context position (tokens seen)")
        ax[1].set_ylabel(r"$\Delta$ mean NLL vs %s (nats/token)" % base)
        ax[1].set_title("compounding: divergence vs context length")
        ax[1].grid(alpha=0.25, which="both")
    if npan == 3:
        for a in arms:
            hd = dv0.get(a, {}).get("hidden_divergence")
            if not hd:
                continue
            bc = hd["by_chunk"]
            ax[2].plot([b["chunk"] + 1 for b in bc], [b["rel"] for b in bc],
                       marker="o", ms=3.5, lw=1.6, label=f"{a} vs {base}",
                       color=colors.get(a))
        ax[2].set_xscale("log")
        ax[2].set_yscale("log")
        ax[2].set_xlabel("mini-batch (chunk) index + 1")
        ax[2].set_ylabel(r"$\|h_{arm}-h_{desc}\|/\|h_{desc}\|$")
        ax[2].set_title("functional divergence of the hidden state")
        ax[2].grid(alpha=0.25, which="both")
        ax[2].legend(frameon=False, fontsize=9)
        ax[1].legend(frameon=False, fontsize=9)
    fig.tight_layout()
    fig.savefig(path, dpi=150)
    plt.close(fig)
    return path


# --------------------------------------------------------------------- main --
def build_argparser():
    p = argparse.ArgumentParser(
        description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter
    )
    p.add_argument("--checkpoint", required=True,
                   help="HF id (e.g. Test-Time-Training/ttt-linear-760m-pile-8k) or local dir; "
                        "or 'random:<size>' for a smoke test with random weights")
    p.add_argument("--model", choices=["ttt_linear", "ttt_mlp"], default="ttt_linear")
    p.add_argument("--arms", default="descent,hebbian,hebbian_nm,ascent,frozen")
    p.add_argument("--hebbian-mode", default="drop_pred", choices=HEBBIAN_MODES,
                   help="how to delete the error-correction term under the fused LN "
                        "(see ttt_arms.py docstring)")
    p.add_argument("--normmatch-level", default="token", choices=NORMMATCH_LEVELS,
                   help="hebbian_nm arm: match the descent gradient norm per token "
                        "(every rank-one write keeps its Frobenius norm) or per "
                        "mini-batch block (see ttt_arms.py docstring)")
    p.add_argument("--inner-loss", default="ln_fused", choices=INNER_LOSSES,
                   help="'ln_fused' = the shipped inner loss.  'plain_mse' is a "
                        "DIAGNOSTIC that strips the LayerNorm from the inner loss, "
                        "recovering the textbook delta rule for which eta*||k||^2 is "
                        "the correct control parameter (positive control).")
    p.add_argument("--text", help="path to a plain-text corpus")
    p.add_argument("--dataset", help="HF dataset spec name[:config[:split]], e.g. "
                                     "wikitext:wikitext-103-raw-v1:test")
    p.add_argument("--dataset-column", default=None)
    p.add_argument("--token-file", help="pre-tokenised .pt of ids (skips the tokenizer)")
    p.add_argument("--tokenizer", default="meta-llama/Llama-2-7b-hf")
    p.add_argument("--max-length", type=int, default=2048)
    p.add_argument("--stride", type=int, default=None,
                   help="window stride; default = --max-length (disjoint windows)")
    p.add_argument("--max-tokens", type=int, default=None,
                   help="stop after this many scored tokens PER ARM")
    p.add_argument("--max-windows", type=int, default=None)
    p.add_argument("--device", default="cpu")
    p.add_argument("--dtype", default="float32", choices=["float32", "float16", "bfloat16"])
    p.add_argument("--out-dir", default=HERE)
    p.add_argument("--tag", default="")
    p.add_argument("--eta-probe-batches", type=int, default=4)
    p.add_argument("--no-eta-probe", action="store_true")
    p.add_argument("--mini-batch-size", type=int, default=None,
                   help="override config.mini_batch_size (chunk size); default: checkpoint value")
    p.add_argument("--divergence-windows", type=int, default=1,
                   help="capture the final hidden state for this many windows per arm "
                        "and report ||h_arm - h_descent||/||h_descent|| vs context "
                        "position; 0 disables (saves L*hidden_size*4 bytes/window)")
    p.add_argument("--random-tokens", type=int, default=None,
                   help="VALIDATION ONLY: score this many uniformly-random token ids "
                        "instead of a corpus (the arms are still paired on the same ids)")
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--verbose", action="store_true")
    return p


def main(argv=None):
    args = build_argparser().parse_args(argv)
    arms = [a.strip() for a in args.arms.split(",") if a.strip()]
    for a in arms:
        if a not in ARMS:
            raise SystemExit(f"unknown arm {a!r}; expected from {ARMS}")

    dtype = {"float32": torch.float32, "float16": torch.float16,
             "bfloat16": torch.bfloat16}[args.dtype]
    ttt_mod = import_ttt()

    if args.checkpoint.startswith("random:"):
        size = args.checkpoint.split(":", 1)[1] or "125m"
        model = build_random_model(ttt_mod, size=size, model_kind=args.model,
                                   device=args.device, dtype=dtype,
                                   vocab=512, n_layers=2)
    else:
        model = load_model(args.checkpoint, args.model, args.device, dtype, ttt_mod)
    if args.mini_batch_size:
        model.config.mini_batch_size = args.mini_batch_size
        for m in model.modules():
            if isinstance(m, ttt_mod.TTTBase):
                m.mini_batch_size = args.mini_batch_size
    mbs = model.config.mini_batch_size

    if args.random_tokens or (args.checkpoint.startswith("random:") and
                              not (args.text or args.dataset or args.token_file)):
        n = args.random_tokens or args.max_length * 2
        g = torch.Generator().manual_seed(args.seed)
        tokens = torch.randint(0, int(model.config.vocab_size), (n,), generator=g)
    else:
        tokens = get_tokens(args)
    print(f"[tokens] {tokens.numel()} ids; window={args.max_length} "
          f"stride={args.stride or args.max_length} mini_batch_size={mbs}", flush=True)

    results = {
        "checkpoint": args.checkpoint, "model": args.model, "arms": arms,
        "hebbian_mode": args.hebbian_mode, "normmatch_level": args.normmatch_level,
        "baseline_arm": "descent",
        "max_length": args.max_length, "stride": args.stride or args.max_length,
        "inner_loss": args.inner_loss,
        "mini_batch_size": mbs, "dtype": args.dtype, "device": args.device,
        "n_tokens_available": int(tokens.numel()),
        "config": {k: getattr(model.config, k) for k in
                   ("hidden_size", "num_hidden_layers", "num_attention_heads",
                    "ttt_layer_type", "ttt_base_lr", "mini_batch_size",
                    "use_gate", "share_qk", "pre_conv")},
        "per_arm": {},
    }

    # ---- eta*||k||^2 on the real token stream (descent arm, unmodified path) --
    if not args.no_eta_probe:
        with EtaProbe(model, ttt_mod, args.model, max_batches=args.eta_probe_batches) as pr:
            with torch.no_grad():
                ids = tokens[: args.max_length].unsqueeze(0).to(args.device)
                model(input_ids=ids, use_cache=False, return_dict=True)
        results["eta_k2_per_layer"] = pr.summary()
        vals = [v["mean"] for v in results["eta_k2_per_layer"].values()]
        if vals:
            print(f"[eta*key^2] per-layer mean: min={min(vals):.3g} "
                  f"median={sorted(vals)[len(vals)//2]:.3g} max={max(vals):.3g}", flush=True)

        # --- how much of the inner gradient IS the error-correction term? ----
        nl = model.config.num_hidden_layers
        with delta_fraction_probe(ttt_mod, hebbian_mode=args.hebbian_mode) as rec:
            with torch.no_grad():
                ids = tokens[: args.max_length].unsqueeze(0).to(args.device)
                model(input_ids=ids, use_cache=False, return_dict=True)
        # one call per mini-batch per layer, emitted in layer order
        per_layer = {}
        if rec and len(rec) % nl == 0:
            per = len(rec) // nl
            for li in range(nl):
                sl = rec[li * per : (li + 1) * per]
                per_layer[str(li)] = {
                    "delta_fraction_mean": sum(s["delta_fraction"] for s in sl) / len(sl),
                    "delta_fraction_max": max(s["delta_fraction"] for s in sl),
                    "gamma_cv2": sl[0]["gamma_cv2"],
                    "mean_grad_norm": sum(s["g_norm"] for s in sl) / len(sl),
                    "mean_target_norm": sum(s["target_norm"] for s in sl) / len(sl),
                    "n_minibatches": len(sl),
                }
        results["delta_term_per_layer"] = per_layer
        # also record gamma / beta of every TTT layer straight from the weights
        results["ttt_norm_stats"] = {}
        for m in model.modules():
            if isinstance(m, ttt_mod.TTTBase):
                g = m.ttt_norm_weight.detach().to(torch.float64)
                b = m.ttt_norm_bias.detach().to(torch.float64)
                results["ttt_norm_stats"][str(m.layer_idx)] = {
                    "gamma_rms": float(g.pow(2).mean().sqrt()),
                    "gamma_cv2": _gamma_cv2(m.ttt_norm_weight),
                    "beta_rms": float(b.pow(2).mean().sqrt()),
                }
        if per_layer:
            df = [v["delta_fraction_mean"] for v in per_layer.values()]
            print(f"[delta-term] ||g_desc - g_hebb||/||g_desc|| per layer: "
                  f"min={min(df):.3g} median={sorted(df)[len(df)//2]:.3g} "
                  f"max={max(df):.3g}", flush=True)

    # ---- the four arms ------------------------------------------------------
    runs = {}
    for a in arms:
        print(f"[arm] {a}" + (f" ({args.hebbian_mode})" if a == "hebbian" else "")
              + (f" ({args.hebbian_mode}, norm-matched per {args.normmatch_level})"
                 if a == "hebbian_nm" else ""), flush=True)
        NORMMATCH_LOG.clear()
        with arm_ctx(a, ttt_mod, hebbian_mode=args.hebbian_mode,
                     inner_loss=args.inner_loss, normmatch_level=args.normmatch_level):
            run = score_arm(model, tokens, args, args.device)
        runs[a] = run
        if a == "hebbian_nm" and NORMMATCH_LOG:
            nl_ = model.config.num_hidden_layers
            rm = [e["ratio_mean"] for e in NORMMATCH_LOG]
            per_layer_ratio = {}
            M = max(1, args.max_length // mbs)          # mini-batches per full window
            if len(NORMMATCH_LOG) % (nl_ * M) == 0:
                # within a forward pass calls are layer-major: layer 0's M
                # mini-batches, then layer 1's, ...  (same order delta_fraction_probe relies on)
                for i, e in enumerate(NORMMATCH_LOG):
                    li = (i % (nl_ * M)) // M
                    per_layer_ratio.setdefault(str(li), []).append(e["ratio_mean"])
                per_layer_ratio = {k: {"mean": sum(v) / len(v), "min": min(v), "max": max(v),
                                       "n": len(v)} for k, v in per_layer_ratio.items()}
            results["normmatch_ratio"] = {
                "level": args.normmatch_level,
                "n_calls": len(NORMMATCH_LOG),
                "mean": sum(rm) / len(rm),
                "median": sorted(rm)[len(rm) // 2],
                "p05_of_call_p05": sorted(e["ratio_p05"] for e in NORMMATCH_LOG)[len(rm) // 20],
                "p95_of_call_p95": sorted(e["ratio_p95"] for e in NORMMATCH_LOG)[-max(1, len(rm) // 20)],
                "per_layer": per_layer_ratio,
            }
            print(f"       applied ratio ||g_desc||/||g_hebb||: mean={results['normmatch_ratio']['mean']:.4f} "
                  f"median={results['normmatch_ratio']['median']:.4f} "
                  f"(orthogonal components -> ~1.04 at 27% corrective share; "
                  f"opposed -> ~0.79; parallel -> ~1.37)", flush=True)
        tot, ntok, secs = run["total_nll"], run["n_tokens"], run["seconds"]
        rec = {
            "total_nll": tot, "n_scored_tokens": ntok,
            "ppl": math.exp(tot / ntok) if ntok else float("nan"),
            "mean_nll": tot / ntok if ntok else float("nan"),
            "seconds": secs,
            "tokens_per_second": ntok / secs if secs > 0 else float("nan"),
            **bucketize(run["nll_sum"], run["nll_cnt"], mbs),
        }
        results["per_arm"][a] = rec
        print(f"       ppl={rec['ppl']:.4f}  tokens={int(ntok)}  "
              f"{secs:.1f}s ({rec['tokens_per_second']:.0f} tok/s)", flush=True)

    # ---- token-paired deltas vs baseline ------------------------------------
    if "descent" in runs:
        results["deltas_vs_descent"] = {}
        for a in arms:
            if a == "descent":
                continue
            pd = paired_delta(runs[a], runs["descent"], mbs)
            pd["delta_ppl"] = results["per_arm"][a]["ppl"] - results["per_arm"]["descent"]["ppl"]
            hd = hidden_divergence(runs[a], runs["descent"], mbs)
            if hd:
                pd["hidden_divergence"] = hd
            results["deltas_vs_descent"][a] = pd

    os.makedirs(args.out_dir, exist_ok=True)
    tag = f"_{args.tag}" if args.tag else ""
    jpath = os.path.join(args.out_dir, f"ablation_results{tag}.json")
    with open(jpath, "w") as f:
        json.dump(results, f, indent=1)
    ppath = os.path.join(args.out_dir, f"ablation_ppl_vs_context{tag}.png")
    try:
        make_plot(results, ppath, f"{args.model} / {os.path.basename(args.checkpoint)}")
    except Exception as e:
        print(f"[plot] skipped: {e}")
        ppath = None

    print("\n=== summary (paired vs descent; se = paired standard error) ===")
    print(f"  {'arm':9s} {'ppl':>11s} {'dNLL':>10s} {'se':>9s} {'t':>8s} "
          f"{'slope/chunk':>12s} {'late-early':>11s}")
    for a in arms:
        r = results["per_arm"][a]
        d = results.get("deltas_vs_descent", {}).get(a)
        if not d:
            print(f"  {a:9s} {r['ppl']:11.4f}")
            continue
        o = d["overall"]
        lme = d.get("late_minus_early", {}).get("delta", float("nan"))
        sl = d.get("slope_per_chunk")
        hd = d.get("hidden_divergence")
        print(f"  {a:9s} {r['ppl']:11.4f} {o['delta_nll']:+10.5f} {o['se']:9.5f} "
              f"{o['t']:8.1f} {(sl if sl is not None else float('nan')):12.2e} "
              f"{lme:+11.5f}" +
              (f"   relH={hd['overall']:.3e} (chunk0 {hd['first_chunk']:.2e} -> "
               f"last {hd['final_chunk']:.2e})" if hd else ""))
    ek = results.get("eta_k2_per_layer", {})
    dt = results.get("delta_term_per_layer", {})
    ns = results.get("ttt_norm_stats", {})
    if ek or dt:
        print("\n=== per-layer cross-reference table ===")
        print(f"  {'layer':>5} {'eta*key^2 mean':>15} {'median':>10} {'p95':>10} "
              f"{'gamma_rms':>10} {'CV(gamma^2)':>12} {'delta_frac':>11}")
        rows = []
        for li in sorted(set(ek) | set(dt), key=lambda s: int(s)):
            e, d, n = ek.get(li, {}), dt.get(li, {}), ns.get(li, {})
            rows.append({"layer": int(li),
                         "eta_key2_mean": e.get("mean"), "eta_key2_median": e.get("median"),
                         "eta_key2_p95": e.get("p95"), "gamma_rms": n.get("gamma_rms"),
                         "gamma_cv2": n.get("gamma_cv2"),
                         "delta_fraction": d.get("delta_fraction_mean")})
            f = lambda v: ("%10.4g" % v) if v is not None else " " * 10
            print(f"  {li:>5} {f(e.get('mean')):>15} {f(e.get('median'))} "
                  f"{f(e.get('p95'))} {f(n.get('gamma_rms'))} "
                  f"{f(n.get('gamma_cv2')):>12} {f(d.get('delta_fraction_mean')):>11}")
        results["cross_reference_table"] = rows
        with open(jpath, "w") as f2:
            json.dump(results, f2, indent=1)

    print(f"\nwrote {jpath}" + (f" and {ppath}" if ppath else ""))
    return results


if __name__ == "__main__":
    main()


==> anc/validation_kit/run_delta_probe.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
run_delta_probe.py -- run exp3's `delta_fraction_probe` on a converted OFFICIAL
TTT checkpoint and emit the per-layer delta_fraction table alongside the
CV(gamma^2) that the theory says controls it.

    delta_fraction = || g_descent - g_hebbian || / || g_descent ||

measured in float64 at every (layer, mini-batch) call site of
`ttt.ln_fused_l2_bwd`, on REAL tokens, with the model otherwise completely
unmodified (the probe computes the Hebbian gradient as a side calculation and
returns the descent gradient, so the forward pass is bit-identical to the
stock model).

The claim under test (ttt_arms.py, "THE FUSED-LAYERNORM SUBTLETY"): under the
shipped fused-LayerNorm inner loss the error-correction ("delta") term is
annihilated exactly when `ttt_norm_weight` is channel-uniform, so the natural
control parameter is CV(gamma^2), not eta*||k||^2.  This script measures both
on the real weights and prints them side by side.

    python3 run_delta_probe.py --checkpoint OUT_DIR --text corpus.txt
"""

from __future__ import annotations

import argparse
import json
import math
import os
import statistics
import sys
import time

import torch

HERE = os.path.dirname(os.path.abspath(__file__))
if HERE not in sys.path:
    sys.path.insert(0, HERE)

from ttt_arms import (  # noqa: E402
    HEBBIAN_MODES, _gamma_cv2, delta_fraction_probe, import_ttt,
)


# ------------------------------------------------------------------ tokens ---
def get_tokens(args, vocab_size):
    if args.token_file:
        ids = torch.load(args.token_file)
        return torch.as_tensor(ids, dtype=torch.long).reshape(-1)
    if args.random_tokens:
        g = torch.Generator().manual_seed(args.seed)
        return torch.randint(0, vocab_size, (args.random_tokens,), generator=g)
    if not args.text:
        raise SystemExit("need --text CORPUS.txt (or --token-file / --random-tokens)")
    with open(args.text, "r", encoding="utf-8", errors="replace") as f:
        text = f.read()
    from transformers import AutoTokenizer
    tok = AutoTokenizer.from_pretrained(args.tokenizer)
    ids = tok(text, return_tensors="pt").input_ids.reshape(-1)
    if int(ids.max()) >= vocab_size:
        raise SystemExit(
            f"tokenizer produced id {int(ids.max())} but the model vocab is "
            f"{vocab_size}; the released TTT models are Llama-2 tokenized "
            f"(--tokenizer meta-llama/Llama-2-7b-hf)"
        )
    return ids


# -------------------------------------------------------------------- main ---
def main(argv=None):
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("--checkpoint", required=True,
                   help="converted HF directory (output of convert_jax_to_pt.py)")
    p.add_argument("--text", help="plain-text corpus")
    p.add_argument("--token-file", help="pre-tokenised .pt of ids")
    p.add_argument("--random-tokens", type=int, default=None,
                   help="SANITY ONLY: probe on uniformly random ids")
    p.add_argument("--tokenizer", default="meta-llama/Llama-2-7b-hf")
    p.add_argument("--max-length", type=int, default=2048, help="probe window length")
    p.add_argument("--windows", type=int, default=4,
                   help="number of disjoint windows to average over")
    p.add_argument("--hebbian-mode", default="drop_pred", choices=HEBBIAN_MODES)
    p.add_argument("--device", default="cpu")
    p.add_argument("--dtype", default="float32", choices=["float32", "bfloat16"])
    p.add_argument("--eta-probe", action="store_true",
                   help="also measure eta*||k||^2 per layer (needs run_ablation_ladder.py)")
    p.add_argument("--out", default=None, help="JSON output path")
    p.add_argument("--seed", type=int, default=0)
    args = p.parse_args(argv)

    ttt_mod = import_ttt()
    dtype = {"float32": torch.float32, "bfloat16": torch.bfloat16}[args.dtype]

    t0 = time.time()
    model = ttt_mod.TTTForCausalLM.from_pretrained(args.checkpoint, torch_dtype=dtype)
    model.eval()
    for q in model.parameters():
        q.requires_grad_(False)
    model.to(args.device)
    cfg = model.config
    nl = int(cfg.num_hidden_layers)
    print(f"[model] {args.checkpoint}  ttt_layer_type={cfg.ttt_layer_type} "
          f"layers={nl} hidden={cfg.hidden_size} heads={cfg.num_attention_heads} "
          f"share_qk={cfg.share_qk} use_gate={cfg.use_gate} pre_conv={cfg.pre_conv} "
          f"mini_batch_size={cfg.mini_batch_size}  ({time.time() - t0:.1f}s to load)",
          flush=True)

    tokens = get_tokens(args, int(cfg.vocab_size))
    L = args.max_length
    nwin = min(args.windows, max(1, tokens.numel() // L))
    print(f"[tokens] {tokens.numel()} ids -> {nwin} window(s) of {L}", flush=True)

    # ---- static weight statistics (no data needed) ------------------------
    norm_stats = {}
    for m in model.modules():
        if isinstance(m, ttt_mod.TTTBase):
            g = m.ttt_norm_weight.detach().to(torch.float64)
            b = m.ttt_norm_bias.detach().to(torch.float64)
            norm_stats[str(m.layer_idx)] = {
                "gamma_rms": float(g.pow(2).mean().sqrt()),
                "gamma_cv2": _gamma_cv2(m.ttt_norm_weight),
                "beta_rms": float(b.pow(2).mean().sqrt()),
                "gamma_min": float(g.min()), "gamma_max": float(g.max()),
            }

    # ---- the probe --------------------------------------------------------
    acc = {li: {"df": [], "gn": [], "tn": []} for li in range(nl)}
    t0 = time.time()
    with delta_fraction_probe(ttt_mod, hebbian_mode=args.hebbian_mode) as rec:
        with torch.no_grad():
            for w in range(nwin):
                rec.clear()
                ids = tokens[w * L:(w + 1) * L].unsqueeze(0).to(args.device)
                model(input_ids=ids, use_cache=False, return_dict=True)
                if not rec or len(rec) % nl != 0:
                    raise SystemExit(
                        f"probe recorded {len(rec)} calls, not a multiple of "
                        f"{nl} layers; cannot attribute per layer"
                    )
                per = len(rec) // nl
                for li in range(nl):
                    sl = rec[li * per:(li + 1) * per]
                    acc[li]["df"] += [s["delta_fraction"] for s in sl]
                    acc[li]["gn"] += [s["g_norm"] for s in sl]
                    acc[li]["tn"] += [s["target_norm"] for s in sl]
                print(f"  window {w + 1}/{nwin} done ({time.time() - t0:.1f}s)", flush=True)

    per_layer = {}
    for li in range(nl):
        d = acc[li]["df"]
        per_layer[str(li)] = {
            "delta_fraction_mean": statistics.fmean(d),
            "delta_fraction_median": statistics.median(d),
            "delta_fraction_max": max(d),
            "delta_fraction_min": min(d),
            "mean_grad_norm": statistics.fmean(acc[li]["gn"]),
            "mean_target_norm": statistics.fmean(acc[li]["tn"]),
            "n_minibatches": len(d),
            **norm_stats.get(str(li), {}),
        }

    # ---- optional eta*||k||^2 cross-reference -----------------------------
    eta_stats = {}
    if args.eta_probe:
        try:
            from run_ablation_ladder import EtaProbe
            kind = "ttt_linear" if cfg.ttt_layer_type == "linear" else "ttt_mlp"
            with EtaProbe(model, ttt_mod, kind, max_batches=4) as pr:
                with torch.no_grad():
                    model(input_ids=tokens[:L].unsqueeze(0).to(args.device),
                          use_cache=False, return_dict=True)
            eta_stats = pr.summary()
        except Exception as e:
            print(f"[eta] skipped: {e}")

    # ---- report -----------------------------------------------------------
    print("\n=== per-layer delta_fraction  vs  CV(gamma^2) ===")
    print("  ||g_descent - g_hebbian|| / ||g_descent||, float64, real tokens\n")
    hdr = (f"  {'layer':>5} {'delta_frac':>11} {'median':>10} {'max':>10} "
           f"{'CV(gamma^2)':>12} {'gamma_rms':>10} {'beta_rms':>9} "
           f"{'|g|':>10} {'|target|':>10}")
    if eta_stats:
        hdr += f" {'eta*key^2':>10}"
    print(hdr)
    for li in range(nl):
        v = per_layer[str(li)]
        line = (f"  {li:>5} {v['delta_fraction_mean']:>11.4g} "
                f"{v['delta_fraction_median']:>10.4g} {v['delta_fraction_max']:>10.4g} "
                f"{v['gamma_cv2']:>12.4g} {v['gamma_rms']:>10.4g} {v['beta_rms']:>9.3g} "
                f"{v['mean_grad_norm']:>10.4g} {v['mean_target_norm']:>10.4g}")
        if eta_stats:
            e = eta_stats.get(str(li), eta_stats.get(li, {}))
            line += f" {e.get('mean', float('nan')):>10.4g}"
        print(line)

    df = [per_layer[str(li)]["delta_fraction_mean"] for li in range(nl)]
    cv = [per_layer[str(li)]["gamma_cv2"] for li in range(nl)]
    print(f"\n  delta_fraction  : min={min(df):.4g}  median={statistics.median(df):.4g}  "
          f"max={max(df):.4g}  mean={statistics.fmean(df):.4g}")
    print(f"  CV(gamma^2)     : min={min(cv):.4g}  median={statistics.median(cv):.4g}  "
          f"max={max(cv):.4g}")
    if nl > 2 and statistics.pstdev(cv) > 0 and statistics.pstdev(df) > 0:
        mc, md = statistics.fmean(cv), statistics.fmean(df)
        num = sum((c - mc) * (d - md) for c, d in zip(cv, df))
        den = math.sqrt(sum((c - mc) ** 2 for c in cv) * sum((d - md) ** 2 for d in df))
        print(f"  Pearson r( CV(gamma^2), delta_fraction ) over layers = {num / den:+.3f}")

    out = {
        "checkpoint": os.path.abspath(args.checkpoint),
        "hebbian_mode": args.hebbian_mode,
        "max_length": L, "windows": nwin, "dtype": args.dtype,
        "config": {k: getattr(cfg, k) for k in
                   ("hidden_size", "num_hidden_layers", "num_attention_heads",
                    "intermediate_size", "vocab_size", "ttt_layer_type",
                    "ttt_base_lr", "mini_batch_size", "use_gate", "share_qk",
                    "pre_conv", "conv_kernel", "rope_theta")},
        "delta_term_per_layer": per_layer,
        "eta_k2_per_layer": eta_stats,
        "summary": {
            "delta_fraction_min": min(df), "delta_fraction_max": max(df),
            "delta_fraction_mean": statistics.fmean(df),
            "gamma_cv2_min": min(cv), "gamma_cv2_max": max(cv),
        },
    }
    path = args.out or os.path.join(os.getcwd(), "delta_fraction_probe.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=1)
    print(f"\nwrote {path}")
    return out


if __name__ == "__main__":
    main()


==> anc/validation_kit/run_validation.sh <==
#!/usr/bin/env bash
# run_validation.sh -- ONE COMMAND, Mac.  Converts an official JAX/EasyLM TTT
# checkpoint to HF/PyTorch and runs the delta_fraction probe on a corpus.
#
#     ./run_validation.sh ~/ttt/linear-760m corpus.txt
#
# Argument 1 may be either the checkpoint FILE itself
# (~/ttt/linear-760m/streaming_train_state) or the DIRECTORY containing it.
# The converted model is cached next to it as <dir>/hf_converted/ and is
# reused on subsequent runs (delete that directory to force a re-convert).
#
# PREREQUISITES (once):
#     python3 -m pip install "torch" "transformers==4.44.2" safetensors msgpack numpy
#     # transformers >= 5 breaks TTTForCausalLM.post_init(); pin 4.4x.
#     # The released TTT models are Llama-2 tokenized, so the default tokenizer
#     # is meta-llama/Llama-2-7b-hf -- a GATED repo.  Either
#     #   huggingface-cli login   (after accepting the Llama-2 licence), or
#     #   TOKENIZER=<some other llama-2 mirror> ./run_validation.sh ...
#     # No repo clones are needed: ttt.py is vendored in this kit.
#
# ENV OVERRIDES
#     MODEL=ttt_linear|ttt_mlp   default: inferred from the checkpoint
#     TOKENIZER=...              default meta-llama/Llama-2-7b-hf
#     MAXLEN=2048  WINDOWS=4     probe window length / how many windows
#     DEVICE=cpu|mps             default cpu (the probe is small matmuls; cpu wins)
#     OUTDIR=...                 where to put the converted model
#     SELFTEST=1                 run the synthetic conversion test first
set -euo pipefail

HERE="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PY="${PY:-python3}"

usage() { echo "usage: $0 <checkpoint-file-or-dir> <corpus.txt>" >&2; exit 1; }
[ $# -ge 2 ] || usage

CKPT_IN="$1"
CORPUS="$2"
[ -e "$CKPT_IN" ] || { echo "no such path: $CKPT_IN" >&2; exit 1; }
[ -f "$CORPUS"  ] || { echo "no such corpus file: $CORPUS" >&2; exit 1; }

# ---- locate the msgpack checkpoint --------------------------------------
if [ -d "$CKPT_IN" ]; then
  CKPT=""
  for cand in streaming_train_state streaming_params; do
    if [ -f "$CKPT_IN/$cand" ]; then CKPT="$CKPT_IN/$cand"; break; fi
  done
  if [ -z "$CKPT" ]; then
    # e.g. streaming_train_state_29000 from a milestone save
    CKPT="$(find "$CKPT_IN" -maxdepth 2 -type f -name 'streaming_*' | head -1 || true)"
  fi
  [ -n "$CKPT" ] || { echo "no streaming_train_state/streaming_params under $CKPT_IN" >&2; exit 1; }
  BASE="$CKPT_IN"
else
  CKPT="$CKPT_IN"
  BASE="$(dirname "$CKPT")"
fi
OUTDIR="${OUTDIR:-$BASE/hf_converted}"

echo "=============================================================="
echo " checkpoint : $CKPT  ($(du -h "$CKPT" | cut -f1))"
echo " corpus     : $CORPUS  ($(wc -c < "$CORPUS") bytes)"
echo " converted  : $OUTDIR"
echo "=============================================================="

# ---- 0. optional self-test (synthetic; ~20 s, no downloads) -------------
if [ "${SELFTEST:-0}" = "1" ]; then
  echo; echo "### 0/3  self-test: synthetic checkpoint round trip"
  "$PY" "$HERE/test_conversion.py"
fi

# ---- 1. convert ---------------------------------------------------------
if [ -f "$OUTDIR/config.json" ]; then
  echo; echo "### 1/3  convert -- already converted, reusing $OUTDIR"
  echo "         (rm -rf '$OUTDIR' to force a re-convert)"
else
  echo; echo "### 1/3  convert JAX/EasyLM -> HF/PyTorch"
  "$PY" "$HERE/convert_jax_to_pt.py" "$CKPT" "$OUTDIR" --dtype float32 --verify
fi

# ---- 2. probe -----------------------------------------------------------
echo; echo "### 2/3  delta_fraction probe on real tokens"
"$PY" "$HERE/run_delta_probe.py" \
  --checkpoint "$OUTDIR" \
  --text "$CORPUS" \
  --tokenizer "${TOKENIZER:-meta-llama/Llama-2-7b-hf}" \
  --max-length "${MAXLEN:-2048}" \
  --windows "${WINDOWS:-4}" \
  --device "${DEVICE:-cpu}" \
  --eta-probe \
  --out "$OUTDIR/delta_fraction_probe.json"

# ---- 3. where to go next ------------------------------------------------
echo; echo "### 3/3  done"
echo "  table + JSON : $OUTDIR/delta_fraction_probe.json"
echo
echo "  The full four-arm ablation on this same converted checkpoint is:"
MODEL_GUESS="$("$PY" - "$OUTDIR" <<'EOF'
import json, sys
c = json.load(open(sys.argv[1] + "/config.json"))
print("ttt_linear" if c["ttt_layer_type"] == "linear" else "ttt_mlp")
EOF
)"
echo "    python3 $HERE/run_ablation_ladder.py \\"
echo "        --checkpoint $OUTDIR --model ${MODEL:-$MODEL_GUESS} \\"
echo "        --tokenizer ${TOKENIZER:-meta-llama/Llama-2-7b-hf} \\"
echo "        --text $CORPUS --max-length 2048 --max-tokens 200000 \\"
echo "        --arms descent,hebbian,ascent,frozen --device ${DEVICE:-cpu} --tag official_760m"


==> anc/validation_kit/test_conversion.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
test_conversion.py -- numerical equivalence test for convert_jax_to_pt.py.

WHAT IS TESTED
--------------
For each of several architecture variants:

  1. a synthetic checkpoint is written in the *exact* EasyLM streaming-msgpack
     byte format (make_synthetic_jax_ckpt.py), bf16 payloads included;
  2. it is converted with convert_jax_to_pt.py;
  3. the result is loaded by the AUTHORS' UNMODIFIED ttt.py via
     TTTForCausalLM.from_pretrained;
  4. its float32 forward pass is compared, tensor by tensor and end to end,
     against jax_ref_numpy.py -- a float64 NumPy transcription of the flax
     model run on the *native, unconverted* flax parameter tree.

Because step 4 consumes the flax-layout arrays directly, ANY error in the
name map, in a Dense transpose, in the depthwise-conv layout, in the
head-stacked LR-gate transpose or in the W1/b1 head reshape shows up as a
large relative error.  Every stage is checked, not just the logits:

    embedding -> [pre_conv] -> seq_norm -> {q,k,v} + conv + RoPE + eta ->
    TTT inner loop -> post_norm -> gate -> o_proj -> residual ->
    ffn_norm -> SwiGLU -> residual -> ... -> final norm -> logits

Run:  python3 test_conversion.py [--repos DIR_CONTAINING_ttt-lm-pytorch]
"""

from __future__ import annotations

import argparse
import os
import shutil
import sys
import tempfile

import numpy as np
import torch

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)

import convert_jax_to_pt as conv                     # noqa: E402
import jax_ref_numpy as ref                          # noqa: E402
import make_synthetic_jax_ckpt as mk                 # noqa: E402


def import_ttt(repos=None):
    """Prefer a vendored ttt.py next to this file; else $TTCL_REPOS/ttt-lm-pytorch."""
    if os.path.exists(os.path.join(HERE, "ttt.py")):
        sys.path.insert(0, HERE)
    else:
        repos = repos or os.environ.get("TTCL_REPOS", "")
        d = os.path.join(repos, "ttt-lm-pytorch")
        if not os.path.exists(os.path.join(d, "ttt.py")):
            sys.exit(f"cannot find ttt.py (vendored or in {d})")
        sys.path.insert(0, d)
    import ttt as m
    return m


def relerr(a, b):
    a = np.asarray(a, np.float64)
    b = np.asarray(b, np.float64)
    return float(np.abs(a - b).max() / (np.abs(b).max() + 1e-30))


# --------------------------------------------------------------------------
def run_variant(name, cfg_over, ttt_mod, tmp, seq_len=24, batch=2, tol=3e-5,
                dtype="bfloat16", kind="train_state", verbose=False):
    cfg = mk.default_cfg(**cfg_over)
    ck = os.path.join(tmp, f"{name}.msgpack")
    out = os.path.join(tmp, f"{name}_hf")

    params = mk.build_params(cfg, seed=7)
    mk.write_ckpt(ck, params, cfg, dtype=dtype, kind=kind)

    # the reference must see exactly the values that survive the bf16 round trip
    if dtype == "bfloat16":
        params = {k: mk.bf16_round_trip(v) for k, v in params.items()}

    argv = [ck, out, "--dtype", "float32"]
    if verbose:
        argv.append("--verbose")
    conv.main(argv)

    import json
    with open(os.path.join(out, "config.json")) as f:
        hf_cfg = json.load(f)

    # ---- the config the converter inferred must match the truth -----------
    checks = {
        "vocab_size": cfg["vocab_size"], "hidden_size": cfg["hidden_size"],
        "intermediate_size": cfg["intermediate_size"],
        "num_hidden_layers": cfg["num_hidden_layers"],
        "num_attention_heads": cfg["num_heads"],
        "mini_batch_size": cfg["mini_batch_size"], "conv_kernel": cfg["conv_kernel"],
        "ttt_layer_type": cfg["ttt_layer_type"], "share_qk": cfg["share_qk"],
        "use_gate": cfg["use_gate"], "pre_conv": cfg["pre_conv"],
        "tie_word_embeddings": cfg["tie_word_embeddings"],
    }
    for k, v in checks.items():
        assert hf_cfg[k] == v, f"[{name}] config.{k} = {hf_cfg[k]!r}, expected {v!r}"

    # ---- load with the authors' unmodified ttt.py -------------------------
    model = ttt_mod.TTTForCausalLM.from_pretrained(out, torch_dtype=torch.float32)
    model.eval()
    for p in model.parameters():
        p.requires_grad_(False)

    rng = np.random.default_rng(3)
    ids = rng.integers(0, cfg["vocab_size"], size=(batch, seq_len)).astype(np.int64)

    # ---- reference (float64 numpy on the native flax tree) ----------------
    rcfg = dict(cfg)
    rcfg["ttt_base_lr"] = 1.0
    ref_logits, ref_hidden = ref.forward(params, ids, rcfg)

    # ---- torch, with per-stage taps --------------------------------------
    taps = {}
    hooks = []

    def tap(nm):
        def fn(_m, _i, o):
            taps[nm] = (o[0] if isinstance(o, tuple) else o).detach().numpy()
        return fn

    for i, lyr in enumerate(model.model.layers):
        hooks.append(lyr.seq_norm.register_forward_hook(tap(f"seq_norm.{i}")))
        hooks.append(lyr.seq_modeling_block.register_forward_hook(tap(f"ttt.{i}")))
        hooks.append(lyr.mlp.register_forward_hook(tap(f"mlp.{i}")))
        hooks.append(lyr.register_forward_hook(tap(f"block.{i}")))
        if cfg["pre_conv"]:
            # ttt.py's `Conv` overrides __call__ (not forward), so nn.Module hooks
            # never fire on it; tap the inner Conv1d instead -- which is exactly
            # the tensor whose weight layout the conversion has to get right.
            hooks.append(lyr.conv.conv.register_forward_hook(tap(f"conv1d.{i}")))
    with torch.no_grad():
        o = model(input_ids=torch.from_numpy(ids), use_cache=False, return_dict=True)
    for h in hooks:
        h.remove()
    pt_logits = o.logits.numpy()

    # ---- reference, same taps --------------------------------------------
    results = []
    emb = params["model/wte/embedding"].astype(np.float64)
    h = emb[ids]
    for i in range(cfg["num_hidden_layers"]):
        pre = f"model/h/{i}/"
        if cfg["pre_conv"]:
            c = ref.rms_norm(h, params[pre + "conv/conv_norm/kernel"], cfg["rms_norm_eps"])
            c = ref.causal_depthwise_conv(c, params[pre + "conv/conv1/kernel"],
                                          params[pre + "conv/conv1/bias"])
            pt_c = taps[f"conv1d.{i}"][..., : c.shape[1]].transpose(0, 2, 1)
            results.append((f"pre_conv.{i}", relerr(pt_c, c)))
            h = h + c
        hp = ref.rms_norm(h, params[pre + "seq_norm/kernel"], cfg["rms_norm_eps"])
        results.append((f"seq_norm.{i}", relerr(taps[f"seq_norm.{i}"], hp)))
        sp = pre + "seq_modeling_block/"
        pblk = {k[len(sp):]: v for k, v in params.items() if k.startswith(sp)}
        t = ref.ttt_block(pblk, hp, rcfg)
        results.append((f"ttt.{i}", relerr(taps[f"ttt.{i}"], t)))
        h = h + t
        ff = ref.rms_norm(h, params[pre + "ffn_norm/kernel"], cfg["rms_norm_eps"])
        m_ = ref.swiglu(ff, params[pre + "feed_forward/w1/kernel"],
                        params[pre + "feed_forward/w2/kernel"],
                        params[pre + "feed_forward/w3/kernel"])
        results.append((f"mlp.{i}", relerr(taps[f"mlp.{i}"], m_)))
        h = h + m_
        results.append((f"block.{i}", relerr(taps[f"block.{i}"], h)))
    results.append(("logits", relerr(pt_logits, ref_logits)))

    worst = max(r for _, r in results)
    print(f"\n[{name}]  cfg={ {k: cfg[k] for k in ('ttt_layer_type','share_qk','use_gate','pre_conv','tie_word_embeddings')} }  "
          f"store={dtype} file={kind}")
    for nm, r in results:
        flag = "ok " if r <= tol else "FAIL"
        print(f"    {flag} {nm:<14s} rel_err = {r:.3e}")
    assert worst <= tol, f"[{name}] worst relative error {worst:.3e} > {tol:.1e}"
    shutil.rmtree(out, ignore_errors=True)
    os.remove(ck)
    return worst


MUTATIONS = {
    # each returns a wrong apply_transform; every one MUST be detected
    "drop the LR-gate transpose":
        lambda o: (lambda a, c, k: o(a, "" if c == "LR" else c, k)),
    "drop the Dense transpose":
        lambda o: (lambda a, c, k: o(a, "" if c == "T" else c, k)),
    "conv permuted (2,0,1) not (2,1,0)":
        lambda o: (lambda a, c, k: np.ascontiguousarray(a.transpose(2, 0, 1))
                   if c == "CONV" else o(a, c, k)),
    "conv taps time-flipped":
        lambda o: (lambda a, c, k: np.ascontiguousarray(a.transpose(2, 1, 0)[:, :, ::-1])
                   if c == "CONV" else o(a, c, k)),
    "W1 head-inner dims transposed":
        lambda o: (lambda a, c, k: np.ascontiguousarray(a.transpose(0, 2, 1))
                   if k.endswith("ttt_dense_0") else o(a, c, k)),
}

# mutations of the NAME map rather than the layout map
MAP_MUTATIONS = {
    "conv_q and conv_k swapped":
        lambda o: (lambda j: (o(j)[0].replace("conv_q", "conv_K")
                              .replace("conv_k", "conv_q")
                              .replace("conv_K", "conv_k"), o(j)[1])
                   if o(j) else None),
    "gate_proj and up_proj swapped (w1 <-> w3)":
        lambda o: (lambda j: (o(j)[0].replace("gate_proj", "GATE")
                              .replace("up_proj", "gate_proj")
                              .replace("GATE", "up_proj"), o(j)[1])
                   if o(j) else None),
}


def run_mutations(ttt_mod, tol):
    """Negative control: break the layout map on purpose and confirm the test
    notices.  A test that cannot fail proves nothing."""
    import contextlib
    import io
    import convert_jax_to_pt as C
    orig = C.apply_transform
    print("\n=== negative controls (each SHOULD be caught) ===")
    orig_map = C.map_key
    bad = []
    cases = ([(n, "apply_transform", f) for n, f in MUTATIONS.items()]
             + [(n, "map_key", f) for n, f in MAP_MUTATIONS.items()])
    for name, attr, make in cases:
        tmp = tempfile.mkdtemp(prefix="ttt_mut_")
        base = orig if attr == "apply_transform" else orig_map
        setattr(C, attr, make(base))
        try:
            with contextlib.redirect_stdout(io.StringIO()):
                run_variant("mut", {}, ttt_mod, tmp, tol=tol)
            print(f"    NOT CAUGHT  {name}")
            bad.append(name)
        except Exception as e:
            why = str(e).strip().splitlines()[0][:64]
            print(f"    caught      {name:<42s} ({type(e).__name__}: {why})")
        finally:
            setattr(C, attr, base)
            shutil.rmtree(tmp, ignore_errors=True)
    assert not bad, f"the test is blind to: {bad}"
    print("    all negative controls caught")


def main(argv=None):
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", default=None)
    ap.add_argument("--tol", type=float, default=3e-5)
    ap.add_argument("--keep", action="store_true")
    ap.add_argument("--no-mutations", action="store_true",
                    help="skip the negative-control pass")
    a = ap.parse_args(argv)
    ttt_mod = import_ttt(a.repos)

    tmp = tempfile.mkdtemp(prefix="ttt_conv_test_")
    try:
        worsts = []
        # 1. the released TTT-Linear 760m architecture (share_qk / gate / pre_conv)
        worsts.append(run_variant("linear_released", {}, ttt_mod, tmp, tol=a.tol))
        # 2. the released TTT-MLP architecture
        worsts.append(run_variant("mlp_released", {"ttt_layer_type": "mlp"},
                                  ttt_mod, tmp, tol=a.tol))
        # 3. the *_base architecture: separate wk, no conv, no gate
        worsts.append(run_variant("linear_base",
                                  {"share_qk": False, "use_gate": False, "pre_conv": False},
                                  ttt_mod, tmp, tol=a.tol))
        # 4. untied lm_head + fp32 storage + streaming_params (no params/params prefix)
        worsts.append(run_variant("untied_fp32_params",
                                  {"tie_word_embeddings": False},
                                  ttt_mod, tmp, tol=a.tol,
                                  dtype="float32", kind="params"))
        print(f"\nALL VARIANTS PASS  (worst relative error {max(worsts):.3e} "
              f"<= tol {a.tol:.1e})")
        if not a.no_mutations:
            run_mutations(ttt_mod, a.tol)
    finally:
        if not a.keep:
            shutil.rmtree(tmp, ignore_errors=True)
        else:
            print(f"(kept {tmp})")


if __name__ == "__main__":
    main()


==> anc/validation_kit/ttt.py <==
from collections import defaultdict
from dataclasses import dataclass
from typing import Any, Dict, Optional, Tuple, Union

import torch
import torch.nn.functional as F
import torch.utils.checkpoint
from torch import nn
from torch.nn import CrossEntropyLoss
from torch.utils._pytree import tree_map

from transformers import PretrainedConfig
from transformers.activations import ACT2FN
from transformers.modeling_outputs import (
    BaseModelOutputWithPast,
    CausalLMOutputWithPast,
)
from transformers.modeling_utils import PreTrainedModel
from transformers.utils import ModelOutput, logging
from transformers.utils.import_utils import is_causal_conv1d_available

if is_causal_conv1d_available():
    from causal_conv1d import causal_conv1d_fn, causal_conv1d_update
else:
    causal_conv1d_update, causal_conv1d_fn = None, None


logger = logging.get_logger(__name__)

TTT_STANDARD_CONFIGS = {
    "125m": {
        "hidden_size": 768,
        "intermediate_size": 2048,
        "num_hidden_layers": 12,
        "num_attention_heads": 12,
    },
    "350m": {
        "hidden_size": 1024,
        "intermediate_size": 2736,
        "num_hidden_layers": 24,
        "num_attention_heads": 16,
    },
    "760m": {
        "hidden_size": 1536,
        "intermediate_size": 4096,
        "num_hidden_layers": 24,
        "num_attention_heads": 16,
    },
    "1b": {
        "hidden_size": 2048,
        "intermediate_size": 5504,
        "num_hidden_layers": 24,
        "num_attention_heads": 32,
    },
}


class TTTConfig(PretrainedConfig):
    r"""
    This is the configuration class to store the configuration of a [`TTTModel`]. It is used to instantiate an TTT
    model according to the specified arguments, defining the model architecture. Instantiating a configuration with the
    defaults will yield a similar configuration to that of the TTT-1B.

    Configuration objects inherit from [`PretrainedConfig`] and can be used to control the model outputs. Read the
    documentation from [`PretrainedConfig`] for more information.


    Args:
        vocab_size (`int`, *optional*, defaults to 32000):
            Vocabulary size of the LLaMA model. Defines the number of different tokens that can be represented by the
            `inputs_ids` passed when calling [`LlamaModel`]
        hidden_size (`int`, *optional*, defaults to 4096):
            Dimension of the hidden representations.
        intermediate_size (`int`, *optional*, defaults to 11008):
            Dimension of the MLP representations.
        num_hidden_layers (`int`, *optional*, defaults to 32):
            Number of hidden layers in the Transformer decoder.
        num_attention_heads (`int`, *optional*, defaults to 32):
            Number of attention heads for each attention layer in the Transformer decoder.
        num_key_value_heads (`int`, *optional*):
            This is the number of key_value heads that should be used to implement Grouped Query Attention. If
            `num_key_value_heads=num_attention_heads`, the model will use Multi Head Attention (MHA), if
            `num_key_value_heads=1 the model will use Multi Query Attention (MQA) otherwise GQA is used. When
            converting a multi-head checkpoint to a GQA checkpoint, each group key and value head should be constructed
            by meanpooling all the original heads within that group. For more details checkout [this
            paper](https://arxiv.org/pdf/2305.13245.pdf). If it is not specified, will default to
            `num_attention_heads`.
        hidden_act (`str` or `function`, *optional*, defaults to `"silu"`):
            The non-linear activation function (function or string) in the decoder.
        max_position_embeddings (`int`, *optional*, defaults to 2048):
            The maximum sequence length that this model might ever be used with. Llama 1 supports up to 2048 tokens,
            Llama 2 up to 4096, CodeLlama up to 16384.
        initializer_range (`float`, *optional*, defaults to 0.02):
            The standard deviation of the truncated_normal_initializer for initializing all weight matrices.
        rms_norm_eps (`float`, *optional*, defaults to 1e-06):
            The epsilon used by the rms normalization layers.
        use_cache (`bool`, *optional*, defaults to `True`):
            Whether or not the model should return the last key/values attentions (not used by all models). Only
            relevant if `config.is_decoder=True`.
        pad_token_id (`int`, *optional*):
            Padding token id.
        bos_token_id (`int`, *optional*, defaults to 1):
            Beginning of stream token id.
        eos_token_id (`int`, *optional*, defaults to 2):
            End of stream token id.
        pretraining_tp (`int`, *optional*, defaults to 1):
            Experimental feature. Tensor parallelism rank used during pretraining. Please refer to [this
            document](https://huggingface.co/docs/transformers/main/perf_train_gpu_many#tensor-parallelism) to understand more about it. This value is
            necessary to ensure exact reproducibility of the pretraining results. Please refer to [this
            issue](https://github.com/pytorch/pytorch/issues/76232).
        tie_word_embeddings (`bool`, *optional*, defaults to `False`):
            Whether to tie weight embeddings
        rope_theta (`float`, *optional*, defaults to 10000.0):
            The base period of the RoPE embeddings.
        rope_scaling (`Dict`, *optional*):
            Dictionary containing the scaling configuration for the RoPE embeddings. Currently supports two scaling
            strategies: linear and dynamic. Their scaling factor must be a float greater than 1. The expected format is
            `{"type": strategy name, "factor": scaling factor}`. When using this flag, don't update
            `max_position_embeddings` to the expected new maximum. See the following thread for more information on how
            these scaling strategies behave:
            https://www.reddit.com/r/LocalLLaMA/comments/14mrgpr/dynamically_scaled_rope_further_increases/. This is an
            experimental feature, subject to breaking API changes in future versions.
        use_gate (`bool`, *optional*, defaults to `False`): whether use gating in Mamba backbone
        share_qk (`bool`, *optional*, defaults to `False`): whether share Q/K projection matrix
        ttt_layer_type (`str`, *optional*, defaults to `"linear"`): ttt block type, "linear" or "mlp", stands for TTT-Linear and TTT-MLP
        ttt_base_lr (`float`, *optional*, defaults to 1.0): base learning rate for TTT learner
        pre_conv (`bool`, *optional*, defaults to `False`): whether use conv before TTT
        conv_kernel (`int`, *optional*, defaults to 4): kernel size of the conv layer
        scan_checkpoint_group_size (`int`, *optional*, defaults to 0):
            gradient checkpoint group size on seq dimension, 0 means no checkpointing.
            In JAX implementation, we set it 4, which means we group 4 mini-batches together in 1 gradient checkpointg to save memory.


    ```python
    >>> from . import TTTModel, TTTConfig

    >>> # Initializing a TTT ttt-1b style configuration
    >>> configuration = TTTConfig()

    >>> # Initializing a model from the ttt-1b style configuration
    >>> model = TTTModel(configuration)

    >>> # Accessing the model configuration
    >>> configuration = model.config
    ```"""

    model_type = "ttt"

    def __init__(
        self,
        vocab_size=32000,
        hidden_size=2048,
        intermediate_size=5504,
        num_hidden_layers=24,
        num_attention_heads=32,
        hidden_act="silu",
        max_position_embeddings=2048,
        initializer_range=0.02,
        rms_norm_eps=1e-6,
        use_cache=False,
        pad_token_id=None,
        bos_token_id=1,
        eos_token_id=2,
        pretraining_tp=1,
        tie_word_embeddings=True,
        rope_theta=10000.0,
        use_gate=False,
        share_qk=False,
        ttt_layer_type="linear",
        ttt_base_lr=1.0,
        mini_batch_size=16,
        pre_conv=False,
        conv_kernel=4,
        scan_checkpoint_group_size=0,
        **kwargs,
    ):
        self.vocab_size = vocab_size
        self.max_position_embeddings = max_position_embeddings
        self.hidden_size = hidden_size
        self.intermediate_size = intermediate_size
        self.num_hidden_layers = num_hidden_layers
        self.num_attention_heads = num_attention_heads

        self.hidden_act = hidden_act
        self.initializer_range = initializer_range
        self.rms_norm_eps = rms_norm_eps
        self.pretraining_tp = pretraining_tp
        self.use_cache = use_cache
        self.rope_theta = rope_theta

        self.use_gate = use_gate
        self.share_qk = share_qk
        self.ttt_layer_type = ttt_layer_type
        self.ttt_base_lr = ttt_base_lr
        self.mini_batch_size = mini_batch_size

        self.pre_conv = pre_conv
        self.conv_kernel = conv_kernel
        self.scan_checkpoint_group_size = scan_checkpoint_group_size

        super().__init__(
            pad_token_id=pad_token_id,
            bos_token_id=bos_token_id,
            eos_token_id=eos_token_id,
            tie_word_embeddings=tie_word_embeddings,
            **kwargs,
        )


########################
### Backbone Modules ###
########################


def rotate_half(x):
    """Rotates half the hidden dims of the input."""
    x1 = x[..., : x.shape[-1] // 2]
    x2 = x[..., x.shape[-1] // 2 :]
    return torch.cat((-x2, x1), dim=-1)


def permute_qk(q, k):
    # NOTE: EasyLM and transformers use different method to compute rotary emebdding
    # we manually reorder the dim here to match our JAX implementation
    # which may not be optimal for speed
    # reference: https://github.com/young-geng/EasyLM/blob/981a2ed9630f44258a94b6f44dff2b7bd203ae8d/EasyLM/models/llama/convert_hf_to_easylm.py#L33
    bsz, num_head, seq_len, head_dim = q.shape
    q = q.reshape(bsz, num_head, seq_len, head_dim // 2, 2).transpose(3, 4).reshape(bsz, num_head, seq_len, head_dim)
    k = k.reshape(bsz, num_head, seq_len, head_dim // 2, 2).transpose(3, 4).reshape(bsz, num_head, seq_len, head_dim)

    return q, k


def undo_permute_qk(q, k):
    # NOTE: EasyLM and transformers use different method to compute rotary emebdding
    # we manually undo the reorder the dim here to match our JAX implementation
    # which may not be optimal for speed
    # reference: https://github.com/young-geng/EasyLM/blob/981a2ed9630f44258a94b6f44dff2b7bd203ae8d/EasyLM/models/llama/convert_hf_to_easylm.py#L33
    bsz, num_head, seq_len, head_dim = q.shape
    q = q.reshape(bsz, num_head, seq_len, 2, head_dim // 2).transpose(3, 4).reshape(bsz, num_head, seq_len, head_dim)
    k = k.reshape(bsz, num_head, seq_len, 2, head_dim // 2).transpose(3, 4).reshape(bsz, num_head, seq_len, head_dim)

    return q, k


def apply_rotary_pos_emb(q, k, cos, sin, position_ids=None, unsqueeze_dim=1):
    """Applies Rotary Position Embedding to the query and key tensors.

    Args:
        q (`torch.Tensor`): The query tensor.
        k (`torch.Tensor`): The key tensor.
        cos (`torch.Tensor`): The cosine part of the rotary embedding.
        sin (`torch.Tensor`): The sine part of the rotary embedding.
        position_ids (`torch.Tensor`, *optional*):
            Deprecated and unused.
        unsqueeze_dim (`int`, *optional*, defaults to 1):
            The 'unsqueeze_dim' argument specifies the dimension along which to unsqueeze cos[position_ids] and
            sin[position_ids] so that they can be properly broadcasted to the dimensions of q and k. For example, note
            that cos[position_ids] and sin[position_ids] have the shape [batch_size, seq_len, head_dim]. Then, if q and
            k have the shape [batch_size, heads, seq_len, head_dim], then setting unsqueeze_dim=1 makes
            cos[position_ids] and sin[position_ids] broadcastable to the shapes of q and k. Similarly, if q and k have
            the shape [batch_size, seq_len, heads, head_dim], then set unsqueeze_dim=2.
    Returns:
        `tuple(torch.Tensor)` comprising of the query and key tensors rotated using the Rotary Position Embedding.
    """
    cos = cos.unsqueeze(unsqueeze_dim)
    sin = sin.unsqueeze(unsqueeze_dim)
    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)
    return q_embed, k_embed


class RMSNorm(nn.Module):
    def __init__(self, hidden_size, eps=1e-6):
        super().__init__()
        self.weight = nn.Parameter(torch.ones(hidden_size))
        self.variance_epsilon = eps

    def forward(self, hidden_states):
        input_dtype = hidden_states.dtype
        hidden_states = hidden_states.to(torch.float32)
        variance = hidden_states.pow(2).mean(-1, keepdim=True)
        hidden_states = hidden_states * torch.rsqrt(variance + self.variance_epsilon)
        return self.weight * hidden_states.to(input_dtype)


class SwiGluMLP(nn.Module):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.hidden_size = config.hidden_size
        self.intermediate_size = config.intermediate_size
        self.gate_proj = nn.Linear(self.hidden_size, self.intermediate_size, bias=False)
        self.up_proj = nn.Linear(self.hidden_size, self.intermediate_size, bias=False)
        self.down_proj = nn.Linear(self.intermediate_size, self.hidden_size, bias=False)
        self.act_fn = ACT2FN[config.hidden_act]

    def forward(self, x):
        if self.config.pretraining_tp > 1:
            slice = self.intermediate_size // self.config.pretraining_tp
            gate_proj_slices = self.gate_proj.weight.split(slice, dim=0)
            up_proj_slices = self.up_proj.weight.split(slice, dim=0)
            down_proj_slices = self.down_proj.weight.split(slice, dim=1)

            gate_proj = torch.cat(
                [F.linear(x, gate_proj_slices[i]) for i in range(self.config.pretraining_tp)],
                dim=-1,
            )
            up_proj = torch.cat(
                [F.linear(x, up_proj_slices[i]) for i in range(self.config.pretraining_tp)],
                dim=-1,
            )

            intermediate_states = (self.act_fn(gate_proj) * up_proj).split(slice, dim=2)
            down_proj = [
                F.linear(intermediate_states[i], down_proj_slices[i]) for i in range(self.config.pretraining_tp)
            ]
            down_proj = sum(down_proj)
        else:
            down_proj = self.down_proj(self.act_fn(self.gate_proj(x)) * self.up_proj(x))

        return down_proj


class RotaryEmbedding(nn.Module):
    def __init__(
        self,
        dim,
        max_position_embeddings=16,
        base=10000,
        device=None,
        scaling_factor=1.0,
    ):
        super().__init__()
        self.scaling_factor = scaling_factor
        self.dim = dim
        self.max_position_embeddings = max_position_embeddings
        self.base = base
        inv_freq = 1.0 / (self.base ** (torch.arange(0, self.dim, 2, dtype=torch.int64).float().to(device) / self.dim))
        self.register_buffer("inv_freq", inv_freq, persistent=False)

    @torch.no_grad()
    def forward(self, x, position_ids):
        # x: [bs, num_attention_heads, seq_len, head_size]
        inv_freq_expanded = self.inv_freq[None, :, None].float().expand(position_ids.shape[0], -1, 1)
        position_ids_expanded = position_ids[:, None, :].float()
        # Force float32 since bfloat16 loses precision on long contexts
        # See https://github.com/huggingface/transformers/pull/29285
        device_type = x.device.type
        device_type = device_type if isinstance(device_type, str) and device_type != "mps" else "cpu"
        with torch.autocast(device_type=device_type, enabled=False):
            freqs = (inv_freq_expanded.float() @ position_ids_expanded.float()).transpose(1, 2)
            emb = torch.cat((freqs, freqs), dim=-1)
            cos = emb.cos()
            sin = emb.sin()
        return cos.to(dtype=x.dtype), sin.to(dtype=x.dtype)


class Conv(nn.Module):
    def __init__(self, config, layer_idx):
        super().__init__()
        self.config = config
        self.layer_idx = layer_idx

        self.norm = RMSNorm(config.hidden_size, eps=config.rms_norm_eps)
        self.conv = nn.Conv1d(
            config.hidden_size,
            config.hidden_size,
            bias=True,
            kernel_size=config.conv_kernel,
            groups=config.hidden_size,
            padding=config.conv_kernel - 1,
        )

    def __call__(self, hidden_states, cache_params=None):
        seq_len = hidden_states.shape[1]
        hidden_states = self.norm(hidden_states)
        # [B, C, L]
        hidden_states = hidden_states.transpose(1, 2)

        if causal_conv1d_fn is None:
            if cache_params is not None:
                if cache_params.seqlen_offset > 0:
                    conv_state = cache_params.conv_states_dic["pre_conv"][self.layer_idx]
                    conv_state = torch.roll(conv_state, shifts=-1, dims=-1)
                    conv_state[:, :, -1] = hidden_states[:, :, 0]
                    cache_params.conv_states_dic["pre_conv"][self.layer_idx].copy_(conv_state)
                    hidden_states = torch.sum(conv_state * self.conv.weight[:, 0, :], dim=-1)
                    hidden_states += self.conv.bias
                    hidden_states = hidden_states.unsqueeze(-1)
                else:
                    conv_state = nn.functional.pad(
                        hidden_states,
                        (self.config.conv_kernel - hidden_states.shape[-1], 0),
                    )
                    cache_params.conv_states_dic["pre_conv"][self.layer_idx].copy_(conv_state)
                    hidden_states = self.conv(hidden_states)[..., :seq_len]
            else:
                hidden_states = self.conv(hidden_states)[..., :seq_len]
        else:
            conv_weights = self.conv.weight.view(self.conv.weight.size(0), self.conv.weight.size(2))
            if cache_params is not None and cache_params.seqlen_offset > 0:
                hidden_states = causal_conv1d_update(
                    hidden_states.squeeze(-1),
                    cache_params.conv_states_dic["pre_conv"][self.layer_idx],
                    conv_weights,
                    self.conv.bias,
                    None,
                )
                hidden_states = hidden_states.unsqueeze(-1)
            else:
                if cache_params is not None:
                    conv_states = nn.functional.pad(
                        hidden_states,
                        (self.config.conv_kernel - hidden_states.shape[-1], 0),
                    )
                    cache_params.conv_states_dic["pre_conv"][self.layer_idx].copy_(conv_states)
                hidden_states = causal_conv1d_fn(hidden_states, conv_weights, self.conv.bias, activation=None)

        # [B, L, C]
        hidden_states = hidden_states.transpose(1, 2)

        return hidden_states


#########################
### TTT Layer Modules ###
#########################


def scan(f, init, xs, out, checkpoint_group=0):
    """Minic jax.lax.scan function."""
    carry = init
    if isinstance(xs, dict):
        num_items = len(next(iter(xs.values())))
    else:
        num_items = len(xs[0])

    def scan_fn(carry, i_start, i_end):
        for i in range(i_start, i_end):
            if isinstance(xs, dict):
                x = {key: tensor[i] for key, tensor in xs.items()}
            else:
                x = [x[i] for x in xs]
            carry, y = f(carry, x)
            out[i] = y
        return carry

    if checkpoint_group > 0:
        ckpt_every_n = num_items // checkpoint_group
        for k in range(0, num_items, ckpt_every_n):
            carry = torch.utils.checkpoint.checkpoint(
                scan_fn, carry, k, min(k + ckpt_every_n, num_items), use_reentrant=False
            )
    else:
        carry = scan_fn(carry, 0, num_items)

    return carry, out


def ln_fwd(x, gamma, beta, eps=1e-6):
    "Batch forward for LayerNorm."

    # Mean and variance computation
    mu = x.mean(dim=-1, keepdim=True)
    var = x.var(dim=-1, keepdim=True, unbiased=False)

    # Normalization
    std = torch.sqrt(var + eps)
    x_hat = (x - mu) / std

    # Scale and shift
    y = gamma * x_hat + beta

    return y


def ln_fused_l2_bwd(x, l2_target, gamma, beta, eps=1e-6):
    "Batch backward for LayerNorm fused with L2 loss."
    D = x.shape[-1]

    # Mean and variance computation
    mu = x.mean(dim=-1, keepdim=True)
    var = x.var(dim=-1, keepdim=True, unbiased=False)

    # Normalization
    std = torch.sqrt(var + eps)
    x_hat = (x - mu) / std

    # Scale and shift
    y = gamma * x_hat + beta

    grad_output = y - l2_target
    grad_x_hat = grad_output * gamma
    z = (
        (1.0 / D)
        * (
            D * grad_x_hat
            - grad_x_hat.sum(dim=-1, keepdim=True)
            - x_hat * (grad_x_hat * x_hat).sum(dim=-1, keepdim=True)
        )
        / std
    )

    return z


# Modified from https://github.com/NVIDIA/Megatron-LM/blob/e33c8f78a35765d5aa37475a144da60e8a2349d1/megatron/core/fusions/fused_bias_gelu.py#L26
def gelu_bwd(x):
    tanh_out = torch.tanh(0.79788456 * x * (1 + 0.044715 * x * x))
    ff = 0.5 * x * ((1 - tanh_out * tanh_out) * (0.79788456 + 0.1070322243 * x * x)) + 0.5 * (1 + tanh_out)
    return ff


class TTTCache:
    """
    TTTCache is a data structure that holds the last hidden states and gradients for the TTT layer.

    Arguments:
        model: TTTModel
        batch_size: int

    Attributes:
        seqlen_offset: int
        mini_batch_size: int
        params_dict: Dict[str, Dict[int, torch.Tensor]]  *_states, *_grad -> # layer_idx -> [batch_size, ...]
        conv_states_dic: Dict[str, Dict[int, torch.Tensor]]  *_states -> # layer_idx -> [batch_size, ...]

    """

    def __init__(self, model, batch_size: int):
        config = model.config
        self.seqlen_offset = 0
        self.mini_batch_size = config.mini_batch_size

        self.ttt_params_dict = defaultdict(dict)
        if "linear" in config.ttt_layer_type:
            self.ttt_param_names = ["W1", "b1"]
        elif "mlp" in config.ttt_layer_type:
            self.ttt_param_names = ["W1", "b1", "W2", "b2"]
        else:
            raise ValueError(f"TTT Layer Type {config.ttt_layer_type} not supported yet")

        self.conv_states_dic = defaultdict(dict)
        logger.info(f"Creating cache of size: {batch_size}")
        for layer_idx in range(config.num_hidden_layers):
            for name in self.ttt_param_names:
                weight = getattr(model.layers[layer_idx].seq_modeling_block, name)
                tiled_weight = torch.tile(weight.unsqueeze(0), (batch_size,) + (1,) * weight.dim()).to(model.device)
                self.ttt_params_dict[f"{name}_states"][layer_idx] = tiled_weight
                # for decoding, we need to store the gradients as well
                self.ttt_params_dict[f"{name}_grad"][layer_idx] = torch.zeros_like(tiled_weight)

            if config.pre_conv:
                self.conv_states_dic["pre_conv"][layer_idx] = torch.zeros(
                    batch_size,
                    config.hidden_size,
                    config.conv_kernel,
                    device=model.device,
                )
            if config.share_qk:
                self.conv_states_dic["ttt_conv_q"][layer_idx] = torch.zeros(
                    batch_size,
                    config.hidden_size,
                    config.conv_kernel,
                    device=model.device,
                )
                self.conv_states_dic["ttt_conv_k"][layer_idx] = torch.zeros(
                    batch_size,
                    config.hidden_size,
                    config.conv_kernel,
                    device=model.device,
                )

    def update(self, py_tree, layer_idx, seq_len):
        if seq_len % self.mini_batch_size == 0:
            # copy last mini-batch states, clear gradients
            for name in self.ttt_param_names:
                self.ttt_params_dict[f"{name}_states"][layer_idx].copy_(py_tree[f"{name}_states"])
                self.ttt_params_dict[f"{name}_grad"][layer_idx].zero_()
        elif seq_len < self.mini_batch_size:
            if seq_len != 1 and self.seqlen_offset > 0 and self.seqlen_offset % self.mini_batch_size != 0:
                raise ValueError("fractional update not supported yet.")
            if (seq_len + self.seqlen_offset) % self.mini_batch_size == 0:
                # copy last mini-batch states, clear gradients
                for name in self.ttt_param_names:
                    self.ttt_params_dict[f"{name}_states"][layer_idx].copy_(py_tree[f"{name}_states"])
                    self.ttt_params_dict[f"{name}_grad"][layer_idx].zero_()
            else:
                # copy gradients for the next update
                for name in self.ttt_param_names:
                    self.ttt_params_dict[f"{name}_grad"][layer_idx].copy_(py_tree[f"{name}_grad"])
        else:
            raise ValueError(f"seq_len {seq_len} is a partial update not supported yet")

    def ttt_params_to_dict(self, layer_idx):
        return {name: self.ttt_params_dict[name][layer_idx] for name in self.ttt_params_dict}


class TTTBase(nn.Module):
    def __init__(self, config: TTTConfig, layer_idx: Optional[int] = None):
        super().__init__()
        self.config = config
        self.layer_idx = layer_idx
        if layer_idx is None:
            logger.warning_once(
                f"Instantiating {self.__class__.__name__} without passing a `layer_idx` is not recommended and will "
                "lead to errors during the forward call if caching is used. Please make sure to provide a `layer_idx` "
                "when creating this class."
            )

        self.width = config.hidden_size
        self.hidden_size = config.hidden_size
        self.num_heads = config.num_attention_heads
        self.head_dim = self.width // self.num_heads
        self.mini_batch_size = config.mini_batch_size

        # token_idx is a scale factor that scale the summation in Eqn. 4
        token_idx = 1.0 / torch.arange(1, self.mini_batch_size + 1)
        self.register_buffer("token_idx", token_idx, persistent=False)
        # make the scale factor learnable
        self.learnable_token_idx = nn.Parameter(torch.zeros((self.mini_batch_size,)))

        self.share_qk = config.share_qk
        self.conv_kernel = config.conv_kernel
        self._init_qkvo_proj()
        self._init_rope()
        # Learnable eta in Sec. 2.7
        self._init_ttt_lr_gate()
        self._init_ttt_ln()

        # use gating as in Mamba backbone
        self.use_gate = config.use_gate
        if self.use_gate:
            self.g_proj = nn.Linear(self.width, self.width, bias=False)

        self.post_norm = nn.LayerNorm(self.width, eps=1e-6)

    def _init_qkvo_proj(self):
        self.q_proj = nn.Linear(self.width, self.num_heads * self.head_dim, bias=False)
        # we share Q/K projection when using Mamba backbone
        if not self.share_qk:
            self.k_proj = nn.Linear(self.width, self.num_heads * self.head_dim, bias=False)
        self.v_proj = nn.Linear(self.width, self.num_heads * self.head_dim, bias=False)
        self.o_proj = nn.Linear(self.width, self.num_heads * self.head_dim, bias=False)

        # after share Q/K projection, we use different conv layers for Q and K
        if self.share_qk:
            self.conv_q = nn.Conv1d(
                self.hidden_size,
                self.hidden_size,
                bias=True,
                kernel_size=self.conv_kernel,
                groups=self.hidden_size,
                padding=self.conv_kernel - 1,
            )
            self.conv_k = nn.Conv1d(
                self.hidden_size,
                self.hidden_size,
                bias=True,
                kernel_size=self.conv_kernel,
                groups=self.hidden_size,
                padding=self.conv_kernel - 1,
            )

    def _init_rope(self):
        self.rope_theta = self.config.rope_theta
        self.rotary_emb = RotaryEmbedding(
            self.head_dim,
            max_position_embeddings=self.mini_batch_size,
            base=self.rope_theta,
        )

    def _init_ttt_lr_gate(self):
        # [width, 1]
        linear_weight_data = nn.Linear(self.width, 1, bias=True).weight.data
        # prepending head dim -> [num_heads, width, 1]
        self.learnable_ttt_lr_weight = nn.Parameter(
            torch.stack(
                [torch.normal(0, 0.02, size=linear_weight_data.shape) for _ in range(self.num_heads)],
                dim=0,
            )
        )
        linear_bias_data = nn.Linear(self.width, 1, bias=True).bias.data
        # init bias to 0 following original JAX impl.
        # [num_heads, 1]
        self.learnable_ttt_lr_bias = nn.Parameter(
            torch.stack(
                [torch.zeros_like(linear_bias_data) for _ in range(self.num_heads)],
                dim=0,
            )
        )

    def _init_ttt_ln(self):
        ln_weight_data = nn.LayerNorm(self.head_dim).weight.data
        # prepending head dim -> [num_heads, width]
        self.ttt_norm_weight = nn.Parameter(torch.tile(ln_weight_data.unsqueeze(0), (self.num_heads, 1)))
        ln_bias_data = nn.LayerNorm(self.head_dim).bias.data
        self.ttt_norm_bias = nn.Parameter(torch.tile(ln_bias_data.unsqueeze(0), (self.num_heads, 1)))

    def get_qkv_projections(self, hidden_states, cache_params: Optional[TTTCache] = None):
        if self.share_qk:
            xq, XV = self.q_proj(hidden_states), self.v_proj(hidden_states)
            seq_len = xq.shape[1]
            xq = xq.transpose(1, 2)
            if causal_conv1d_fn is None:
                if cache_params is not None:
                    if cache_params.seqlen_offset > 0:
                        conv_q_state = cache_params.conv_states_dic["ttt_conv_q"][self.layer_idx]
                        conv_q_state = torch.roll(conv_q_state, shifts=-1, dims=-1)
                        conv_q_state[:, :, -1] = xq[:, :, 0]
                        cache_params.conv_states_dic["ttt_conv_q"][self.layer_idx].copy_(conv_q_state)
                        XQ = torch.sum(conv_q_state * self.conv_q.weight[:, 0, :], dim=-1)
                        XQ += self.conv_q.bias
                        XQ = XQ.unsqueeze(-1)

                        conv_k_state = cache_params.conv_states_dic["ttt_conv_k"][self.layer_idx]
                        conv_k_state = torch.roll(conv_k_state, shifts=-1, dims=-1)
                        conv_k_state[:, :, -1] = xq[:, :, 0]
                        cache_params.conv_states_dic["ttt_conv_k"][self.layer_idx].copy_(conv_k_state)
                        XK = torch.sum(conv_k_state * self.conv_k.weight[:, 0, :], dim=-1)
                        XK += self.conv_k.bias
                        XK = XK.unsqueeze(-1)
                    else:
                        conv_q_state = nn.functional.pad(xq, (self.config.conv_kernel - xq.shape[-1], 0))
                        cache_params.conv_states_dic["ttt_conv_q"][self.layer_idx].copy_(conv_q_state)
                        XQ = self.conv_q(xq)[..., :seq_len]
                        conv_k_state = nn.functional.pad(xq, (self.config.conv_kernel - xq.shape[-1], 0))
                        cache_params.conv_states_dic["ttt_conv_k"][self.layer_idx].copy_(conv_k_state)
                        XK = self.conv_k(xq)[..., :seq_len]
                else:
                    XQ = self.conv_q(xq)[..., :seq_len]
                    XK = self.conv_k(xq)[..., :seq_len]
            else:
                conv_q_weights = self.conv_q.weight.view(self.conv_q.weight.size(0), self.conv_q.weight.size(2))
                conv_k_weights = self.conv_k.weight.view(self.conv_k.weight.size(0), self.conv_k.weight.size(2))
                if cache_params is not None and cache_params.seqlen_offset > 0:
                    XQ = causal_conv1d_update(
                        xq.squeeze(-1),
                        cache_params.conv_states_dic["ttt_conv_q"][self.layer_idx],
                        conv_q_weights,
                        self.conv_q.bias,
                        None,
                    )
                    XQ = XQ.unsqueeze(-1)
                    XK = causal_conv1d_update(
                        xq.squeeze(-1),
                        cache_params.conv_states_dic["ttt_conv_k"][self.layer_idx],
                        conv_k_weights,
                        self.conv_k.bias,
                        None,
                    )
                    XK = XK.unsqueeze(-1)
                else:
                    if cache_params is not None:
                        conv_q_states = nn.functional.pad(xq, (self.config.conv_kernel - xq.shape[-1], 0))
                        cache_params.conv_states_dic["ttt_conv_q"][self.layer_idx].copy_(conv_q_states)
                        conv_k_states = nn.functional.pad(xq, (self.config.conv_kernel - xq.shape[-1], 0))
                        cache_params.conv_states_dic["ttt_conv_k"][self.layer_idx].copy_(conv_k_states)
                    XQ = causal_conv1d_fn(xq, conv_q_weights, self.conv_q.bias, activation=None)
                    XK = causal_conv1d_fn(xq, conv_k_weights, self.conv_k.bias, activation=None)

            XQ = XQ.transpose(1, 2)
            XK = XK.transpose(1, 2)
        else:
            XQ, XK, XV = (
                self.q_proj(hidden_states),
                self.k_proj(hidden_states),
                self.v_proj(hidden_states),
            )
        return XQ, XK, XV

    def _split_heads(self, hidden_states):
        return hidden_states.reshape(hidden_states.shape[:2] + (self.num_heads, self.head_dim))

    def get_eta(self, X, mini_batch_step_offset, mini_batch_size):
        # [B, num_heads, num_mini_batch, mini_batch_size, 1]
        ttt_lr = torch.einsum("bnkc,hdc->bhnkd", X, self.learnable_ttt_lr_weight) + self.learnable_ttt_lr_bias.reshape(
            1, -1, 1, 1, 1
        )
        ttt_lr = F.sigmoid(ttt_lr)

        # [B, num_heads, num_mini_batch, 1, mini_batch_size]
        ttt_lr = ttt_lr.permute(0, 1, 2, 4, 3)
        ttt_lr_eta = self.config.ttt_base_lr * ttt_lr / self.head_dim

        # [B, L]
        token_idx = self.token_idx + self.learnable_token_idx
        token_idx = token_idx[mini_batch_step_offset : mini_batch_step_offset + mini_batch_size]

        # token idx should be greast than 0
        token_idx = torch.clamp_min(token_idx, 0.0)

        # NOTE: token_eta is a scale factor that applies to each token in the mini-batch
        # [B, num_heads, num_mini_batch, mini_batch_size, 1]
        token_eta = torch.broadcast_to(
            token_idx.reshape(1, 1, 1, mini_batch_size, 1),
            (X.shape[0], self.num_heads, X.shape[1], mini_batch_size, 1),
        )

        return token_eta, ttt_lr_eta

    def apply_gate(self, hidden_states, ttt_output):
        y = self.g_proj(hidden_states)
        # use 'tanh' approximation for matching JAX impl.
        y = F.gelu(y, approximate="tanh")
        output = y * ttt_output
        return output

    def get_ttt_inputs(self, inputs, mini_batch_size, cache_params):
        XQ = inputs["XQ"]
        XK = inputs["XK"]
        XV = inputs["XV"]
        X = inputs["X"]
        B, L, C = X.shape
        num_mini_batch = L // mini_batch_size
        # [B ,num_mini_batch, mini_batch_size, C]
        X = X.reshape(B, num_mini_batch, mini_batch_size, self.width)

        XQ = XQ.reshape(B, self.num_heads, L // mini_batch_size, mini_batch_size, self.head_dim)
        XK = XK.reshape(B, self.num_heads, L // mini_batch_size, mini_batch_size, self.head_dim)
        XV = XV.reshape(B, self.num_heads, L // mini_batch_size, mini_batch_size, self.head_dim)

        if cache_params is not None:
            mini_batch_step_offset = cache_params.seqlen_offset % self.mini_batch_size
        else:
            mini_batch_step_offset = 0
        token_eta, ttt_lr_eta = self.get_eta(X, mini_batch_step_offset, mini_batch_size)
        eta = token_eta * ttt_lr_eta
        # decouple token_coeff and ilr_coeff for decoding
        inputs = {
            "XQ": XQ,
            "XK": XK,
            "XV": XV,
            "eta": eta,
            "token_eta": token_eta,
            "ttt_lr_eta": ttt_lr_eta,
        }
        return inputs

    def ttt(
        self,
        inputs,
        mini_batch_size,
        last_mini_batch_params_dict,
        cache_params: Optional[TTTCache] = None,
    ):
        raise NotImplementedError("ttt method must be implemented in TTTBase subclasses.")

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
        cache_params: Optional[TTTCache] = None,
    ):
        B, L = hidden_states.shape[:2]
        reminder_len = L % self.mini_batch_size
        num_mini_batch = L // self.mini_batch_size
        last_mini_batch_params_dict = None

        XQ, XK, XV = self.get_qkv_projections(hidden_states, cache_params=cache_params)

        # [B, L, C] -> [B, L, num_heads, head_dim] -> [B, num_heads, L, head_dim]
        XQ = XQ.reshape(B, L, self.num_heads, self.head_dim).transpose(1, 2)
        XK = XK.reshape(B, L, self.num_heads, self.head_dim).transpose(1, 2)
        XV = XV.reshape(B, L, self.num_heads, self.head_dim).transpose(1, 2)

        cos, sin = self.rotary_emb(XV, position_ids % self.mini_batch_size)

        # permute_qk and undo_permute_qk is just for aligning pytorch with jax pre-training
        XQ, XK = permute_qk(XQ, XK)
        XQ, XK = apply_rotary_pos_emb(XQ, XK, cos, sin)
        XQ, XK = undo_permute_qk(XQ, XK)

        output_hidden_states = []
        # when input sequence length is not a multiple of mini_batch_size
        # we need to compute them seperately, when computing the reminder,
        # we will need the last_mini_batch_params_dict to continue TTT learning
        if num_mini_batch > 0:
            inputs = {
                "XQ": XQ[:, :, : num_mini_batch * self.mini_batch_size],
                "XK": XK[:, :, : num_mini_batch * self.mini_batch_size],
                "XV": XV[:, :, : num_mini_batch * self.mini_batch_size],
                "X": hidden_states[:, : num_mini_batch * self.mini_batch_size],
            }
            output_mod, last_mini_batch_params_dict = self.ttt(
                self.get_ttt_inputs(inputs, self.mini_batch_size, cache_params),
                mini_batch_size=self.mini_batch_size,
                last_mini_batch_params_dict=last_mini_batch_params_dict,
                cache_params=cache_params,
            )
            output_hidden_states.append(output_mod)
        if reminder_len > 0:
            inputs = {
                "XQ": XQ[:, :, -reminder_len:],
                "XK": XK[:, :, -reminder_len:],
                "XV": XV[:, :, -reminder_len:],
                "X": hidden_states[:, -reminder_len:],
            }
            output_reminder, _ = self.ttt(
                self.get_ttt_inputs(inputs, reminder_len, cache_params),
                mini_batch_size=reminder_len,
                last_mini_batch_params_dict=last_mini_batch_params_dict,
                cache_params=cache_params,
            )
            output_hidden_states.append(output_reminder)

        output_hidden_states = torch.cat(output_hidden_states, dim=1)
        output_hidden_states = self.post_norm(output_hidden_states)
        if self.use_gate:
            output_hidden_states = self.apply_gate(hidden_states, output_hidden_states)
        output_hidden_states = self.o_proj(output_hidden_states)

        return output_hidden_states


class TTTLinear(TTTBase):
    def __init__(self, config: TTTConfig, layer_idx: Optional[int] = None):
        super().__init__(config, layer_idx)
        # TTT model initialization for TTT-Linear
        self.W1 = nn.Parameter(torch.normal(0, 0.02, size=(self.num_heads, self.head_dim, self.head_dim)))
        self.b1 = nn.Parameter(torch.zeros(self.num_heads, 1, self.head_dim))

    def ttt(
        self,
        inputs,
        mini_batch_size,
        last_mini_batch_params_dict,
        cache_params: Optional[TTTCache] = None,
    ):
        if mini_batch_size is None:
            mini_batch_size = self.mini_batch_size

        # in this case, we are decoding
        if last_mini_batch_params_dict is None and cache_params is not None:
            last_mini_batch_params_dict = cache_params.ttt_params_to_dict(self.layer_idx)

        # [B, num_heads, num_mini_batch, mini_batch_size, head_dim]
        B = inputs["XV"].shape[0]
        num_mini_batch = inputs["XV"].shape[2]
        L = inputs["XV"].shape[2] * inputs["XV"].shape[3]
        device = inputs["XV"].device
        dtype = inputs["XV"].dtype

        # NOTE:
        # for prefilling, we will always use dual form for faster computation
        # we need to use primal form if mini_batch_size is not a multiple of self.mini_batch_size
        # since we need store the gradient for the next mini-batch computation
        use_dual_form = cache_params is None or mini_batch_size % self.mini_batch_size == 0

        def compute_mini_batch(params_dict, inputs):
            # [B, nh, f, f], nh=num_heads, f=head_dim
            W1_init = params_dict["W1_states"]
            # [B, nh, 1, f]
            b1_init = params_dict["b1_states"]

            # [B,nh,K,f], K=mini_batch_size
            XQ_mini_batch = inputs["XQ"]
            XV_mini_batch = inputs["XV"]
            XK_mini_batch = inputs["XK"]
            # [B, nh, K, 1]
            eta_mini_batch = inputs["eta"]
            token_eta_mini_batch = inputs["token_eta"]
            ttt_lr_eta_mini_batch = inputs["ttt_lr_eta"]

            X1 = XK_mini_batch
            # [B,nh,K,f] @ [B,nh,f,f] -> [B,nh,K,f]
            Z1 = X1 @ W1_init + b1_init
            reconstruction_target = XV_mini_batch - XK_mini_batch

            ln_weight = self.ttt_norm_weight.reshape(self.num_heads, 1, self.head_dim)
            ln_bias = self.ttt_norm_bias.reshape(self.num_heads, 1, self.head_dim)
            # [B,nh,K,f]
            grad_l_wrt_Z1 = ln_fused_l2_bwd(Z1, reconstruction_target, ln_weight, ln_bias)

            if use_dual_form:
                # [B,nh,K,K]
                Attn1 = torch.tril(XQ_mini_batch @ X1.transpose(-2, -1))
                # [B,nh,1,f] - [B,nh,K,K] @ [B,nh,K,f] -> [B,nh,K,f]
                b1_bar = b1_init - torch.tril(eta_mini_batch) @ grad_l_wrt_Z1
                # [B,nh,K,f] @ [B,nh,f,f] - ([B,nh,K,1] * [B,nh,K,K]) @ [B,nh,K,f] + [B,nh,K,f]
                Z1_bar = XQ_mini_batch @ W1_init - (eta_mini_batch * Attn1) @ grad_l_wrt_Z1 + b1_bar

                last_eta_mini_batch = eta_mini_batch[:, :, -1, :, None]
                # [B,nh,f,f] - [B,nh,f,K] @ [B,nh,K,f]
                W1_last = W1_init - (last_eta_mini_batch * X1).transpose(-1, -2) @ grad_l_wrt_Z1
                # [B,nh,1,f]
                b1_last = b1_init - torch.sum(last_eta_mini_batch * grad_l_wrt_Z1, dim=-2, keepdim=True)
                grad_W1_last = torch.zeros_like(W1_last)
                grad_b1_last = torch.zeros_like(b1_last)
            else:
                ttt_lr_eta_mini_batch = torch.broadcast_to(
                    ttt_lr_eta_mini_batch,
                    (
                        *ttt_lr_eta_mini_batch.shape[:2],
                        mini_batch_size,
                        mini_batch_size,
                    ),
                )

                # [B, nh, K, f, f]
                grad_W1 = torch.einsum("bhki,bhkj->bhkij", X1, grad_l_wrt_Z1)
                grad_W1 = torch.einsum("bhnk,bhkij->bhnij", torch.tril(ttt_lr_eta_mini_batch), grad_W1)
                grad_W1 = grad_W1 + params_dict["W1_grad"].unsqueeze(2)
                # [B, nh, K, f]
                grad_b1 = torch.einsum("bhnk,bhki->bhni", torch.tril(ttt_lr_eta_mini_batch), grad_l_wrt_Z1)
                grad_b1 = grad_b1 + params_dict["b1_grad"]

                W1_bar = W1_init.unsqueeze(2) - grad_W1 * token_eta_mini_batch.unsqueeze(-1)
                b1_bar = b1_init - grad_b1 * token_eta_mini_batch

                # [B, nh, K, 1, f] @ [B, nh, K, f, f]
                Z1_bar = (XQ_mini_batch.unsqueeze(3) @ W1_bar).squeeze(3) + b1_bar

                W1_last = W1_bar[:, :, -1]
                b1_last = b1_bar[:, :, -1:]
                grad_W1_last = grad_W1[:, :, -1]
                grad_b1_last = grad_b1[:, :, -1:]

            Z1_bar = ln_fwd(Z1_bar, ln_weight, ln_bias)

            XQW_mini_batch = XQ_mini_batch + Z1_bar

            last_param_dict = {
                "W1_states": W1_last,
                "b1_states": b1_last,
                "W1_grad": grad_W1_last,
                "b1_grad": grad_b1_last,
            }
            return last_param_dict, XQW_mini_batch

        if last_mini_batch_params_dict is not None:
            init_params_dict = last_mini_batch_params_dict
        else:
            init_params_dict = {
                "W1_states": torch.tile(self.W1.unsqueeze(0), dims=(B, 1, 1, 1)),
                "b1_states": torch.tile(self.b1.unsqueeze(0), dims=(B, 1, 1, 1)),
            }
            init_params_dict.update(W1_grad=torch.zeros_like(init_params_dict["W1_states"]))
            init_params_dict.update(b1_grad=torch.zeros_like(init_params_dict["b1_states"]))

        # [B,num_heads, num_mini_batch, mini_batch_size, f] -> [num_mini_batch, B, num_heads, mini_batch_size, f]
        inputs = tree_map(lambda x: x.permute(2, 0, 1, 3, 4), inputs)

        # allocate output tensor
        XQW_batch = torch.empty(
            (num_mini_batch, B, self.num_heads, mini_batch_size, self.head_dim),
            device=device,
            dtype=dtype,
        )
        # XQW_batch: [num_mini_batch, B, num_heads, mini_batch_size, head_dim]
        batch_params_dict, XQW_batch = scan(
            compute_mini_batch,
            init_params_dict,
            inputs,
            XQW_batch,
            self.config.scan_checkpoint_group_size if self.training else 0,
        )

        # [B, num_heads, L, C]
        if cache_params is not None:
            cache_params.update(batch_params_dict, self.layer_idx, L)

        # [num_mini_batch, B, num_heads, mini_batch_size, head_dim] -> [B, num_mini_batch, mini_batch_size, num_heads, head_dim]
        XQW_batch = XQW_batch.permute(1, 0, 3, 2, 4)
        # [B, L, C]
        XQW_batch = XQW_batch.reshape(B, L, self.width)
        return XQW_batch, batch_params_dict


class TTTMLP(TTTBase):
    def __init__(self, config: TTTConfig, layer_idx: Optional[int] = None):
        super().__init__(config, layer_idx)
        # TTT model initialization for TTT-MLP
        self.W1 = nn.Parameter(torch.normal(0, 0.02, size=(self.num_heads, self.head_dim, 4 * self.head_dim)))
        self.b1 = nn.Parameter(torch.zeros(self.num_heads, 1, 4 * self.head_dim))
        self.W2 = nn.Parameter(torch.normal(0, 0.02, size=(self.num_heads, 4 * self.head_dim, self.head_dim)))
        self.b2 = nn.Parameter(torch.zeros(self.num_heads, 1, self.head_dim))

    def ttt(
        self,
        inputs,
        mini_batch_size,
        last_mini_batch_params_dict,
        cache_params: Optional[TTTCache] = None,
    ):
        if mini_batch_size is None:
            mini_batch_size = self.mini_batch_size

        # in this case, we are decoding
        if last_mini_batch_params_dict is None and cache_params is not None:
            last_mini_batch_params_dict = cache_params.ttt_params_to_dict(self.layer_idx)

        # [B, num_heads, num_mini_batch, mini_batch_size, head_dim]
        B = inputs["XV"].shape[0]
        num_mini_batch = inputs["XV"].shape[2]
        L = inputs["XV"].shape[2] * inputs["XV"].shape[3]
        device = inputs["XV"].device
        dtype = inputs["XV"].dtype
        # NOTE:
        # for prefilling, we will always use dual form for faster computation
        # we need to use primal form if mini_batch_size is not a multiple of self.mini_batch_size
        # since we need store the gradient for the next mini-batch computation
        use_dual_form = cache_params is None or mini_batch_size % self.mini_batch_size == 0

        def compute_mini_batch(params_dict, inputs):
            # [B, nh, f, 4f]
            W1_init = params_dict["W1_states"]
            # [B, nh, 1, 4f]
            b1_init = params_dict["b1_states"]
            # [B, nh, 4f, f]
            W2_init = params_dict["W2_states"]
            # [B, nh, 1, f]
            b2_init = params_dict["b2_states"]

            # [B,nh,K,f]
            XQ_mini_batch = inputs["XQ"]
            XV_mini_batch = inputs["XV"]
            XK_mini_batch = inputs["XK"]
            # [B,nh,K,1]
            eta_mini_batch = inputs["eta"]
            token_eta_mini_batch = inputs["token_eta"]
            ttt_lr_eta_mini_batch = inputs["ttt_lr_eta"]

            X1 = XK_mini_batch
            # [B,nh,K,f] @ [B,nh,f,4f] -> [B,nh,K,4f]
            Z1 = X1 @ W1_init + b1_init
            X2 = F.gelu(Z1, approximate="tanh")
            # [B,nh,K,4f] @ [B,nh,4f,f] -> [B,nh,K,f]
            Z2 = X2 @ W2_init + b2_init
            reconstruction_target = XV_mini_batch - XK_mini_batch

            ln_weight = self.ttt_norm_weight.reshape(self.num_heads, 1, self.head_dim)
            ln_bias = self.ttt_norm_bias.reshape(self.num_heads, 1, self.head_dim)
            # [B, nh, K, f]
            grad_l_wrt_Z2 = ln_fused_l2_bwd(Z2, reconstruction_target, ln_weight, ln_bias)
            # [B, nh, K, 4f]
            grad_l_wrt_Z1 = grad_l_wrt_Z2 @ W2_init.transpose(-2, -1) * gelu_bwd(Z1)

            if use_dual_form:
                Attn1 = torch.tril(XQ_mini_batch @ X1.transpose(-2, -1))  # [B,nh,K,K]
                # [B,nh,1,f] - [B,nh,K,K] @ [B,nh,K,4f] -> [B,nh,K,4f]
                b1_bar = b1_init - torch.tril(eta_mini_batch) @ grad_l_wrt_Z1
                # [B,nh,K,f] @ [B,nh,f,4f] - ([B,nh,K,1] * [B,nh,K,K]) @ [B,nh,K,4f] + [B,nh,K,4f]
                Z1_bar = XQ_mini_batch @ W1_init - (eta_mini_batch * Attn1) @ grad_l_wrt_Z1 + b1_bar
                X2_bar = F.gelu(Z1_bar, approximate="tanh")

                # [B,nh,K,K]
                Attn2 = torch.tril(X2_bar @ X2.transpose(-2, -1))
                # [B,nh,1,f] - [B,nh,K,1] * [B,nh,K,f] -> [B,nh,K,f]
                b2_bar = b2_init - torch.tril(eta_mini_batch) @ grad_l_wrt_Z2
                # [B,nh,K,f] @ [1,nh,4f,f] - ([B,nh,K,1] * [B,nh,K,K]) @ [B,nh,K,f] + [B,nh,K,f]
                Z2_bar = X2_bar @ W2_init - (eta_mini_batch * Attn2) @ grad_l_wrt_Z2 + b2_bar

                last_eta_mini_batch = eta_mini_batch[:, :, -1, :, None]
                # [B,nh,f,4f] - [B,nh,f,K] @ [B,nh,K,4f]
                W1_last = W1_init - (last_eta_mini_batch * X1).transpose(-1, -2) @ grad_l_wrt_Z1
                # [B,nh,1,4f]
                b1_last = b1_init - torch.sum(last_eta_mini_batch * grad_l_wrt_Z1, dim=-2, keepdim=True)
                # [B,nh,4f,f] - [B,nh,4f,K] @ [B,nh,K,f]
                W2_last = W2_init - (last_eta_mini_batch * X2).transpose(-1, -2) @ grad_l_wrt_Z2
                # [B,nh,1,f]
                b2_last = b2_init - torch.sum(last_eta_mini_batch * grad_l_wrt_Z2, dim=-2, keepdim=True)
                grad_W1_last = torch.zeros_like(W1_last)
                grad_b1_last = torch.zeros_like(b1_last)
                grad_W2_last = torch.zeros_like(W2_last)
                grad_b2_last = torch.zeros_like(b2_last)

            else:
                ttt_lr_eta_mini_batch = torch.broadcast_to(
                    ttt_lr_eta_mini_batch,
                    (
                        *ttt_lr_eta_mini_batch.shape[:2],
                        mini_batch_size,
                        mini_batch_size,
                    ),
                )

                # [B, nh, K, 4f, f]
                grad_W2 = torch.einsum("bhki,bhkj->bhkij", X2, grad_l_wrt_Z2)
                grad_W2 = torch.einsum("bhnk,bhkij->bhnij", torch.tril(ttt_lr_eta_mini_batch), grad_W2)
                grad_W2 = grad_W2 + params_dict["W2_grad"].unsqueeze(2)
                # [B, nh, K, f]
                grad_b2 = torch.einsum("bhnk,bhki->bhni", torch.tril(ttt_lr_eta_mini_batch), grad_l_wrt_Z2)
                grad_b2 = grad_b2 + params_dict["b2_grad"]

                # [B, nh, K, f, 4f]
                grad_W1 = torch.einsum("bhki,bhkj->bhkij", X1, grad_l_wrt_Z1)
                grad_W1 = torch.einsum("bhnk,bhkij->bhnij", torch.tril(ttt_lr_eta_mini_batch), grad_W1)
                grad_W1 = grad_W1 + params_dict["W1_grad"].unsqueeze(2)
                # [B, nh, K, 4f]
                grad_b1 = torch.einsum("bhnk,bhki->bhni", torch.tril(ttt_lr_eta_mini_batch), grad_l_wrt_Z1)
                grad_b1 = grad_b1 + params_dict["b1_grad"]

                W1_bar = W1_init.unsqueeze(2) - grad_W1 * token_eta_mini_batch.unsqueeze(-1)
                b1_bar = b1_init - grad_b1 * token_eta_mini_batch
                W2_bar = W2_init.unsqueeze(2) - grad_W2 * token_eta_mini_batch.unsqueeze(-1)
                b2_bar = b2_init - grad_b2 * token_eta_mini_batch

                # [B, nh, K, 1, f] @ [B, nh, K, f, 4f] -> [B, nh, K, 4f]
                Z1_bar = (XQ_mini_batch.unsqueeze(3) @ W1_bar).squeeze(3) + b1_bar
                X2_bar = F.gelu(Z1_bar, approximate="tanh")
                Z2_bar = (X2_bar.unsqueeze(3) @ W2_bar).squeeze(3) + b2_bar

                W1_last = W1_bar[:, :, -1]
                b1_last = b1_bar[:, :, -1:]
                W2_last = W2_bar[:, :, -1]
                b2_last = b2_bar[:, :, -1:]
                grad_W1_last = grad_W1[:, :, -1]
                grad_b1_last = grad_b1[:, :, -1:]
                grad_W2_last = grad_W2[:, :, -1]
                grad_b2_last = grad_b2[:, :, -1:]

            Z2_bar = ln_fwd(Z2_bar, ln_weight, ln_bias)

            XQW_mini_batch = XQ_mini_batch + Z2_bar

            last_param_dict = {
                "W1_states": W1_last,
                "b1_states": b1_last,
                "W2_states": W2_last,
                "b2_states": b2_last,
                "W1_grad": grad_W1_last,
                "b1_grad": grad_b1_last,
                "W2_grad": grad_W2_last,
                "b2_grad": grad_b2_last,
            }
            return last_param_dict, XQW_mini_batch

        if last_mini_batch_params_dict is not None:
            init_params_dict = last_mini_batch_params_dict
        else:
            init_params_dict = {
                "W1_states": torch.tile(self.W1.unsqueeze(0), dims=(B, 1, 1, 1)),
                "b1_states": torch.tile(self.b1.unsqueeze(0), dims=(B, 1, 1, 1)),
                "W2_states": torch.tile(self.W2.unsqueeze(0), dims=(B, 1, 1, 1)),
                "b2_states": torch.tile(self.b2.unsqueeze(0), dims=(B, 1, 1, 1)),
            }
            init_params_dict.update(W1_grad=torch.zeros_like(init_params_dict["W1_states"]))
            init_params_dict.update(b1_grad=torch.zeros_like(init_params_dict["b1_states"]))
            init_params_dict.update(W2_grad=torch.zeros_like(init_params_dict["W2_states"]))
            init_params_dict.update(b2_grad=torch.zeros_like(init_params_dict["b2_states"]))
        inputs = tree_map(lambda x: x.permute(2, 0, 1, 3, 4), inputs)  # [B,nh,NC,CS,f] -> [NC,B,nh,CS,f]
        # allocate output tensor
        XQW_batch = torch.empty(
            (num_mini_batch, B, self.num_heads, mini_batch_size, self.head_dim),
            device=device,
            dtype=dtype,
        )
        # XQW_batch: [num_mini_batch, B, num_heads, mini_batch_size, head_dim]
        batch_params_dict, XQW_batch = scan(
            compute_mini_batch,
            init_params_dict,
            inputs,
            XQW_batch,
            self.config.scan_checkpoint_group_size if self.training else 0,
        )

        # [B, num_heads, L, C]
        if cache_params is not None:
            cache_params.update(batch_params_dict, self.layer_idx, L)

        # [num_mini_batch, B, num_heads, mini_batch_size, head_dim] -> [B, num_mini_batch, mini_batch_size, num_heads, head_dim]
        XQW_batch = XQW_batch.permute(1, 0, 3, 2, 4)
        # [B, L, C]
        XQW_batch = XQW_batch.reshape(B, L, self.width)
        return XQW_batch, batch_params_dict


################################
### E2E Architecture Modules ###
################################


class Block(nn.Module):
    def __init__(self, config: TTTConfig, layer_idx: int):
        super().__init__()
        self.hidden_size = config.hidden_size
        self.pre_conv = config.pre_conv

        if config.ttt_layer_type == "linear":
            ttt_layer = TTTLinear
        elif config.ttt_layer_type == "mlp":
            ttt_layer = TTTMLP
        else:
            raise ValueError(f"Invalid ttt_layer_type: {config.ttt_layer_type}")

        self.seq_modeling_block = ttt_layer(config=config, layer_idx=layer_idx)

        self.mlp = SwiGluMLP(config)
        if self.pre_conv:
            self.conv = Conv(config, layer_idx)

        self.seq_norm = RMSNorm(config.hidden_size, eps=config.rms_norm_eps)
        self.ffn_norm = RMSNorm(config.hidden_size, eps=config.rms_norm_eps)
        self.layer_idx = layer_idx

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
        cache_params: Optional[TTTCache] = None,
    ):
        if self.pre_conv:
            residual = hidden_states
            hidden_states = self.conv(hidden_states, cache_params=cache_params)
            hidden_states = residual + hidden_states

        residual = hidden_states

        hidden_states = self.seq_norm(hidden_states)

        # TTT Layer
        hidden_states = self.seq_modeling_block(
            hidden_states=hidden_states,
            attention_mask=attention_mask,
            position_ids=position_ids,
            cache_params=cache_params,
        )
        hidden_states = residual + hidden_states

        # Feed-Forward-Network
        residual = hidden_states
        hidden_states = self.ffn_norm(hidden_states)
        hidden_states = self.mlp(hidden_states)
        hidden_states = residual + hidden_states

        return hidden_states


class TTTPreTrainedModel(PreTrainedModel):
    config_class = TTTConfig
    base_model_prefix = "model"
    supports_gradient_checkpointing = True
    _no_split_modules = ["Block"]

    def _init_weights(self, module):
        std = self.config.initializer_range
        if isinstance(module, nn.Linear):
            module.weight.data.normal_(mean=0.0, std=std)
            if module.bias is not None:
                module.bias.data.zero_()
        elif isinstance(module, nn.Embedding):
            module.weight.data.normal_(mean=0.0, std=std)
            if module.padding_idx is not None:
                module.weight.data[module.padding_idx].zero_()


@dataclass
class TTTOutput(ModelOutput):
    """
    Class for the TTT model outputs.

    Args:
        last_hidden_state (`torch.FloatTensor` of shape `(batch_size, sequence_length, hidden_size)`):
            Sequence of hidden-states at the output of the last layer of the model.
        cache_params (`TTTCache`):
            The state of the model at the last time step. Can be used in a forward method with the next `input_ids` to
            avoid providing the old `input_ids`.
    """

    last_hidden_state: Optional[torch.FloatTensor] = None
    cache_params: Optional[TTTCache] = None
    hidden_states: Optional[Tuple[torch.FloatTensor]] = None


@dataclass
class TTTCausalLMOutput(ModelOutput):
    """
    Base class for causal language model (or autoregressive) outputs.

    Args:
        loss (`torch.FloatTensor` of shape `(1,)`, *optional*, returned when `labels` is provided):
            Language modeling loss (for next-token prediction).
        logits (`torch.FloatTensor` of shape `(batch_size, sequence_length, config.vocab_size)`):
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        cache_params (`TTTCache`):
            The state of the model at the last time step. Can be used in a forward method with the next `input_ids` to
            avoid providing the old `input_ids`.
    """

    loss: Optional[torch.FloatTensor] = None
    logits: Optional[torch.FloatTensor] = None
    cache_params: Optional[TTTCache] = None
    hidden_states: Optional[Tuple[torch.FloatTensor]] = None


class TTTModel(TTTPreTrainedModel):
    """
    Decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`Block`]

    Args:
        config: TTTConfig
    """

    def __init__(self, config: TTTConfig):
        super().__init__(config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size

        self.embed_tokens = nn.Embedding(config.vocab_size, config.hidden_size, self.padding_idx)
        self.layers = nn.ModuleList([Block(config, layer_idx) for layer_idx in range(config.num_hidden_layers)])
        self.norm = RMSNorm(config.hidden_size, eps=config.rms_norm_eps)
        self.gradient_checkpointing = False

        # Initialize weights and apply final processing
        self.post_init()

    def get_input_embeddings(self):
        return self.embed_tokens

    def set_input_embeddings(self, value):
        self.embed_tokens = value

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
        inputs_embeds: Optional[torch.FloatTensor] = None,
        cache_params: Optional[TTTCache] = None,
        output_hidden_states: Optional[bool] = None,
        return_dict: Optional[bool] = None,
        use_cache: Optional[bool] = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        output_hidden_states = (
            output_hidden_states if output_hidden_states is not None else self.config.output_hidden_states
        )
        use_cache = use_cache if use_cache is not None else self.config.use_cache
        return_dict = return_dict if return_dict is not None else self.config.use_return_dict

        if (input_ids is None) ^ (inputs_embeds is not None):
            raise ValueError(
                "You cannot specify both input_ids and inputs_embeds at the same time, and must specify either one"
            )

        if self.gradient_checkpointing and self.training and use_cache:
            logger.warning_once(
                "`use_cache=True` is incompatible with gradient checkpointing. Setting `use_cache=False`."
            )
            use_cache = False

        if inputs_embeds is None:
            inputs_embeds = self.embed_tokens(input_ids)

        if cache_params is None and use_cache:
            cache_params = TTTCache(self, inputs_embeds.size(0))

        seqlen_offset = 0
        if cache_params is not None:
            seqlen_offset = cache_params.seqlen_offset
        position_ids = torch.arange(
            seqlen_offset,
            seqlen_offset + inputs_embeds.shape[1],
            dtype=torch.long,
            device=inputs_embeds.device,
        ).unsqueeze(0)

        hidden_states = inputs_embeds

        if attention_mask is None:
            attention_mask = torch.ones_like(input_ids)

        # decoder layers
        all_hidden_states = () if output_hidden_states else None

        for decoder_layer in self.layers:
            if self.gradient_checkpointing and self.training:
                hidden_states = self._gradient_checkpointing_func(
                    decoder_layer.__call__,
                    hidden_states,
                    attention_mask,
                    position_ids,
                    cache_params,
                )
            else:
                hidden_states = decoder_layer(
                    hidden_states,
                    attention_mask=attention_mask,
                    position_ids=position_ids,
                    cache_params=cache_params,
                )

            if output_hidden_states:
                all_hidden_states = all_hidden_states + (hidden_states,)

        if use_cache:
            cache_params.seqlen_offset += inputs_embeds.shape[1]

        hidden_states = self.norm(hidden_states)

        # add hidden states from the last decoder layer
        if output_hidden_states:
            all_hidden_states += (hidden_states,)

        if not return_dict:
            return tuple(v for v in [hidden_states, cache_params, all_hidden_states] if v is not None)

        return TTTOutput(
            last_hidden_state=hidden_states,
            cache_params=cache_params if use_cache else None,
            hidden_states=all_hidden_states,
        )


class TTTForCausalLM(TTTPreTrainedModel):
    _tied_weights_keys = ["lm_head.weight"]

    def __init__(self, config):
        super().__init__(config)
        self.model = TTTModel(config)
        self.vocab_size = config.vocab_size
        self.lm_head = nn.Linear(config.hidden_size, config.vocab_size, bias=False)

        # Initialize weights and apply final processing
        self.post_init()

    def get_input_embeddings(self):
        return self.model.embed_tokens

    def set_input_embeddings(self, value):
        self.model.embed_tokens = value

    def get_output_embeddings(self):
        return self.lm_head

    def set_output_embeddings(self, new_embeddings):
        self.lm_head = new_embeddings

    def set_decoder(self, decoder):
        self.model = decoder

    def get_decoder(self):
        return self.model

    def _update_model_kwargs_for_generation(
        self, outputs: ModelOutput, model_kwargs: Dict[str, Any], **kwargs
    ) -> Dict[str, Any]:
        model_kwargs["cache_params"] = outputs.get("cache_params", None)
        # update attention mask
        if "attention_mask" in model_kwargs:
            attention_mask = model_kwargs["attention_mask"]
            model_kwargs["attention_mask"] = torch.cat(
                [attention_mask, attention_mask.new_ones((attention_mask.shape[0], 1))],
                dim=-1,
            )
        return model_kwargs

    def prepare_inputs_for_generation(
        self,
        input_ids,
        attention_mask=None,
        cache_params: Optional[TTTCache] = None,
        inputs_embeds=None,
        **kwargs,
    ):
        # only last token for inputs_ids if the state is passed along.
        if cache_params is not None:
            input_ids = input_ids[:, -1].unsqueeze(-1)
            attention_mask = attention_mask[:, -1].unsqueeze(-1) if attention_mask is not None else None

        if inputs_embeds is not None and cache_params is None:
            model_inputs = {"inputs_embeds": inputs_embeds}
        else:
            model_inputs = {"input_ids": input_ids}

        model_inputs.update(
            {
                "cache_params": cache_params,
                "use_cache": kwargs.get("use_cache"),
                "attention_mask": attention_mask,
            }
        )

        return model_inputs

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
        inputs_embeds: Optional[torch.FloatTensor] = None,
        cache_params: Optional[TTTCache] = None,
        labels: Optional[torch.LongTensor] = None,
        output_hidden_states: Optional[bool] = None,
        return_dict: Optional[bool] = None,
        use_cache: Optional[bool] = None,
        *,
        output_attentions: Optional[bool] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        """
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.
        """
        output_hidden_states = (
            output_hidden_states if output_hidden_states is not None else self.config.output_hidden_states
        )
        return_dict = return_dict if return_dict is not None else self.config.use_return_dict
        assert not output_attentions, "output_attentions is not available in TTTForCausalLM"

        # decoder outputs consists of (dec_features, layer_state, dec_hidden, dec_attn)
        outputs = self.model(
            input_ids=input_ids,
            attention_mask=attention_mask,
            position_ids=position_ids,
            cache_params=cache_params,
            inputs_embeds=inputs_embeds,
            output_hidden_states=output_hidden_states,
            return_dict=return_dict,
            use_cache=use_cache,
        )

        hidden_states = outputs[0]
        if self.config.pretraining_tp > 1:
            lm_head_slices = self.lm_head.weight.split(self.vocab_size // self.config.pretraining_tp, dim=0)
            logits = [F.linear(hidden_states, lm_head_slices[i]) for i in range(self.config.pretraining_tp)]
            logits = torch.cat(logits, dim=-1)
        else:
            logits = self.lm_head(hidden_states)
        logits = logits.float()

        loss = None
        if labels is not None:
            # Shift so that tokens < n predict n
            shift_logits = logits[..., :-1, :].contiguous()
            shift_labels = labels[..., 1:].contiguous()
            # Flatten the tokens
            loss_fct = CrossEntropyLoss()
            shift_logits = shift_logits.view(-1, self.config.vocab_size)
            shift_labels = shift_labels.view(-1)
            # Enable model parallelism
            shift_labels = shift_labels.to(shift_logits.device)
            loss = loss_fct(shift_logits, shift_labels)

        if not return_dict:
            output = (logits,) + outputs[1:]
            return (loss,) + output if loss is not None else output

        return TTTCausalLMOutput(
            loss=loss,
            logits=logits,
            cache_params=outputs.cache_params,
            hidden_states=outputs.hidden_states,
        )


==> anc/validation_kit/ttt_arms.py <==
# The paper uses prediction-removed for the historical hebbian arm.
# drop_pred removes the affine offset as well as the gain-scaled prediction.
# The retained LayerNorm Jacobian remains state dependent.
# Interpret the original comments below using the revised paper definitions.
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
ttt_arms.py -- four-arm ablation of the TTT inner-loop update.

The ablation is applied to the *reference* implementation
(ttt-lm-pytorch/ttt.py) at inference time only.  Outer weights are frozen; the
only thing that changes between arms is the inner-loop update rule.

WHY A ONE-FUNCTION PATCH IS SUFFICIENT
--------------------------------------
Read ttt.py carefully and you find that *every* consumer of the inner gradient,
in both the dual and the primal form, and in both TTTLinear and TTTMLP, is a
function of a single tensor produced by a single module-level function:

    ttt.py:975   grad_l_wrt_Z1 = ln_fused_l2_bwd(Z1, reconstruction_target, ...)   # TTTLinear
    ttt.py:1137  grad_l_wrt_Z2 = ln_fused_l2_bwd(Z2, reconstruction_target, ...)   # TTTMLP
    ttt.py:1139  grad_l_wrt_Z1 = grad_l_wrt_Z2 @ W2_init.T * gelu_bwd(Z1)          # TTTMLP chain rule

Consumers:
    TTTLinear dual   : ttt.py:981 (b1_bar), 983 (Z1_bar), 987 (W1_last), 989 (b1_last)
    TTTLinear primal : ttt.py:1003-1007 (grad_W1, grad_b1) -> 1010-1019
    TTTMLP    dual   : ttt.py:1144,1146 (b1_bar,Z1_bar), 1152,1154 (b2_bar,Z2_bar),
                       1158-1164 (W1_last,b1_last,W2_last,b2_last)
    TTTMLP    primal : ttt.py:1181-1194 -> 1196-1213

`compute_mini_batch` is a closure that resolves `ln_fused_l2_bwd` as a *module
global* at call time.  Rebinding that global therefore changes the inner update
consistently everywhere -- dual form, primal form, output path (`Z*_bar`) and
carried state (`W*_last`) -- with zero risk of the arms differing from the
baseline anywhere except in the intended term.  We never fork or paraphrase the
file.

THE FUSED-LAYERNORM SUBTLETY
----------------------------
The inner loss is NOT  1/2 || W k + b - (v - k) ||^2 .  It is

    l(W) = 1/2 || LN_{gamma,beta}( f_W(k) ) - (v - k) ||^2                (ttt.py:970/975)

so the "prediction" seen by the L2 loss is LN(Z), not Z, and the gradient that
multiplies the key in the outer product is pushed back through the LN Jacobian
(ttt.py:478-505):

    Zhat   = (Z - mu) / std
    y      = gamma * Zhat + beta                          # the prediction
    gout   = y - target                                   # ttt.py:493
    gxhat  = gamma * gout                                 # ttt.py:494
    g      = (1/D)(D*gxhat - sum(gxhat) - Zhat*sum(gxhat*Zhat)) / std      # ttt.py:495-503
           = P(Zhat) gxhat / std ,  P(Zhat) = I - 11^T/D - Zhat Zhat^T/D

and the fast-weight update is  W <- W - eta * k g^T  (ttt.py:987).

Substituting y = gamma*Zhat + beta splits `gout` into a prediction part and a
target part:

    gout = [gamma * Zhat]  +  [beta - target]
            ^^^^^^^^^^^^^     ^^^^^^^^^^^^^^^
            depends on W      independent of W

Only the first bracket carries W.  It is the *sole* source of the contraction
W(I - eta k k^T) in the linear-no-LN limit: with gamma=1, beta=0, LN=identity,
g = Z - target = W^T k + b - (v-k) and W <- W - eta k (k^T W)^T - eta k (b-v+k)^T
  = W(I - eta k k^T) + eta k (v - k - b)^T .
So "delete the error-correction term" == "delete the W-dependent part of gout".

Three defensible ways to do that under a fused LN; all are implemented, the
first is the default:

  hebbian_mode='drop_pred'  (PRIMARY)
        gout := -target.
        Deletes the whole prediction y = gamma*Zhat + beta.  This is the exact
        analogue of "zero out the prediction slot of the delta rule", it reduces
        *exactly* to W <- W + eta v k^T in the LN->identity limit, and it is the
        most conservative reading of "prediction-dependent part".
        Residual W-dependence: the LN Jacobian P(Zhat)/std is still evaluated at
        the live Z.  That factor is a rank-(D-2) projection times a scalar
        1/std; it rescales and deflates the write but it is NOT an error
        correction (it does not depend on the target, and it cannot produce the
        k k^T contraction, which requires gout to be linear in W^T k).

  hebbian_mode='drop_w'     (ALTERNATIVE, --hebbian-mode drop_w)
        gout := beta - target.
        Deletes only gamma*Zhat, i.e. exactly and only the tensor factor that
        carries W.  Differs from 'drop_pred' by the constant -beta*(...)/std
        write.  For the released checkpoints beta = ttt_norm_bias, initialised
        to 0 (ttt.py:698-699) and typically small, so the two agree closely; we
        report both so the claim does not rest on the choice.

  hebbian_mode='pure'       (ALTERNATIVE, --hebbian-mode pure)
        g := gamma * (-target)   (no LN projection, no 1/std).
        Removes *all* dependence of the update on the fast weights, so the layer
        becomes an exact outer-product (Hebbian) associative memory
        W <- W + eta k (gamma*(v-k))^T .  Use this one when the claim to be
        tested is literally "the layer is a Hebbian memory"; use 'drop_pred'
        when the claim is "the error-correction term does no work".

CONSEQUENCE THAT THE EXPERIMENT MUST NOT MISS
---------------------------------------------
Under this fused LN the error-correction term is not merely *small* when
eta*||k||^2 is small -- for channel-uniform `ttt_norm_weight` it is EXACTLY ZERO
at every step size.  Substituting gout_pred = gamma * Zhat into ttt.py:495-503:

    P(Zhat)[gamma^2 * Zhat] = gamma^2*Zhat - mean(gamma^2*Zhat) 1
                              - Zhat * mean(gamma^2 * Zhat^2)

and for gamma^2 = c (constant across channels) this is
    c*Zhat - c*mean(Zhat)*1 - Zhat*c*mean(Zhat^2) = c*Zhat - 0 - c*Zhat = 0
because LayerNorm guarantees mean(Zhat)=0 and mean(Zhat^2)=1.

What survives is proportional to the channel-to-channel VARIATION of gamma^2:
with gamma^2 = c(1+delta), mean(delta)=0,

    P(Zhat)[gamma^2 Zhat] = c * P(Zhat)[delta * Zhat]  = O(c * std(delta) * sqrt(D))

so the natural dimensionless control parameter for "does the delta term do any
work" is

    rho_delta  ~  ||gamma||_rms * CV(gamma^2) * sqrt(head_dim) / ||v - k||

NOT eta*||k||^2.  Indeed ||Z|| (and hence ||k||) cancels out of the ratio
entirely: the prediction is LN-bounded at ||gamma||*sqrt(D) while the target
v - k is not, so *increasing* ||k|| makes the update MORE Hebbian, not less.
This is measured directly by `delta_fraction_probe` below and cross-checked in
validate_arms.py.  The claim of the paper survives -- the layer really is a
Hebbian outer-product write -- but the stated reason (small eta*||k||^2) is not
the operative mechanism in the reference implementation.

TTT-MLP
-------
The delta-rule theory applies to the *final* fast-weight layer W2 (ttt.py:1162):

    W2 <- W2 - eta * X2^T grad_l_wrt_Z2 ,   X2 = gelu(k W1 + b1)  (ttt.py:1129)

so the effective key is the post-GELU hidden activation X2 (width 4*head_dim),
NOT k, and the relevant small-step quantity is eta*||X2||^2, not eta*||k||^2.
Patching `ln_fused_l2_bwd` gives the intended arm on W2 exactly.  It also
propagates through the chain rule at ttt.py:1139 to W1.  That is deliberate and
correct (the arms ablate the *inner loss gradient*), but note the honest caveat:
the W1 update of TTT-MLP is a backprop-through-GELU term and is never a pure
outer-product rule in any arm, because grad_l_wrt_Z1 still contains W2_init and
gelu'(Z1).  Only the W2 update is a clean delta rule.

CHUNK-BOUNDARY STATE
--------------------
`scan` (ttt.py:431-458) carries params_dict across mini-batches.  Per mini-batch
the state is advanced once, at the last token, using `last_eta` (ttt.py:985,
1156) = eta[:, :, -1, :, None] = token_eta[K-1] * ttt_lr_eta[:] -- the last row
of the [K,K] eta matrix, i.e. every token's lr weighted by the *last* token's
token_idx factor.  Within a mini-batch the per-token weights W(t) are never
materialised in the dual form; they are folded into Z1_bar via the causal
`Attn1` matrix (ttt.py:979-983).  Both the dual output path and the carried
state are functions of grad_l_wrt_Z*, hence both are covered by the patch.
"""

from __future__ import annotations

import contextlib
import os
import sys

import torch

REPOS = os.environ.get("TTCL_REPOS", "/home/claude/work/measurement/repos")
# validation_kit change (exp4): prefer the ttt.py VENDORED next to this file,
# so the kit is self-contained and needs no clone of ttt-lm-pytorch.  The
# vendored copy is byte-identical to upstream (see MANIFEST.txt); fall back
# to $TTCL_REPOS/ttt-lm-pytorch when it is absent.
_HERE = os.path.dirname(os.path.abspath(__file__))
TTT_PT_DIR = _HERE if os.path.exists(os.path.join(_HERE, "ttt.py")) \
    else os.path.join(REPOS, "ttt-lm-pytorch")

ARMS = ("descent", "hebbian", "hebbian_nm", "ascent", "frozen")
HEBBIAN_MODES = ("drop_pred", "drop_w", "pure")
NORMMATCH_LEVELS = ("token", "block")

# Ratio log for the norm-matched arm: one entry per kernel call (= per layer per
# mini-batch), in call order.  run_ablation_ladder.py drains it per arm.
NORMMATCH_LOG = []


def import_ttt():
    """Import the authors' reference ttt.py verbatim (no edits on disk)."""
    if TTT_PT_DIR not in sys.path:
        sys.path.insert(0, TTT_PT_DIR)
    import ttt as ttt_mod  # noqa: E402

    return ttt_mod


# ---------------------------------------------------------------- arm kernels --
# Each kernel has the exact signature of ttt.ln_fused_l2_bwd (ttt.py:478).


def _ln_stats(x, gamma, beta, eps):
    D = x.shape[-1]
    mu = x.mean(dim=-1, keepdim=True)
    var = x.var(dim=-1, keepdim=True, unbiased=False)
    std = torch.sqrt(var + eps)
    x_hat = (x - mu) / std
    return D, std, x_hat


def _project(D, std, x_hat, grad_x_hat):
    """The LN Jacobian-vector product, byte-for-byte the expression at
    ttt.py:495-503."""
    return (
        (1.0 / D)
        * (
            D * grad_x_hat
            - grad_x_hat.sum(dim=-1, keepdim=True)
            - x_hat * (grad_x_hat * x_hat).sum(dim=-1, keepdim=True)
        )
        / std
    )


def make_hebbian_bwd(mode="drop_pred"):
    """Return an ln_fused_l2_bwd replacement with the error-correction
    (prediction-dependent) part of grad_output deleted."""
    if mode not in HEBBIAN_MODES:
        raise ValueError(f"hebbian mode must be one of {HEBBIAN_MODES}, got {mode}")

    def ln_fused_l2_bwd_hebbian(x, l2_target, gamma, beta, eps=1e-6):
        D, std, x_hat = _ln_stats(x, gamma, beta, eps)
        if mode == "drop_pred":
            grad_output = -l2_target                      # delete y = gamma*Zhat + beta
        elif mode == "drop_w":
            grad_output = beta - l2_target                # delete only gamma*Zhat
        else:  # 'pure'
            return gamma * (-l2_target)                   # + no LN Jacobian at all
        grad_x_hat = grad_output * gamma
        return _project(D, std, x_hat, grad_x_hat)

    ln_fused_l2_bwd_hebbian._arm = f"hebbian[{mode}]"
    return ln_fused_l2_bwd_hebbian


def make_normmatched_hebbian_bwd(original, mode="drop_pred", level="token", log=None):
    """Hebbian kernel rescaled so the update has the *norm* of the unmodified one.

    Deleting the error-correction term changes both the direction and the
    magnitude of the inner gradient, so the plain Hebbian penalty conflates the
    two.  This arm keeps the Hebbian *direction* and restores the descent
    *magnitude*:

        g_nm = g_hebb * ||g_desc|| / ||g_hebb||

    level='token'  (default): the norm is taken per token over the head-feature
        dim, i.e. g[..., t, :].  Because the fast-weight update is a sum of
        rank-one writes  -eta_t * x_t g_t^T  with ||x_t g_t^T||_F = ||x_t|| ||g_t||,
        this makes EVERY rank-one write have exactly the Frobenius norm of the
        corresponding write in the descent arm (x_t and eta_t are shared).  The
        norm of the summed mini-batch update is then matched up to the
        cross-terms between tokens, which the arms do not control.
    level='block': the norm is taken over the whole [K, f] mini-batch block per
        (batch, head), so the summed update is scaled by one scalar per
        mini-batch; exact matching of ||sum_t eta_t x_t g_t^T|| would need x and
        eta, which the one-function patch point does not see.

    The applied ratio is appended to `log` (default: NORMMATCH_LOG) as a float
    per call (mean over the batch/head/token entries of that call) together
    with its spread, so the geometry of the two components can be reported.
    """
    if level not in NORMMATCH_LEVELS:
        raise ValueError(f"normmatch level must be one of {NORMMATCH_LEVELS}")
    hebb = make_hebbian_bwd(mode)
    rec = NORMMATCH_LOG if log is None else log

    def ln_fused_l2_bwd_hebbian_nm(x, l2_target, gamma, beta, eps=1e-6):
        g_desc = original(x, l2_target, gamma, beta, eps)
        g_hebb = hebb(x, l2_target, gamma, beta, eps)
        dims = (-1,) if level == "token" else (-2, -1)
        n_desc = g_desc.norm(dim=dims, keepdim=True)
        n_hebb = g_hebb.norm(dim=dims, keepdim=True)
        ratio = n_desc / (n_hebb + 1e-30)
        with torch.no_grad():
            r = ratio.detach().to(torch.float64).flatten()
            rec.append({"ratio_mean": float(r.mean()), "ratio_median": float(r.median()),
                        "ratio_p05": float(r.quantile(0.05)), "ratio_p95": float(r.quantile(0.95)),
                        "n": int(r.numel())})
        return g_hebb * ratio.to(g_hebb.dtype)

    ln_fused_l2_bwd_hebbian_nm._arm = f"hebbian_nm[{mode},{level}]"
    return ln_fused_l2_bwd_hebbian_nm


def make_ascent_bwd(original):
    """Negate the inner gradient: W <- W + eta k g^T (expansion)."""

    def ln_fused_l2_bwd_ascent(x, l2_target, gamma, beta, eps=1e-6):
        return -original(x, l2_target, gamma, beta, eps)

    ln_fused_l2_bwd_ascent._arm = "ascent"
    return ln_fused_l2_bwd_ascent


def make_frozen_bwd():
    """Zero inner gradient => W1_last == W1_init, b1_last == b1_init exactly, and
    Z*_bar collapses to the fast-weight-at-init forward pass."""

    def ln_fused_l2_bwd_frozen(x, l2_target, gamma, beta, eps=1e-6):
        return torch.zeros_like(x)

    ln_fused_l2_bwd_frozen._arm = "frozen"
    return ln_fused_l2_bwd_frozen


# -------------------------------------------------- plain-MSE inner loss ------
# DIAGNOSTIC / POSITIVE-CONTROL MODE, not the shipped model.
#
# Removing the LayerNorm from the inner loss turns the update into the textbook
# delta rule  W <- W(I - eta k k^T) + eta k (v-k-b)^T , for which eta*||k||^2 IS
# the correct small-step parameter.  Running the same four arms under this loss
# is how we show that the harness detects the effect *when the effect is there*,
# and that the LN is the reason it is absent in the real model.
INNER_LOSSES = ("ln_fused", "plain_mse")


def plain_mse_bwd(x, l2_target, gamma, beta, eps=1e-6):
    return x - l2_target


def plain_mse_hebbian_bwd(x, l2_target, gamma, beta, eps=1e-6):
    return -l2_target


def build_arm_fn(arm, ttt_mod, hebbian_mode="drop_pred", inner_loss="ln_fused",
                 normmatch_level="token"):
    if inner_loss not in INNER_LOSSES:
        raise ValueError(f"inner_loss must be one of {INNER_LOSSES}")
    if inner_loss == "plain_mse":
        base, hebb = plain_mse_bwd, plain_mse_hebbian_bwd
    else:
        base = getattr(ttt_mod, "_ln_fused_l2_bwd_original", ttt_mod.ln_fused_l2_bwd)
        hebb = make_hebbian_bwd(hebbian_mode)
    if arm == "descent":
        return base                                       # for ln_fused: same object
    if arm == "hebbian":
        return hebb
    if arm == "hebbian_nm":
        if inner_loss == "plain_mse":
            raise ValueError("hebbian_nm is implemented for the ln_fused inner loss only")
        return make_normmatched_hebbian_bwd(base, hebbian_mode, normmatch_level)
    if arm == "ascent":
        return make_ascent_bwd(base)
    if arm == "frozen":
        return make_frozen_bwd()
    raise ValueError(f"unknown arm {arm!r}; expected one of {ARMS}")


@contextlib.contextmanager
def arm(name, ttt_mod=None, hebbian_mode="drop_pred", inner_loss="ln_fused",
        normmatch_level="token"):
    """Install an inner-update arm for the duration of the block.

    With inner_loss='ln_fused' (the default, = the shipped model), `descent`
    re-installs the *identical function object*, so arm-1 numerics are bitwise
    identical to the unpatched model by construction.
    """
    ttt_mod = ttt_mod or import_ttt()
    if not hasattr(ttt_mod, "_ln_fused_l2_bwd_original"):
        ttt_mod._ln_fused_l2_bwd_original = ttt_mod.ln_fused_l2_bwd
    saved = ttt_mod.ln_fused_l2_bwd
    ttt_mod.ln_fused_l2_bwd = build_arm_fn(name, ttt_mod, hebbian_mode, inner_loss,
                                           normmatch_level)
    try:
        yield ttt_mod
    finally:
        ttt_mod.ln_fused_l2_bwd = saved


# ------------------------------------------------- delta-term contribution ----
@contextlib.contextmanager
def delta_fraction_probe(ttt_mod=None, hebbian_mode="drop_pred", sink=None):
    """Run the UNMODIFIED (descent) model while recording, per call site, how much
    of the inner gradient the error-correction term actually accounts for:

        delta_fraction = || g_descent - g_hebbian || / || g_descent ||

    This is the direct, per-layer, on-real-tokens version of the paper's claim.
    Calls arrive in layer order within a forward pass (one call per mini-batch
    per layer), so the caller can attribute them; run_ablation_ladder.py does the
    attribution by wrapping it around a single forward pass.
    """
    ttt_mod = ttt_mod or import_ttt()
    if not hasattr(ttt_mod, "_ln_fused_l2_bwd_original"):
        ttt_mod._ln_fused_l2_bwd_original = ttt_mod.ln_fused_l2_bwd
    base = ttt_mod._ln_fused_l2_bwd_original
    hebb = make_hebbian_bwd(hebbian_mode)
    rec = [] if sink is None else sink

    def measuring(x, l2_target, gamma, beta, eps=1e-6):
        g = base(x, l2_target, gamma, beta, eps)
        with torch.no_grad():
            # recompute in float64: for channel-uniform gamma the descent and
            # Hebbian gradients agree to machine precision, so a float32
            # measurement of their difference is pure cancellation noise.
            x64, t64 = x.detach().double(), l2_target.detach().double()
            g64, b64 = gamma.detach().double(), beta.detach().double()
            gn = base(x64, t64, g64, b64, eps)
            dn = gn - hebb(x64, t64, g64, b64, eps)
            rec.append({
                "delta_fraction": float(dn.norm() / (gn.norm() + 1e-30)),
                "g_norm": float(gn.norm()),
                "target_norm": float(l2_target.detach().to(torch.float64).norm()),
                "gamma_cv2": _gamma_cv2(gamma),
            })
        return g

    saved = ttt_mod.ln_fused_l2_bwd
    ttt_mod.ln_fused_l2_bwd = measuring
    try:
        yield rec
    finally:
        ttt_mod.ln_fused_l2_bwd = saved


def _gamma_cv2(gamma):
    """Coefficient of variation of gamma^2 across channels, averaged over heads.

    THE control parameter for the error-correction term under a fused LN.  With
    P(Zhat) u = u - mean(u) 1 - Zhat (Zhat.u)/D  (ttt.py:495-503), the
    prediction part of grad_output contributes

        P(Zhat)[gamma^2 * Zhat] / std

    and for CHANNEL-UNIFORM gamma this is IDENTICALLY ZERO, because
    mean(Zhat) = 0 and (Zhat.Zhat)/D = 1.  What survives is proportional to the
    channel-to-channel *variation* of gamma^2 -- not to eta*||k||^2, and not to
    ||Z|| (hence not to ||k||) at all.
    """
    g2 = gamma.detach().to(torch.float64).reshape(gamma.shape[0], -1) ** 2
    m = g2.mean(-1)
    s = g2.std(-1, unbiased=False)
    return float((s / (m.abs() + 1e-30)).mean())


# --------------------------------------------------------- state recorder ------
class StateRecorder:
    """Record the fast-weight carry after every mini-batch of every `scan` call.

    Implemented by wrapping the module-level `scan` (ttt.py:431), which both
    TTTLinear.ttt (ttt.py:1053) and TTTMLP.ttt (ttt.py:1252) route through.
    Used only for validation (arm-4 must leave the fast weights untouched).
    """

    def __init__(self, ttt_mod=None, keys=("W1_states", "b1_states", "W2_states", "b2_states")):
        self.ttt_mod = ttt_mod or import_ttt()
        self.keys = keys
        self.calls = []          # list per scan() call, each a list per mini-batch
        self._saved = None

    def __enter__(self):
        mod = self.ttt_mod
        self._saved = mod.scan
        outer = self

        def scan_recording(f, init, xs, out, checkpoint_group=0):
            log = []
            outer.calls.append(log)

            def f_rec(carry, x):
                new_carry, y = f(carry, x)
                log.append(
                    {
                        k: new_carry[k].detach().clone()
                        for k in outer.keys
                        if k in new_carry
                    }
                )
                return new_carry, y

            return outer._saved(f_rec, init, xs, out, checkpoint_group)

        mod.scan = scan_recording
        return self

    def __exit__(self, *exc):
        self.ttt_mod.scan = self._saved
        return False

    def max_drift(self, call_idx=0):
        """max_t max_ij |W(t)_ij - W(0)_ij| over the recorded mini-batches, and
        the same relative to ||W(0)||."""
        log = self.calls[call_idx]
        out = {}
        for k in self.keys:
            if not log or k not in log[0]:
                continue
            w0 = log[0][k]
            absd = max(float((s[k] - w0).abs().max()) for s in log)
            spread = max(
                float((log[i][k] - log[j][k]).abs().max())
                for i in range(len(log))
                for j in range(len(log))
            )
            out[k] = {
                "abs_drift_vs_first_chunk": absd,
                "max_pairwise_spread": spread,
                "w_absmax": float(w0.abs().max()),
                "n_chunks": len(log),
            }
        return out


==> anc/verified/conversion_test.log <==
[convert] 52 parameters -> 1 shard(s) (0.00 GB float32) in /var/folders/7m/_cv5w_n95n375rkh82nts9k80000gn/T/ttt_conv_test_wtb9q0en/linear_released_hf
[config]  {"ttt_layer_type": "linear", "share_qk": true, "use_gate": true, "pre_conv": true, "conv_kernel": 4, "mini_batch_size": 8, "num_hidden_layers": 2, "hidden_size": 64, "num_attention_heads": 4, "intermediate_size": 128, "vocab_size": 97, "tie_word_embeddings": true}

[linear_released]  cfg={'ttt_layer_type': 'linear', 'share_qk': True, 'use_gate': True, 'pre_conv': True, 'tie_word_embeddings': True}  store=bfloat16 file=train_state
    ok  pre_conv.0     rel_err = 1.017e-07
    ok  seq_norm.0     rel_err = 1.011e-07
    ok  ttt.0          rel_err = 3.227e-07
    ok  mlp.0          rel_err = 3.525e-07
    ok  block.0        rel_err = 8.957e-08
    ok  pre_conv.1     rel_err = 1.962e-07
    ok  seq_norm.1     rel_err = 1.972e-07
    ok  ttt.1          rel_err = 3.144e-07
    ok  mlp.1          rel_err = 4.274e-07
    ok  block.1        rel_err = 1.475e-07
    ok  logits         rel_err = 2.928e-07
[convert] 56 parameters -> 1 shard(s) (0.00 GB float32) in /var/folders/7m/_cv5w_n95n375rkh82nts9k80000gn/T/ttt_conv_test_wtb9q0en/mlp_released_hf
[config]  {"ttt_layer_type": "mlp", "share_qk": true, "use_gate": true, "pre_conv": true, "conv_kernel": 4, "mini_batch_size": 8, "num_hidden_layers": 2, "hidden_size": 64, "num_attention_heads": 4, "intermediate_size": 128, "vocab_size": 97, "tie_word_embeddings": true}

[mlp_released]  cfg={'ttt_layer_type': 'mlp', 'share_qk': True, 'use_gate': True, 'pre_conv': True, 'tie_word_embeddings': True}  store=bfloat16 file=train_state
    ok  pre_conv.0     rel_err = 1.017e-07
    ok  seq_norm.0     rel_err = 1.011e-07
    ok  ttt.0          rel_err = 3.913e-07
    ok  mlp.0          rel_err = 4.244e-07
    ok  block.0        rel_err = 9.707e-08
    ok  pre_conv.1     rel_err = 1.429e-07
    ok  seq_norm.1     rel_err = 1.727e-07
    ok  ttt.1          rel_err = 3.969e-07
    ok  mlp.1          rel_err = 5.449e-07
    ok  block.1        rel_err = 1.705e-07
    ok  logits         rel_err = 3.296e-07
[convert] 38 parameters -> 1 shard(s) (0.00 GB float32) in /var/folders/7m/_cv5w_n95n375rkh82nts9k80000gn/T/ttt_conv_test_wtb9q0en/linear_base_hf
[config]  {"ttt_layer_type": "linear", "share_qk": false, "use_gate": false, "pre_conv": false, "conv_kernel": 4, "mini_batch_size": 8, "num_hidden_layers": 2, "hidden_size": 64, "num_attention_heads": 4, "intermediate_size": 128, "vocab_size": 97, "tie_word_embeddings": true}

[linear_base]  cfg={'ttt_layer_type': 'linear', 'share_qk': False, 'use_gate': False, 'pre_conv': False, 'tie_word_embeddings': True}  store=bfloat16 file=train_state
    ok  seq_norm.0     rel_err = 1.075e-07
    ok  ttt.0          rel_err = 4.027e-07
    ok  mlp.0          rel_err = 6.274e-07
    ok  block.0        rel_err = 3.811e-07
    ok  seq_norm.1     rel_err = 3.448e-07
    ok  ttt.1          rel_err = 5.364e-07
    ok  mlp.1          rel_err = 5.746e-07
    ok  block.1        rel_err = 4.282e-07
    ok  logits         rel_err = 4.407e-07
[convert] 53 parameters -> 1 shard(s) (0.00 GB float32) in /var/folders/7m/_cv5w_n95n375rkh82nts9k80000gn/T/ttt_conv_test_wtb9q0en/untied_fp32_params_hf
[config]  {"ttt_layer_type": "linear", "share_qk": true, "use_gate": true, "pre_conv": true, "conv_kernel": 4, "mini_batch_size": 8, "num_hidden_layers": 2, "hidden_size": 64, "num_attention_heads": 4, "intermediate_size": 128, "vocab_size": 97, "tie_word_embeddings": false}

[untied_fp32_params]  cfg={'ttt_layer_type': 'linear', 'share_qk': True, 'use_gate': True, 'pre_conv': True, 'tie_word_embeddings': False}  store=float32 file=params
    ok  pre_conv.0     rel_err = 1.204e-07
    ok  seq_norm.0     rel_err = 1.720e-07
    ok  ttt.0          rel_err = 3.016e-07
    ok  mlp.0          rel_err = 4.942e-07
    ok  block.0        rel_err = 1.460e-07
    ok  pre_conv.1     rel_err = 1.445e-07
    ok  seq_norm.1     rel_err = 1.781e-07
    ok  ttt.1          rel_err = 4.700e-07
    ok  mlp.1          rel_err = 4.174e-07
    ok  block.1        rel_err = 1.402e-07
    ok  logits         rel_err = 2.378e-07

ALL VARIANTS PASS  (worst relative error 6.274e-07 <= tol 3.0e-05)

=== negative controls (each SHOULD be caught) ===
    caught      drop the LR-gate transpose                 (RuntimeError: Error(s) in loading state_dict for TTTForCausalLM:)
    caught      drop the Dense transpose                   (AssertionError: [mut] config.intermediate_size = 64, expected 128)
    caught      conv permuted (2,0,1) not (2,1,0)          (AssertionError: [mut] config.conv_kernel = 1, expected 4)
    caught      conv taps time-flipped                     (AssertionError: [mut] worst relative error 1.368e+00 > 3.0e-05)
    caught      W1 head-inner dims transposed              (AssertionError: [mut] worst relative error 2.809e-01 > 3.0e-05)
    caught      conv_q and conv_k swapped                  (AssertionError: [mut] worst relative error 3.579e-01 > 3.0e-05)
    caught      gate_proj and up_proj swapped (w1 <-> w3)  (AssertionError: [mut] worst relative error 2.843e-01 > 3.0e-05)
    all negative controls caught


==> anc/verified/kernel_checks.json <==
{
  "autodiff_max_abs_error": 1.5543122344752192e-15,
  "drop_pred_matches_prediction_plus_offset": true,
  "drop_w_matches_prediction_only": true,
  "token_norm_matching": true,
  "epsilon_residual": true,
  "CV_orientation_counterexample": true,
  "nonlinear_gauge_max_abs_error": 0.0,
  "baseline_bitwise_equal": true,
  "frozen_state_constant": true
}

==> anc/verified/overwrite_verification.json <==
{
  "max_mean_error": 1.1102230246251565e-16,
  "cells": 28,
  "n_trials_per_cell": 1000
}

==> anc/verified/source_identity.json <==
{
  "ttt_py_pinned_url": "https://raw.githubusercontent.com/test-time-training/ttt-lm-pytorch/cd831db10c8c/ttt.py",
  "matches": true,
  "sha256": "5386ca299328e0d6ffe7b783b09a462023b02b9a0906cba01d83f482ed5b7484"
}

==> anc/verified/verified_metrics.json <==
{
  "Linear-760M": {
    "source": "repo_archive/results/modal/ladder_linear-760m/ablation_results_linear760m.json",
    "mode": "drop_pred",
    "n_chunks_per_layer": 128,
    "probe_mean": 0.2652746016378819,
    "probe_range": [
      0.16846223766253757,
      0.6485208779563284
    ],
    "cv_median": 0.503734349364594,
    "cv_mean": 0.5271600985974414,
    "rho": 0.49043478260869566,
    "ci": [
      0.014875693980042253,
      0.7936831900867181
    ],
    "rho_without_max": 0.4209486166007905,
    "ci_without_max": [
      -0.07157771931286531,
      0.7574582806193144
    ],
    "eta_median_range": [
      0.0013874373398721218,
      0.04192052409052849
    ],
    "ppl": {
      "descent": 12.773573880197688,
      "hebbian": 13.148309993189667,
      "hebbian_nm": 13.134804735451688,
      "ascent": 2595.6921465608516,
      "frozen": 54.175186970681075
    },
    "n_tokens": 100303,
    "ppl_ratios": {
      "descent": 1.0,
      "hebbian": 1.029336825895916,
      "hebbian_nm": 1.0282795448354514,
      "ascent": 203.20798007712153,
      "frozen": 4.241192596432741
    },
    "delta_nll": {
      "hebbian": 0.028914736522260336,
      "hebbian_nm": 0.02788706084028702,
      "ascent": 5.314229986966279,
      "frozen": 1.4448445024376753
    },
    "normmatch_mean": 1.0171405783766696,
    "normmatch_median": 1.0123758297413588
  },
  "Linear-1.3B": {
    "source": "repo_archive/results/modal/probe_linear-1.3b.json",
    "mode": "drop_pred",
    "n_chunks_per_layer": 512,
    "probe_mean": 0.2514666369280529,
    "probe_range": [
      0.1795112500567189,
      0.43130169347407793
    ],
    "cv_median": 0.584391309403413,
    "cv_mean": 0.6328492422552913,
    "rho": 0.31478260869565217,
    "ci": [
      -0.12769268647428775,
      0.6944058188481762
    ],
    "rho_without_max": 0.22134387351778656,
    "ci_without_max": [
      -0.22106440111387535,
      0.6229025491613324
    ],
    "eta_median_range": [
      0.0012708452995866537,
      0.02085583657026291
    ],
    "ppl": {
      "descent": 11.337515762637347,
      "hebbian": 11.67618137601335,
      "hebbian_nm": 11.660747632816998,
      "ascent": 1530.274957437778,
      "frozen": 50.56031817501117
    },
    "n_tokens": 100303,
    "ppl_ratios": {
      "descent": 1.0,
      "hebbian": 1.0298712363860232,
      "hebbian_nm": 1.0285099378864688,
      "ascent": 134.97445026544366,
      "frozen": 4.459558798730152
    },
    "delta_nll": {
      "hebbian": 0.02943378120928745,
      "hebbian_nm": 0.028111092569267644,
      "ascent": 4.905085503233999,
      "frozen": 1.4950498370871306
    },
    "normmatch_mean": 1.0145396097501371,
    "normmatch_median": 1.0098293198971078
  },
  "MLP-760M": {
    "source": "repo_archive/results/modal/probe_mlp-760m.json",
    "mode": "drop_pred",
    "n_chunks_per_layer": 512,
    "probe_mean": 0.3178671910508017,
    "probe_range": [
      0.18553185671220784,
      0.7419018833514398
    ],
    "cv_median": 0.5360411055812533,
    "cv_mean": 0.5603190102309913,
    "rho": 0.5121739130434783,
    "ci": [
      0.12449895288198042,
      0.7686290791713416
    ],
    "rho_without_max": 0.44565217391304346,
    "ci_without_max": [
      0.06259154356534803,
      0.7229409384309832
    ],
    "eta_median_range": [
      0.015134433284401894,
      0.15605606138706207
    ]
  }
}
